Transformed in Translation: Two-Stage Structural Uncertainty in LLM-Based Scientific Autoformalization

Scientific autoformalization turns verbal accounts into executable mathematics, but executable code does not settle which model has been constructed. We examine two sources of structural uncertainty: the formalizer that generates a response law, and the recurrence that turns that law into trajectories. In secondary analyses of an openly archived crossed experiment, we studied 320 response maps generated by two pinned language-model formalizers from five engineered cognitive accounts within one sparse quadratic grammar and 16 randomized blocks. With whole blocks held out, source-account identity was recovered at 78.8% accuracy (chance 20.0%) and formalizer identity at 96.3% (chance 50.0%; both p < 0.001). Program size was the stronger single feature family; a pre-specified exploratory comparison found no stable source-account predictive gain from local geometry beyond size. Holding every response map fixed, we then evaluated five recurrence families spanning 33 configurations and 1,013,760 finite-horizon trajectories. Added feedback, projection and leak produced sharply different outcome distributions. The consequential distinction was which comparisons survived: median cross-recurrence rank concordance was 0.73 for endpoint magnitude but 0.05 for settling, among the configuration pairs with defined rankings. Thus a common mathematical language did not erase translation provenance, and robust ordering under one observable did not transfer to another. Scientific autoformalization is usefully studied as model-space construction: the generated ensemble and its dynamical embedding are both part of the specification supporting a scientific claim.

==> anc/INPUT_MANIFEST.json <==
[
  {
    "bytes": 3067,
    "path": "wp0_evidence/ANALYSIS_PROVENANCE.json",
    "sha256": "14a1c5b6073da60b14e0b4bc8b4ae8f7b65f22b6a736113db60a33f406c2c142"
  },
  {
    "bytes": 4628,
    "path": "wp0_evidence/build/make_analysis_provenance.py",
    "sha256": "7cbe9bfba42c0ececb0186759847ef660e7ee65c14ba77dee74cd790b9364b6a"
  },
  {
    "bytes": 1095,
    "path": "wp0_evidence/build/make_manifest.py",
    "sha256": "602855f85dfe663782781dcac5f64cd1679eda72d1ff828f168d8206307f9f74"
  },
  {
    "bytes": 1617,
    "path": "wp0_evidence/build/make_scientific_input_manifest.py",
    "sha256": "c79da42d721770e50861034f0a6462ac329f94430b8eb55db938508fd59c1a49"
  },
  {
    "bytes": 1267,
    "path": "wp0_evidence/build/sync_release_pdfs.py",
    "sha256": "fce49b5e80847c710d45ee76d8c4ee6428484c62f386bb88cdbc5480d3982f22"
  },
  {
    "bytes": 20523,
    "path": "wp0_evidence/code/build_wp0_latex_paper.py",
    "sha256": "217f91c09512c542a5d6a3eec42390ecb5083c5d2b535b168e7a266335312fcb"
  },
  {
    "bytes": 35215,
    "path": "wp0_evidence/code/build_wp0_publication_figures.py",
    "sha256": "27a525942b628cee483db74b9bebd9ed0f9d2a5f9a8d8e7216a7c5822762dd84"
  },
  {
    "bytes": 146723,
    "path": "wp0_evidence/code/run_closure_sensitivity.py",
    "sha256": "085dbee2d307cba55452b4c77b5270737d0c5af6cfd9fc02bf3756728b918bb3"
  },
  {
    "bytes": 121970,
    "path": "wp0_evidence/code/run_h1_h2_bridge.py",
    "sha256": "96ce8d1f4493ed23011c9b81a49b2e6f358c8c0eb2acc45ed577e9ad5e8c7091"
  },
  {
    "bytes": 34626,
    "path": "wp0_evidence/code/v18_reference_response.py",
    "sha256": "03956a898c70c1bf443c07a08483e5993121c35e630b07a3a0d6e2e3230fe996"
  },
  {
    "bytes": 22068,
    "path": "wp0_evidence/code/v18_tensor_bridge.py",
    "sha256": "7db7f1e8eb76663a49103136835fd9207063525416f1ad0fd45facd0b3904767"
  },
  {
    "bytes": 7684,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_0075ca9c60316b6dfa0b.json",
    "sha256": "82aa0e45faa7c2821325b5dee44339cd3b03a5543c623ab673dd010e7a9b5e9e"
  },
  {
    "bytes": 7841,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_00b2ddeafa54d9311cb6.json",
    "sha256": "d17cdf84c1740e58bfd1be7f7bfedd746d30c4bf1afecbabdc7652e63b96569e"
  },
  {
    "bytes": 7738,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_00b5bf25bd730e558257.json",
    "sha256": "a45989456ceaebdc859f8a104e2ec7c9e7e801907c9e878b1d586c0d1b12335b"
  },
  {
    "bytes": 7586,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_0124d67222a7d39fca9e.json",
    "sha256": "84d1a30471f4da84ebd9bb76d4666dd5884a0c6b1dc7124b1e15b07dddc398d2"
  },
  {
    "bytes": 7285,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_014822d455957f873e91.json",
    "sha256": "817aea909d7691ea3b9c3bd2b71b956159023a6fe579942a48d11a0a51f0b38a"
  },
  {
    "bytes": 6797,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_02ef290c706f8d8fa984.json",
    "sha256": "979e99d51be45dfd61ca120b236013a8d0f8738cac7a5ae738d95c6bc4294376"
  },
  {
    "bytes": 7578,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_03f112c3c0a815a7e51e.json",
    "sha256": "66bbc82ad9fdab522c43ec65b56c73d1328d0b912b6bf2aa91413b923378b6d4"
  },
  {
    "bytes": 7268,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_042123d59689a403e65c.json",
    "sha256": "93abe56c41db007ad275d20385e42bf7fc9086f16ec612765d09366ec75c2c07"
  },
  {
    "bytes": 8301,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_04d76508094f87ec07cd.json",
    "sha256": "323219ed6101737cacd3067513761aea94e8ae7cd66cde8100322766aa1c3b87"
  },
  {
    "bytes": 6136,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_052cbd81035f4057cb75.json",
    "sha256": "bd8fb1106b355503890a4fbc5b6330c4cc5885aea87f7598c630fa0047bfaf7c"
  },
  {
    "bytes": 6385,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_089fbc4a204a95e6fd47.json",
    "sha256": "61081da28f286d46359420e5674c63b07601c330d4c1ecb4cd9384d621c551b6"
  },
  {
    "bytes": 8341,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_096d21c41196e24e1e7e.json",
    "sha256": "9f0e41a6c55bcf9a4ea3afef0b255b3ac41428c223968bbccc2436e4465614dc"
  },
  {
    "bytes": 7807,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_0981567b6bd766149f2d.json",
    "sha256": "fc33dffbcb29f619c5323725dd9a0382f2babf363066d326882c82c169aabde8"
  },
  {
    "bytes": 4049,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_099d4ef0412087510bab.json",
    "sha256": "88298eff174ea3830c1ee537d94539478ebb22bb3a408e7ed389b5693c6e9b7e"
  },
  {
    "bytes": 4158,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_0b73c9008411d803f3c3.json",
    "sha256": "4af0a9536f7c9ee113d9c2e95be8e350b05d6d2085ca89d05a6e41f05af18f9e"
  },
  {
    "bytes": 7328,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_0e6389353fc92ddb7745.json",
    "sha256": "0652afd18adb4c5c5d5b2553f440c61b8062283ede0be9f84245d72d1939fee3"
  },
  {
    "bytes": 8312,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_114764687e99be3f0de0.json",
    "sha256": "734b8909d747311d9a6753160569bc9df72337875fcd9a9956032924f24a2c0c"
  },
  {
    "bytes": 8183,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_121c2e82d7612a69d66a.json",
    "sha256": "f2764f0106445fe5ecb9483305862639ffedd9b5cd794cc96fde2aa1d73bf39d"
  },
  {
    "bytes": 8099,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1273302e44d9a7a82c74.json",
    "sha256": "6751b31e32fca73ec552972fb2f05c55bdf36e7a1f4826ef309a5943c2fdd558"
  },
  {
    "bytes": 5332,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_13f79818372eacea6ad0.json",
    "sha256": "ee9d099f580a1c2ea9c4688be773c2df31a700147d73b42bb3df4700eb96044f"
  },
  {
    "bytes": 1578,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_14d11207d0a8b9508d04.json",
    "sha256": "8538d3bbfb3bd4bb236b25e8b5e0fdfdc14d9db1dad081589fe2c5a7480b3090"
  },
  {
    "bytes": 8139,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1524712655c39ca75d24.json",
    "sha256": "de4496e5a3a95030a878567f8c7232fcf551b5ce142a1078f59afe889bc8fef0"
  },
  {
    "bytes": 8204,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1581a0d2fc4626dcef5c.json",
    "sha256": "56c1810becccb4dbc4deeccba4da52e27ada9d645825d42c59405b3f60761b5f"
  },
  {
    "bytes": 7635,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_16e3aff2b19e7fab3e2e.json",
    "sha256": "f10f7db9c4b9be80a14eeae163ecf576995f8dbae9032e5e61a29f50c334e81b"
  },
  {
    "bytes": 8491,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_19511a665b160e6273f4.json",
    "sha256": "f58358bd2a285326f3328379a2910c2122a3d9f827778c6cbf4251d3ba8bf1ea"
  },
  {
    "bytes": 7166,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_197328d98681caf19eaf.json",
    "sha256": "81a23a8ef4f6d4d634efa7298df5e495a9e27f7277580375fb4b6b99143d70be"
  },
  {
    "bytes": 7115,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_198b054f982a9e741882.json",
    "sha256": "40e4e9c748d33aca9040118ba02a983158d6653f4549f5eebcc1df008785c5d5"
  },
  {
    "bytes": 7901,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1ad1f4c15c3aca290280.json",
    "sha256": "e9f2cfa9b6fbbcd88d6faca9c85ecfae769e07f043d089a8b53fee23a9aa1520"
  },
  {
    "bytes": 4744,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1b62da431fe061084242.json",
    "sha256": "8293e1137bb104e6b382dc2cd9e1ed6a8d5df490b0350bebdfd640b4c517c13c"
  },
  {
    "bytes": 4310,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1e2f350032f102b64f4f.json",
    "sha256": "3130a82fd6ae7d3a653f635424dd131fe86178e97887c8a70fc5922fe35eb0ee"
  },
  {
    "bytes": 7384,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1f05e782b91ab751d1b1.json",
    "sha256": "8cefd967eeb83568484c3fb6cf22b1d5b113beb939598ed893498ba86a387c7f"
  },
  {
    "bytes": 4063,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1f3a606495b095e0e792.json",
    "sha256": "68c3a41016a11aa548ea638d57b06a82a7a81811f95a8cee3980df93213856f2"
  },
  {
    "bytes": 7501,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_1f8fca0c68ab31c7d61f.json",
    "sha256": "fd129d2bace4a6e071c325b82a95d9cb9774ec9f1465fa929ef88dd5f60a50fc"
  },
  {
    "bytes": 7395,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_20360efa65b009f8be9b.json",
    "sha256": "11972226dd2632bead91e79f18c990689f175d69f03b70a4d17a2a865f895091"
  },
  {
    "bytes": 2501,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_208069aeca5494cafddf.json",
    "sha256": "b68e9502f2e61fd48a196a22a6f48cb857e3b19da106701e4cf3de668bdb08ca"
  },
  {
    "bytes": 8568,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_20b6c91c87e52accd128.json",
    "sha256": "80e7c4c6c8d81eb6a1c8c99bb551dd063cab0ba84b247f48d5b154c1679b7e11"
  },
  {
    "bytes": 8302,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_22d54b3752cab2431040.json",
    "sha256": "50563f5cc00c4a1eac3344532886a016f41479613011a392b1d0b82767f282c3"
  },
  {
    "bytes": 8383,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2376e50751514c8952e2.json",
    "sha256": "6b9cddcba11da7c81c40010624d11f6a4541e3f3e46b97c7e3a0257b6b27a429"
  },
  {
    "bytes": 8200,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_239fbe508c885b3a96f4.json",
    "sha256": "73188696a5f2089fab79f7b2eef5dce4130b989e227dfc2c583d3e80cc36d34f"
  },
  {
    "bytes": 7142,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_249e7fbe2d97481b4f1d.json",
    "sha256": "2bd2601ee50fb3019448c84424f15a929c93f20392d709e91daba9015beba61d"
  },
  {
    "bytes": 6642,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_25c434d86876c1b4bdac.json",
    "sha256": "f364efb922df05fd58b0b6c68bbe81e1403f90e398c7e35fc07ab83600f9d136"
  },
  {
    "bytes": 7545,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_278539e8edb9d41b32da.json",
    "sha256": "baeadf930eedaf2fa6846175b4aee4721deb880037a053ec800eb7fb8873bc14"
  },
  {
    "bytes": 7167,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_27fdb77f3733c9b4af1e.json",
    "sha256": "b5767b685ea5692b30a004fbd4c379b45234ace76339994529f5b4e923927fd2"
  },
  {
    "bytes": 8207,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_282fd10d7ead6c33bdf5.json",
    "sha256": "0375408e8c21a3896ba835fc5865823e599a6700808e49e7ae620562541b8d6d"
  },
  {
    "bytes": 8751,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_284c1618f8644d82e6e6.json",
    "sha256": "01d9aae738ee91639b35379e728f8be7f485b5edd3e40b803564a66346263f45"
  },
  {
    "bytes": 7416,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_288f285252b15ac8de2a.json",
    "sha256": "b01d0e63cd04eb22546baf6a380a1fe826571b84304098fb0ace393afee813fd"
  },
  {
    "bytes": 7413,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_29e5e033308787775b08.json",
    "sha256": "cfe09a2db384dcf3736e646fbf175ecf94eb9f6aab69fefb4486d2d3535d23b1"
  },
  {
    "bytes": 6726,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2a91d0cb81ceb71af67a.json",
    "sha256": "be944e5795fe35e3efd161ef9178e01f38e99cf2534d2adf9214b43ecca4bad5"
  },
  {
    "bytes": 5887,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2ad7cb5b197dca4fbe83.json",
    "sha256": "70a33f7e936f5405e4c5bb121c85deb5dfbc2516b2bf2ba00d0019f468b81ea7"
  },
  {
    "bytes": 8269,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2c59a107967c4e04aad6.json",
    "sha256": "509e82f58bfd5994b5747ef09ab90a234d883795f3596ca0e9906e5003d3af96"
  },
  {
    "bytes": 8298,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2c6fbb34968a1c959d58.json",
    "sha256": "8254476b0daaa8818fa6e4d3e61c5d2a8713307888fdcd3bca90854b79331d2b"
  },
  {
    "bytes": 7678,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2e13c5871d1931c7c5d7.json",
    "sha256": "726985c50bcb7c6ac0491accd231f6b02921ae0a49f48ceb933bafab2c17a04f"
  },
  {
    "bytes": 7401,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2e77b728399190bd2e03.json",
    "sha256": "daa34819034e5d9a31a76b0097b1184ab9bbbe06e36bec8ae3c685790ce0053c"
  },
  {
    "bytes": 2471,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2eb4071fa23cc604bd1e.json",
    "sha256": "652ce2a54ceae8fa640edfd95e0eeaeaa96312562179788501f4268712c1707e"
  },
  {
    "bytes": 8372,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_2fc189beaf8d4982e826.json",
    "sha256": "fe21e9aeb25bdf2b88d09907b917074273f82fd2d0b34b11146dfdcba599c914"
  },
  {
    "bytes": 7962,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3014b9bfdea301cac6d4.json",
    "sha256": "81353b215e9f63dd87c4d2828c561837e1ba5e1d4aceaed07ae40596a287720e"
  },
  {
    "bytes": 8360,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3021b9b5708f6b70f57b.json",
    "sha256": "d6d89a2fdca3c353d45929d28ce772a73d9fc59b13bfde67ac22eca738f728d5"
  },
  {
    "bytes": 6295,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3111cbc96d255597f1a1.json",
    "sha256": "2e6f7f8c16ab94d676c039de1c3ea1caa5e541d96715c2c6e60e4f3a2ed29a47"
  },
  {
    "bytes": 5920,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_314b3841761a4c0128af.json",
    "sha256": "47b2da9cd7fa6b3821a8afdedd1234c473cfc9cbfbb381db6da5dbb5e702b6da"
  },
  {
    "bytes": 8349,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_315d93ade963ca54a454.json",
    "sha256": "f5170f2ba2bfb6bf187fc745860a3edfa647edd92d7fd432930ee1f2e1f83c1e"
  },
  {
    "bytes": 7781,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_31babd920a18abc9ea47.json",
    "sha256": "fab04356e11b8c1412437656d1c6849734258fb44631895e0db3bd863fb61811"
  },
  {
    "bytes": 8129,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_31d1354363ff9640f8a5.json",
    "sha256": "a5c6085a0c9380982193971f0bd1e132c56764226efcc1b652d957d3318498d7"
  },
  {
    "bytes": 4948,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3207d5ac98b84cfc57f9.json",
    "sha256": "f81e9cdc74eaf0758a4243ec8c8094f1828f7fb9f7863572fbd7d6cee37c2e13"
  },
  {
    "bytes": 8158,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_325b12033bf18f48440d.json",
    "sha256": "af48208ddb915b860fb50180443f0e0ea1a68d6fdb9ccac911c6e13b4adf2c26"
  },
  {
    "bytes": 7832,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_329c46e8edab6347e3de.json",
    "sha256": "25a7715b18f4104e23725e59e99bd7cf792cbb9f091ff21e549fd786cc694f71"
  },
  {
    "bytes": 7789,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_32afb1eaa50fdcb23ffe.json",
    "sha256": "89a386968a7c975a840fae4eb91fff8cce9fd3726ddef8f169e3e6c8a43223a0"
  },
  {
    "bytes": 8999,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_32bf11e3ee63f0cd5312.json",
    "sha256": "ef6989fbe6d4da9707b37e9f173d47ff8f5cef48b6cd58bbe73ceea4a5f27c0c"
  },
  {
    "bytes": 5062,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_347491bdd64c000c53cb.json",
    "sha256": "c2785962a48dd4752321b008e28c65686a25de7c26f2765bb9da14d908f3f00b"
  },
  {
    "bytes": 7165,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_34a43190d43b543b3db1.json",
    "sha256": "5298c462898e33fbd25664b9e7386d73ca7dab68bcfdf972bb3b01ba707f2247"
  },
  {
    "bytes": 7888,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_34db0daedc60b8341803.json",
    "sha256": "ba328db656fd091b90a07e415d375431723b57b8d5e9621e5cddc482d4b19d2f"
  },
  {
    "bytes": 3266,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_351d3219e3d38d0c680e.json",
    "sha256": "2596cca1aaf0181be2ec7f012aa69f459e239e291c50b1b9c84e8d5cc916f43a"
  },
  {
    "bytes": 7943,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_35e62a086375d035505b.json",
    "sha256": "ef62d044b50938b0bc20f4c9b03e9b555f85af973aea4734c7de0bd065f51651"
  },
  {
    "bytes": 7672,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3a2263578febdc57f1ea.json",
    "sha256": "4fa721141c00ab26fab07774e87202bc5549cb24d0011f61b332fd2a2271178a"
  },
  {
    "bytes": 7541,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3a6426b702659a61d9e1.json",
    "sha256": "e1d3a01ae9bc7905e2be1b4e89652ec90516193ab616dfdada851c63ca195418"
  },
  {
    "bytes": 7311,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3ab0b8b1b7d100261b8f.json",
    "sha256": "7f709a80d1b47bfc9406736e778d4c901844d22e5dc8105a645eca32aae71b2c"
  },
  {
    "bytes": 8509,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3b7b168fe0fd5c927a22.json",
    "sha256": "4351bd974d19a9829ac2c00625dddfbf61dd9814875a972c5ec19eb339d37478"
  },
  {
    "bytes": 7700,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3c8ed7cc6540fa0cf2b1.json",
    "sha256": "1b1f36e15c36f9c2cb5e9f84bf7391392eb38b5c8a9db72787475922ea8e85e9"
  },
  {
    "bytes": 5135,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3cd3c84f4fbe73c06002.json",
    "sha256": "1f307bd04c54a3a583c8d4d3b08cecfe0e02a5eebed33e705f293822a732aaef"
  },
  {
    "bytes": 7841,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3cf19d364770fa930937.json",
    "sha256": "702139780ec80551aa3ac0284c4f69ad1526017ca4d29d6cc501467dfc1b92df"
  },
  {
    "bytes": 8229,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3d965b13dd18b904a6a4.json",
    "sha256": "097cab5d188a9d88c697493f97a230dbb330376b7436f5982bab4e3aa772bf6d"
  },
  {
    "bytes": 4964,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3e6e1071557119bdf38c.json",
    "sha256": "743d5f5050b1c3d60eb0b69feb6461724f34590b62ebcd91e03f7b4ae2db2696"
  },
  {
    "bytes": 7340,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3ecf9cf9c02a49feaf13.json",
    "sha256": "df98b4efb26448851361c563df4d612177fa21f79b8effe0b815173378b47318"
  },
  {
    "bytes": 8302,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3f0d59c750081efb185e.json",
    "sha256": "3f9946bdc471cb8b2be51bd7adcca1b491d4f8642f52f7380079ccc06fcb8c4a"
  },
  {
    "bytes": 7230,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_3f1b74fbf5df94d795a7.json",
    "sha256": "5e49626c544f272d5eee1c198de43463d8436669daae1f94f020b8612571068b"
  },
  {
    "bytes": 3375,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_406097e03b00cf067c68.json",
    "sha256": "fc8d6af23807870c37eb1859592718897cdb3e4f7d80aacc324aca246a875774"
  },
  {
    "bytes": 7205,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_427febb0fce87834d43b.json",
    "sha256": "98f39d74a2a779b58201bc6941379a1cb3a8f4fc6eac0d7ac6728d33f876d421"
  },
  {
    "bytes": 8616,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_442a62e35ee4d0c317cd.json",
    "sha256": "8ba82b2b5532a3f60d7e8f9b0715ed32781a68927a11df7608340fd4ab9742ab"
  },
  {
    "bytes": 7811,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_463d3a907f879c9354d7.json",
    "sha256": "4eb0301232e3e04518ce4631878b134ce3d6471302908110c81bdd18ac4dbce6"
  },
  {
    "bytes": 8147,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_46512d94a42006b2a7db.json",
    "sha256": "ff842360f02fa0ea25f02bf6637e7bb2816b8910f202f7a71cba99e16cb91114"
  },
  {
    "bytes": 8605,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_46ac2dbc79ed103a5a4d.json",
    "sha256": "5317fb766866ba8f430a7703adb91cbe07267061fcbfcf95b112082765ac4af5"
  },
  {
    "bytes": 7722,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_478559db078b688d439d.json",
    "sha256": "5b8d69b721aafe372faf6d33ff76b4fa576ed7f82506021087aad127da30c149"
  },
  {
    "bytes": 8105,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_4807b0f2cff04a7f25b0.json",
    "sha256": "2e37367b5774048a38c52c418e6c31e8867bb2917b98e3ec041d736da4be5549"
  },
  {
    "bytes": 7977,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_48e25c5e315ba04473f1.json",
    "sha256": "899485f72a48fcd475a1eb459e846cbdee44ec60bd1b63e29f1a791b4e1e51ea"
  },
  {
    "bytes": 8792,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_48f4f21134e27ee3df40.json",
    "sha256": "a2070aef1c1444e3fc4203eb75680783abb1048d3b8e5636e8eb3ba64fde17a6"
  },
  {
    "bytes": 7985,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_49024635f443ed564edf.json",
    "sha256": "e8992f22433e8b92db51e69ef34e7f332f621d51e24cdcac0b131be99c8a6a82"
  },
  {
    "bytes": 2951,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_4a416417b7033aaa831c.json",
    "sha256": "b0d41dd2e70c4d10e70d9e8c7076d2c9279f3ba0ae68df19183c05ebb0dc4c98"
  },
  {
    "bytes": 8418,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_4b9977b322748c376c6f.json",
    "sha256": "2c424d8678a4f4d903968bd2fcb713133118cacb115d49bf2b62c6bf5adcbeae"
  },
  {
    "bytes": 8043,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_4c5b3475e686a4890836.json",
    "sha256": "ee74164fb307c93e7732c57b99fd381d9ba2c07c368413b79dd1e1cd8a1c23b1"
  },
  {
    "bytes": 6869,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_4da7279390b5b5597010.json",
    "sha256": "070b9662883e84e3a0a301b226dedbd0c8d32aff121350be8b70a4dee842f62f"
  },
  {
    "bytes": 4428,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_4e989d4788f96acb8d8e.json",
    "sha256": "2b3cfa3cf934cb7e971eeee96e3b2fac8c32da011ad4a841ae83cc3cb58a936e"
  },
  {
    "bytes": 7401,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_4ed75e57c75bfcb89f2a.json",
    "sha256": "d10038e15deafc30b50ae6b1c849acd21fc69f0cc8fe2c150c950019851b2535"
  },
  {
    "bytes": 5520,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_504e38ce3c7dc19cf8a7.json",
    "sha256": "043c39e8478a384caf89648ec744bd8bd3c1670a12a1f275aed17f0a56eaefb7"
  },
  {
    "bytes": 2886,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_512e5bcc9f865810bdf1.json",
    "sha256": "550abfbad4fd16e8aed5a08190c3976979017d087381cfbe94150eca23874064"
  },
  {
    "bytes": 7860,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_51507bed9ef0a963c1da.json",
    "sha256": "7daa6274493694d383f65b6435f4b6a6508cd0c01189dfdb78daefa6124ff113"
  },
  {
    "bytes": 8011,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_54495d6abd45997ff771.json",
    "sha256": "08cad8d4d49f6b1c3cf00ac911640bffcce981fc7aa9dd702506d5bf5d467d7b"
  },
  {
    "bytes": 8014,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_55ddbaa936cf1c8210b3.json",
    "sha256": "56588dd002061c9c07543aadaa02a7d89aafbd6da77d58520a13d9784d3fc204"
  },
  {
    "bytes": 8396,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5627ab303ef12aac6995.json",
    "sha256": "cd47ab32534e49ce5010ed801f00b44c857895d40d6f876379c84bd3339235b3"
  },
  {
    "bytes": 7363,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_570cd4e31ffbfbe6c172.json",
    "sha256": "53c6c5d5cc4a184e669be85bbbcc86519520613f2e497c397d289428b03809f0"
  },
  {
    "bytes": 3022,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_57df0f99b769b5be303f.json",
    "sha256": "1da7b9e9ed1373cfae9817dd92e78995f5a6dca7857f6cb77e27c0f2db170800"
  },
  {
    "bytes": 7498,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_58c5401f4b4b3f632f79.json",
    "sha256": "6a7021af7a308d91163b076d53da39863af754737f204029ef5bcee0fb39a0d8"
  },
  {
    "bytes": 7862,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_58c9fa270343e0eb2f80.json",
    "sha256": "1b3e25eb512ea3303e2addc094d5c8db1017fedeea20fcc1d4a6179bd0e1d687"
  },
  {
    "bytes": 8628,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5a50efba8fa710628187.json",
    "sha256": "325256a75bd21e09c89971ea7bf55de97cf917d1ceef820b3fdd7381e0198911"
  },
  {
    "bytes": 7887,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5aabac65fda1c064b823.json",
    "sha256": "a3f39640cbf3f6ff5f4f41e8ef17a599bac2906f247fcf023dc942e5c81289a6"
  },
  {
    "bytes": 7901,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5ab072eb7ff09e964bdb.json",
    "sha256": "ab33ef484d4786f3c07b851e6b89740de14319a3a3678e12e0c3f12864560424"
  },
  {
    "bytes": 8275,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5abd24f41ac3c2d269c8.json",
    "sha256": "effff9ffd97821e319d08f0ab35e7890876bde0f1ad7e01c4e2176d9e6a7b846"
  },
  {
    "bytes": 6574,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5b83ef38cd52975a3357.json",
    "sha256": "5a3bba49b34b9b2f4c37bffc4eb46a1afc4be565a428b4271bb565f8774b631f"
  },
  {
    "bytes": 7633,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5dd8a7ce82c4cb2c2bfc.json",
    "sha256": "95ef35b3948575a4e386967f65fcd93283215c0f9ba31756a109f6be6e5d123f"
  },
  {
    "bytes": 7509,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5e30f1abdd9e0cffefbf.json",
    "sha256": "42c541279fa8d97d6c3d7c5f1bb6023ddf7f9a1bbe0cc800f618a8289dbc2971"
  },
  {
    "bytes": 7693,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5ff0309a811ce58ea951.json",
    "sha256": "f8fe5252781f79d188d7eddca2d4693987849a2e367b71c55257c021b4227498"
  },
  {
    "bytes": 2292,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_5ff1868315ea71bead29.json",
    "sha256": "55500e4539c9f538463fe2fbaa95538d9b545fdbf486854d7d61ea8ef921f539"
  },
  {
    "bytes": 8221,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_60bc2532de25c20619d3.json",
    "sha256": "957270a8f81a5b19c687c94a4b12db0beb3f4f8206252196b181813b27c71c82"
  },
  {
    "bytes": 7693,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_60c632f0b0e8f366113c.json",
    "sha256": "62d61cd9592bab627570638d07d900c2fcc530b0733c191913feacf18e6f0262"
  },
  {
    "bytes": 4641,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_60f2c4c7845807dd59a6.json",
    "sha256": "23b705af66fbf2f0badc84581f8b4339c321559699f17d017dfc4b90666f5ecf"
  },
  {
    "bytes": 8307,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_616b217aab8cdf9352a6.json",
    "sha256": "0b18ff5c50f1406c1e28a9613ae57b22773d7a7598b4bbd2da41d5ef5a49fa5b"
  },
  {
    "bytes": 5624,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_61953f23d6484e32b5c4.json",
    "sha256": "cc57948daa324f23058cb7afae6edf4a2dd3083a5e13e49c62bf695d524ca914"
  },
  {
    "bytes": 7163,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_62abf1eda499ceee3715.json",
    "sha256": "dcf493637bc30de3a7777e3a84621dcfaeb0d069e70f2ad21cd21a6b0e089819"
  },
  {
    "bytes": 8061,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_630993f9d4113bca38e8.json",
    "sha256": "4abe89b37bf058e99cf84b8567bf5bc37a20e4f8dd829baf3bdb9cb1952cb12e"
  },
  {
    "bytes": 8169,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6365ed5a5a1222452501.json",
    "sha256": "5865f4d70e7ae51ca37b7f65acc85de35b7ec5898ba2d609a4660b5007dab0f8"
  },
  {
    "bytes": 1374,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_64085da4c7a570a53038.json",
    "sha256": "7f0ee9d2ccce6db4e26eea609aabbef2a2cadfdc430c0b490a30f30c36870285"
  },
  {
    "bytes": 8354,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_64144cc3766ea410ad13.json",
    "sha256": "41f7288d5172170d16fb170bf36b9976dcf50bd6d94b465a64bd81d7aac43359"
  },
  {
    "bytes": 6255,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6447253fdb654dd8f128.json",
    "sha256": "b40d8786c673af6128f2e6b79f5d0fbe853e026c5e574e5c43e18a3581b6503d"
  },
  {
    "bytes": 7743,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_64a211bc35caa80a4042.json",
    "sha256": "26a1bf8f21c36ad732782b6164a94a48cb43a7c40234b8a4b5db2196db5e1cb9"
  },
  {
    "bytes": 8358,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_64ddeda0528b39647763.json",
    "sha256": "fa660f0a0afbe010c333399d8bb67d371d39bef78a9abab14690b2d7513e33eb"
  },
  {
    "bytes": 8112,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_66852d516e3d2e5c1ad6.json",
    "sha256": "1f545d2f23274174cf815aa8fecb3572ebeac9f82d9b6bbaac2d37e3c9031c51"
  },
  {
    "bytes": 7972,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_669a5f6dec0f26a45f46.json",
    "sha256": "8a0aab35e52ce4ff467553a860364cb3ee1bbe419d62fcffd51188cb40bd77ee"
  },
  {
    "bytes": 3361,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6792592184819bfcad19.json",
    "sha256": "e1526a8e49b08a56532bcca10162b83c1688f742ae814b3162f6774bc5c73444"
  },
  {
    "bytes": 7954,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_68af2879493c3d68ce77.json",
    "sha256": "fc8d30229246253a5bdfaa099b06ae2e7f9bde19eff1b9d8b14bf22ed65511a5"
  },
  {
    "bytes": 7934,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_68ca131dce4845f93bff.json",
    "sha256": "1c05cf8ca67d6128301921a4088026f3b4b18c8cea34f046b738d937fd9dffe9"
  },
  {
    "bytes": 6136,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_692146672c6f500f36f1.json",
    "sha256": "8d8b0857ca813e63e8f7d7a8fed5c7e53185d2ce315f0379f01bb9e2bd575d78"
  },
  {
    "bytes": 8772,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6b0e1e3b719e107d1d7c.json",
    "sha256": "617bd379e23fb1ac018cc97dad6c78cf4aef0bcccc8ff78abc936c8a75c30b1b"
  },
  {
    "bytes": 6175,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6b3b3d55359b34175796.json",
    "sha256": "c276d1d17f5670eb4df1f37dccd41133e2b429c11534b43b2419fc65df65c7b8"
  },
  {
    "bytes": 8209,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6d1e7671a2e47c39df21.json",
    "sha256": "fa44eea764329063174446eefe03633395145170440c61a4d96d260024a033b2"
  },
  {
    "bytes": 4134,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6d493183578f6416ccb1.json",
    "sha256": "bc84ca2c9f8199c12beff5abf0f5f7ee51a374d6973da8c94edc165c4bcac260"
  },
  {
    "bytes": 6219,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6ede24963f4ed6a5cc17.json",
    "sha256": "710a23289269beaf21d1029821c93af6be54b7dec8c736f8112594732cbe315b"
  },
  {
    "bytes": 4673,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6f4fa433fb8d752e7c02.json",
    "sha256": "1792771cdf797e2f6c3204155c1d86fa257a8669baf41242418204d94fa02879"
  },
  {
    "bytes": 7570,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_6fcc3d98b1bafcc4d407.json",
    "sha256": "10658394768df7d6d20f7d1f0337b93e47d2c6dcf6f565fc1d521abbb50dd868"
  },
  {
    "bytes": 8439,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_700fa3e1bb8c19f7637d.json",
    "sha256": "535d0732cee63bcb0ee8c420551c4cfec414c312501914586aa93e894ee6c963"
  },
  {
    "bytes": 5454,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_71df0dbabc3011f9b545.json",
    "sha256": "934e437931007f006b9af09fe36b329d1fd96222ae5bec83291627b211d0b9e9"
  },
  {
    "bytes": 8682,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_738fffcd0f3f1bbd3c83.json",
    "sha256": "e52a88b7cfb35b1a75be45fa3f7036567035cce6f982ba86f3cc2c002f7b2819"
  },
  {
    "bytes": 7501,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_739e842f44831dc28281.json",
    "sha256": "8836233a46a2ab01243454bca84b099e471b0e26906194a5b71f0ac17636cec7"
  },
  {
    "bytes": 8038,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_73a7d797612dba476d44.json",
    "sha256": "6e9816877d708983fbac87261322e80198d299bc29087288a0c8054e51470e4e"
  },
  {
    "bytes": 8366,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_7484ce1d0191398bf488.json",
    "sha256": "11378f0614251b4ce62df5a6d0b14b223da0e14fa08b0ebd0f84136d885e7cfd"
  },
  {
    "bytes": 7274,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_749a60a713c266df282e.json",
    "sha256": "269c23ccd7aba26b62dedff299bdc9f5595863109243f0cfb3999924476b8448"
  },
  {
    "bytes": 6090,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_762efda2900c83e85a6b.json",
    "sha256": "0b9ec200eb55ec158d7547e6c6645ebce6f2861a3e9b42d9c2fc719d5010950f"
  },
  {
    "bytes": 8130,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_78d071761b22c853ee69.json",
    "sha256": "c2c32fa1818105aaebcb7e9e786e8fde584706aa0cb8f89b66b8287d7676e7df"
  },
  {
    "bytes": 7096,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_7969acf8e420f1834c4a.json",
    "sha256": "e01aa4ca7e35b73de60df8e894974016268b77f08dbe0113b554ad3204dfc17b"
  },
  {
    "bytes": 5046,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_7a042713a256739f2c43.json",
    "sha256": "2f2d3b7e7b5e3e4043d2503e16dc91f49e0333ab273598c59376a937fa3b95c1"
  },
  {
    "bytes": 8652,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_7bbbf53ce1949a0ad308.json",
    "sha256": "fd86af2f4e93727c4556a9936223545affed8372e720e38509be0e4c88feea91"
  },
  {
    "bytes": 8374,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_7bee2c13635cfe67019e.json",
    "sha256": "403f4ed966b27dd1f1e09f6305336eef6a59efb224d663251a7deb74d57f1aab"
  },
  {
    "bytes": 7029,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_7d4c982929d9fcbdec32.json",
    "sha256": "cf208f0a4a8024e32f9676431bfed2d8ec030b1d76b046d53ca5f51417deed25"
  },
  {
    "bytes": 7617,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_7f53ab4e0a0ac44dc9f0.json",
    "sha256": "f0f09212ec18b0c9f29d16e9c02c9a8bfc41b8ad9e79cb742a3e0c66111e309c"
  },
  {
    "bytes": 7886,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_7fcffe8a98863c7cfe06.json",
    "sha256": "83fdbdc3ad64dab229b2984785db5e002d63a0cc590859bc2a08b65ccee54af0"
  },
  {
    "bytes": 8520,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_80ae173a3c348456d1c4.json",
    "sha256": "13a68b0d427c6d3953e4d8e682e32265f70d39e59794a03a8a91bee3da75c364"
  },
  {
    "bytes": 8271,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_814da8ba2e0791d7c07f.json",
    "sha256": "a7a4052c8ed7f245dfc582369c0e61dc2a3443e56148921c8e0d629057703a72"
  },
  {
    "bytes": 5440,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_85e87b7921d797c2ff9c.json",
    "sha256": "0e96fe0f67b5a36a719de9c65ef8f2026d7485e9ba75ddd8e4539327d1681dda"
  },
  {
    "bytes": 8466,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_8632a7a1c5a20bdf16b9.json",
    "sha256": "660e02ac9b0bfd774ed44fc9c744519a722283dfbc654012c8df2d8214e504e6"
  },
  {
    "bytes": 8191,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_86ccd8d6e12306cf2eeb.json",
    "sha256": "85a6d9547de2e8b2e21eb378a1132214b50c50cfc8e11e6bc05404422f1eedd3"
  },
  {
    "bytes": 8350,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_86d6958a7751cc67a4e6.json",
    "sha256": "a6b032ad95bce458ed9fcb32b24d456f5c3578b6e6c516a20ce0ad7f799607b0"
  },
  {
    "bytes": 5136,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_8795b0b982019e255c11.json",
    "sha256": "18c3bce4a03adc29115b421b1821af1f4bd769f57388ab4621e2cbbf893c785a"
  },
  {
    "bytes": 6442,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_891736d0ffba4eec04f2.json",
    "sha256": "d22bc9fae0865772acb32d2ebcc1ef4dc8874e8a625feb15ed8c8cfbc008dcaa"
  },
  {
    "bytes": 5050,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_8c965df9c221d9c36d88.json",
    "sha256": "ebbcee13dfea8818953cfc4b377dc8101b978698ad6d60d85de8794151aa097e"
  },
  {
    "bytes": 5013,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_8d49750c477632e9306a.json",
    "sha256": "6c435ee69665dd9043aa16a258e2636499bdef8d525e1f125f2d9f3a36b34993"
  },
  {
    "bytes": 8080,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_8ec8bb70f75a29891c5d.json",
    "sha256": "b835202ff30df35fb6cdfa6e330ea8f5cfa10566b58e2c6f737654f09a4d8edb"
  },
  {
    "bytes": 8314,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_8fc2bd449feab93aa113.json",
    "sha256": "3a8c6420475da02a4b18586c81a5d7d17dd9eb0cd9216bb595fac05974aa1f43"
  },
  {
    "bytes": 7649,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_90c9bfd85c16584cc7f7.json",
    "sha256": "171c804341e68dacde741d8abc56dadc77816fbbefeb70e5f10f263c4b10a01b"
  },
  {
    "bytes": 7447,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_90d1c93b89a65f8ab397.json",
    "sha256": "6b84d5c6797c64b9cff0dcd4fdae9ee480c39a312180d756ed5d09a8e25fa610"
  },
  {
    "bytes": 7954,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9387252a7c8500183b77.json",
    "sha256": "a7d7dfafb2d1fb883de89cbf05b4abfb044cc4433595a91202d3782b503e62bf"
  },
  {
    "bytes": 7697,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_94878f14057cb465b4f4.json",
    "sha256": "dd421e7e8e9a6d54f34417d57a33154a27cf1a7805d76a48692fd8ccb738e6d7"
  },
  {
    "bytes": 7601,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_94894c30624bafe40aa9.json",
    "sha256": "002b424551422fa8b05ee5e4fa8fdc0fdffd162234ad7c688d5a9778d4a6125d"
  },
  {
    "bytes": 8208,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_94cceb18f7d9b9fcbfe5.json",
    "sha256": "60942570394e52213887f5bb4b3edd1bd1776ca881d7c3d11949cf685fc90bf8"
  },
  {
    "bytes": 8247,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_964755cceceeb555021e.json",
    "sha256": "9f24b10500d7875c28f801f88da92aaa3006f2f3d8fadc2f5ec9645662e8dfcf"
  },
  {
    "bytes": 6794,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9737e47eb7aff0596edb.json",
    "sha256": "3f7e4906f1d895316dec4b14735c4684a9a61d00a4297c9f998a94bb41b2c740"
  },
  {
    "bytes": 8729,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_984b332c8c3dd6c984ef.json",
    "sha256": "ec1484b0b510985a4e3263f162723fea39e7c2ce1d762513a21d0c8c05481eb9"
  },
  {
    "bytes": 6543,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_990c770af4bdf65307f2.json",
    "sha256": "3b87fe3281691eccc42426bbd5d55277f5fb327c9d924523e555f3d290a06990"
  },
  {
    "bytes": 7464,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9948aad30875cd2a52b2.json",
    "sha256": "b15ede7cb75677b9590f1a1825c078d021539f297ad9086fdf79d44fcfa8c6ab"
  },
  {
    "bytes": 7745,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9980b3ca315cdec45661.json",
    "sha256": "cf5ff546edea7a684738964e28853bde52ecb9005b28fdc69ab2226ae312f7e9"
  },
  {
    "bytes": 8100,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_998326c599fb4626ff0b.json",
    "sha256": "80af0e6349bd7ceb07aa09933e0fab96798d66c57df918c04137749b0d968aca"
  },
  {
    "bytes": 3668,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_99dcdcaabc1c5a18d471.json",
    "sha256": "0db9f72c6a406008a31d29025143a76f48c9bd97bdff09dc98a60e030c21f1ac"
  },
  {
    "bytes": 7930,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9a543f62fc9527462af3.json",
    "sha256": "c35a1a8c8c5762f0ccc68d15f5253e230608bcecb29b0a54906eedb83159be0b"
  },
  {
    "bytes": 8172,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9a8f13a2f06305c89f6b.json",
    "sha256": "aa0ee7ca9852d9ea3d3117c51655bb6bcb7f96539a2b4b409a89a41a3b4f4115"
  },
  {
    "bytes": 8205,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9b107992ae90fb12027d.json",
    "sha256": "3cc869ef20806015466580c1bd4f734b26906e7d737d286704948ca3bae97400"
  },
  {
    "bytes": 8089,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9b1f83679afddcf04303.json",
    "sha256": "7e00bc67ed8067811d544717a69acdacde0e7b136fdb7977cde06f74125f9c8e"
  },
  {
    "bytes": 7859,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9d01f15d555896d94c12.json",
    "sha256": "0e1f10c1f388f757affedb6d2ea205def818368f743bf178c687dd69633ba279"
  },
  {
    "bytes": 8353,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_9e4799b0c2d91e5f0bf4.json",
    "sha256": "9011114b56d239e2e53ea6dc559163916d189a1ad552cb533bd51e3275e4a9f4"
  },
  {
    "bytes": 8134,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a0ec742451c978bd2541.json",
    "sha256": "fc394e6e6bed8477c997efcb9f6cd086fc79212ac90232a7f5c3e586014a6749"
  },
  {
    "bytes": 8067,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a234b82c6d4212077900.json",
    "sha256": "78e3d1dec7a33df2b3d9ab240b302052178e0ca425d8f56164077814aba99403"
  },
  {
    "bytes": 6184,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a2a3b5bd0e77ef77ec47.json",
    "sha256": "97cbca9ceacca4c7e75afdeb377ff0a4dd2e2a81a8c849745f8ed8a3ea0593ac"
  },
  {
    "bytes": 7418,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a45519f3a535a32727e8.json",
    "sha256": "58df5bd3bc98cc45a36fd63b5b999907365b19df92351271f2200878f8ce5be4"
  },
  {
    "bytes": 8342,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a491a9fcf162d879fb2e.json",
    "sha256": "7f29f1bfae3c1940d8cbc11c2fc74a7186942c2ff265f76f6851add5bf50ccb6"
  },
  {
    "bytes": 7872,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a4eae1a9d829a2090118.json",
    "sha256": "23c23088476e2277766b83869b0b54a528fa3bf59ad69f503e177214fb44fdf4"
  },
  {
    "bytes": 7106,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a4f80916224178b4af65.json",
    "sha256": "41b4c2002632bdd577cf4c18c4e2d19a33543d893cda568e197b76d10e57661e"
  },
  {
    "bytes": 6948,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a53054f07480e688cef1.json",
    "sha256": "82adb200e8c08b67e544e44b16c4ccdd82fcd9bab64b3ae5171feb9679363c22"
  },
  {
    "bytes": 7467,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a5a8f3bc84b277e42b5e.json",
    "sha256": "e34646b708ad76548ae18461d628f05bce37eea418ab9cf8134483790f8fb9ca"
  },
  {
    "bytes": 2267,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a5c3614de7d857c21b1a.json",
    "sha256": "d311f991985fdec7c6b793cc4a7f682b69091d056751e55ea0c4fbb81057a615"
  },
  {
    "bytes": 7190,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a64ee47e0aa3f84feecc.json",
    "sha256": "781abfcccb4b7bcfc46b1bc94a328f6bc58e5651d76c0d159ba46a93162bee36"
  },
  {
    "bytes": 8196,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a7670323f4c591a1aba6.json",
    "sha256": "1585f337d6f6769c44a8fbbb3cb1b4cd8c4dcded99d4e494d694d5188bbbe87a"
  },
  {
    "bytes": 7668,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a78feca8401ff99eb5f2.json",
    "sha256": "b7d6ca001d67e71b6c58b58644c96239781555c049573fbd493419e01c6be0ac"
  },
  {
    "bytes": 8487,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a7a086960b6e1e78ab44.json",
    "sha256": "add4a6ebbb41a90fc60feca72eaddc0d20956bc647b43ef7f2de0c04285c0f1c"
  },
  {
    "bytes": 6780,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_a7c19b8640f68066dc24.json",
    "sha256": "196e13fad333cde42f8fbf49cb1f817221318b37de476498afa037103ba7c080"
  },
  {
    "bytes": 8122,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_aa27c05c7de3916c9315.json",
    "sha256": "5813817df12602f7d991b4b6bf5cafa579b824ed26f2e590a031e2645fb8459e"
  },
  {
    "bytes": 8206,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_aa31bb21b57dfd5dc0e3.json",
    "sha256": "f970d947d25c3d0028a4807ae826bb9b059ff8f70443fb07bc5d892bdb30f59d"
  },
  {
    "bytes": 6905,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_aa997b8122cb72e74d4c.json",
    "sha256": "bda5ffd98d673bea6e8f72421729aad6ba2fa0689f943301139bf9860378fc7e"
  },
  {
    "bytes": 8098,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_acd4483ea1474c4aa9e7.json",
    "sha256": "a12a76de8e4429d61b930ae73c9273728442bd571bbb98500e1c234a8a4e240d"
  },
  {
    "bytes": 8580,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ad4bafc8287a561050f8.json",
    "sha256": "749c56d9dcaeea87711f64ca730917f31a2e51e5ae27b48fcbc853d24fed8add"
  },
  {
    "bytes": 8086,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_adbd93287f1c76771c41.json",
    "sha256": "c1b30a2c88ac735fc95be84e7e026f1f6f2e63eeafe2b48102a1ddf17ef4e36c"
  },
  {
    "bytes": 3701,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_affcea0f859fda7f66fd.json",
    "sha256": "e0974794b94bdb70fe7609dea8ec35f45f83f0eed7d21ab98dc112bc21b641af"
  },
  {
    "bytes": 7583,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b08306b358ca64472ee3.json",
    "sha256": "375575cc683c787efef3bd08dd1b29176ecd480f8a94064a85aef297390697c0"
  },
  {
    "bytes": 8639,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b12b2691ceb2e1f988b5.json",
    "sha256": "cb52ce1c36a393a0f56441f3e96fb888c8873a97feed799d03729152c0286800"
  },
  {
    "bytes": 8379,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b1e91e13f678939a9dfe.json",
    "sha256": "b6d92a443b0f6ef1cef302a5b0e0046c8e940f64d47cb38f0c997bb1ba0f714f"
  },
  {
    "bytes": 8208,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b3a2ed5140522f86c89b.json",
    "sha256": "eae9e5a70739974fd61bc3f5bdd6f5fa449d6a4d5f3e1373b4272108f97e82c3"
  },
  {
    "bytes": 7690,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b3fa098738b61e7729c6.json",
    "sha256": "cd18bc17fa63e19ad005b9831af83173db84dfa99c7bbaf9fa53de5c835a960d"
  },
  {
    "bytes": 8546,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b4f1b562762a161d7e33.json",
    "sha256": "cf4cf2ad603229e834dc4e93fe91842b8d1028f3389547383ac36b223860509c"
  },
  {
    "bytes": 7985,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b572f867706416944d18.json",
    "sha256": "60e5b175cd6314b7041e390a1d9553a7b6e65251a2608d646ebc7bd448aea053"
  },
  {
    "bytes": 7052,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b68f7f4c0e277180b63a.json",
    "sha256": "ecd753ffadcdc718ba806519fa2c8bda3dc44cfbd7e799536ae05eecbe65cd4c"
  },
  {
    "bytes": 8352,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b6aace8f88c8ddb1f273.json",
    "sha256": "ba7cec7784f71bec8486611eba8721b02a509f33ef6aab9d6b3305975a647b38"
  },
  {
    "bytes": 8182,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b6cad82fcaf2125476ed.json",
    "sha256": "2b64c444b47035baf5bfd33f3cc6a12c6423cc8c76cb04dec575307b0bf1ab9b"
  },
  {
    "bytes": 8586,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b6cd90f34429a9fd7ed5.json",
    "sha256": "c9dfa287723a276f29e7a94808c44d45843bfc036b9532673d711d613cb61621"
  },
  {
    "bytes": 4736,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b74cda8b9c1cd1189b9c.json",
    "sha256": "6ca31b0cb291c2c945f5dbe4b74f3e9c25370f94396fb2bba99f782031c800ad"
  },
  {
    "bytes": 6949,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b861c660c6a6feea08e4.json",
    "sha256": "7e8ecb10b2b2967fcb1639ad1707a0bdb15983ff5ce78b988325ba766b1d5656"
  },
  {
    "bytes": 7721,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b8a4aa4d48b41355b786.json",
    "sha256": "cf21ed84a55e7f9a5c7ef6322bb33804778f8c8d7efa8da241720d65aa4bceab"
  },
  {
    "bytes": 7748,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b8c019a9d6b4857dd6f1.json",
    "sha256": "89ab41ec2bc15f62f26751a7867c4a41396c6605cadf80197bd146bd02b96e10"
  },
  {
    "bytes": 7278,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_b932c06a42f64a192593.json",
    "sha256": "d0bcda310a7ef9f314655955189117c4b3c38c0e172d365294e654b411d89be6"
  },
  {
    "bytes": 2783,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ba219ed35b1fb623bb73.json",
    "sha256": "0977ff51f18dec4bf8578d36d6312a403d44d7262c3de8ca07141cbfcf6dae7d"
  },
  {
    "bytes": 7917,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_bac95aa4e6fada79a163.json",
    "sha256": "00284bc8a0787dc12ae7f4aeefb70471ec252a51b4f72ed7663b232e258b4ca4"
  },
  {
    "bytes": 8152,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_bb16acf4896ff040cee1.json",
    "sha256": "d62de1aeb0e6c9647898bec40eb8ac804e2a87790391974b12dc3cc8e99dd5d6"
  },
  {
    "bytes": 8196,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_bbe0ff54d5a6f225e57b.json",
    "sha256": "8a0bc62e3861c12ba036df55f4ca9c7d61b366497c1333983077fb857d978989"
  },
  {
    "bytes": 5543,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_bdf586e952832d03f87e.json",
    "sha256": "69a1fbd208de8feb65a4701eeb51138582c6258da00bc9502393c9798fa247d1"
  },
  {
    "bytes": 8261,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_be1feaafdbda430ca76f.json",
    "sha256": "1cff4dc5ae22e5aba4ca03116e927a80c3d685fe8917bbdd76431bf97b2bf9d5"
  },
  {
    "bytes": 8481,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_bf69b6e49db27d6fc1a6.json",
    "sha256": "310e0b10d39286ddd5db0faf268e932deca065749ac09ff144b3dbb986736c39"
  },
  {
    "bytes": 7472,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_bf7ab518897caea61960.json",
    "sha256": "6349ba0d4b7dca024c8e905012a6afc1ebd3360d6bbb1949d8688d17dcd0f2cb"
  },
  {
    "bytes": 2962,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_bfebd821cd065c7099b8.json",
    "sha256": "9c6d7c5117485f0b0e18915cc5b1ddb1307bec41f2482e017a7d4cd310fadaa8"
  },
  {
    "bytes": 5152,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c0137b29532a04e87523.json",
    "sha256": "845d12c347c15a7a7b14d18631506bc5fae33cbf86c68cf765ad936e8b84ce85"
  },
  {
    "bytes": 7369,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c0f7a28ee301973cf7d2.json",
    "sha256": "398a6e5b2b5f3e85c5320306f012c50133b3c37e629463a46d29439dd064c168"
  },
  {
    "bytes": 8159,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c10897d5a9ebbd2a4528.json",
    "sha256": "28c859066ef7cd34ccbf067ae865a055a45f931ae1776613b49ee1317150acf4"
  },
  {
    "bytes": 8081,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c23e58d0e4dcb3fc34c8.json",
    "sha256": "5391d4b12be921d696408b3292986157701c3230de1718d023f9c144152a10fa"
  },
  {
    "bytes": 7518,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c39aa8de03c6045fa41d.json",
    "sha256": "5d44a0e240e4f84e6fc3811ce15727d683694356157756c71cfb139f51e10129"
  },
  {
    "bytes": 8592,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c3f550a2736a562b782c.json",
    "sha256": "3be19a78f4c9eda7d95f0d486a7ebdc4571aa756f34acff665cc6dbe1d639bf2"
  },
  {
    "bytes": 7932,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c4fa7ec5d5cab12e1442.json",
    "sha256": "c91e10ab14cba503517945cb6bd00989631d763c374d655682a21625c24bb228"
  },
  {
    "bytes": 5072,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c5849d0bd4f61971e6e3.json",
    "sha256": "1554fa900b48061764a644ba9568c50df21324e666604e226eb57baaf901a941"
  },
  {
    "bytes": 4386,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c5d1d35fd474ffbbd5ec.json",
    "sha256": "02ebf82a8f2aa0568f379eb629ca334e015ee1fdcdbb33767a76ae739fbed4f7"
  },
  {
    "bytes": 7564,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c62e1e87eaa29c1180e3.json",
    "sha256": "03ec0503aa3d8ff4604f048a46e1efa38b19c350225bd35dc1414f4ecbec8768"
  },
  {
    "bytes": 3580,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c67362f43835351d9212.json",
    "sha256": "d7bc8f8d249d5569a4d6e2b18259e0bf3534a35a25b911414020c0b1da5ed7d3"
  },
  {
    "bytes": 4505,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c6bcff551e078fe9392e.json",
    "sha256": "0b8692e5c91e09c9727db2887494797f5e81edae5b18a463c12891e842875ec7"
  },
  {
    "bytes": 8445,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c73adaee142eac231cc4.json",
    "sha256": "58c5d3251f266e82db3cc53e1a79146d6e0b1266e9010b5472e6c77b62cb5e97"
  },
  {
    "bytes": 3936,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c84bd9df333a86932231.json",
    "sha256": "75170c161154fd6782ed62916c04b681cbb9d1b244ef7074663bcedfb6576604"
  },
  {
    "bytes": 8990,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c92046d599541c172fe0.json",
    "sha256": "2f1cbcc72cbfbb91622e96faa7cd38b8fa63ee4595ee1f4442fa0871082d4b98"
  },
  {
    "bytes": 7402,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c95ace3e4604d3080319.json",
    "sha256": "1b363bc87ad651d394dc8167f728e4ac50dc326035e52f83fda809ebdec791ef"
  },
  {
    "bytes": 8433,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c9a71327f78cf521c7a8.json",
    "sha256": "f4808893aecd2a9f5f69b96feaf4b2dd1d8272804c78aa893560a7a100282ef8"
  },
  {
    "bytes": 8411,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c9a9208cd97ababe5d0a.json",
    "sha256": "a46db009172c4b7d40954a87236eb5087a1e4a72e807d89a55cd77652b9bcf3a"
  },
  {
    "bytes": 7368,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_c9f8f1361196fb11c3e7.json",
    "sha256": "9f48a94b4a3d90ea6ba4dddc1ef8443298cfe80a79347dbe39e3ab8d4b983a30"
  },
  {
    "bytes": 8468,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ca639ea00aafdcd3a892.json",
    "sha256": "3e75026340fbd05607e78eaf4d495ebd93ef4bab3b7f8f1299ff5eb2921c8dc9"
  },
  {
    "bytes": 8146,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_cad474497bbb2b78f890.json",
    "sha256": "21430952780a88432c6b985303dccfeb257309d3c33f669d31bb44d95ff9c1aa"
  },
  {
    "bytes": 8282,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_cb87f48971103b7fbbf1.json",
    "sha256": "914a84d58a5529f7c993f6e71ad343893f6f3e100b57644fbe5ae3c4d732e12e"
  },
  {
    "bytes": 7522,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_cc3ae825712997c15b8a.json",
    "sha256": "074308078f74718250dbf632e2128ccfd0335c6602b24ae871b2a440d5f2db34"
  },
  {
    "bytes": 7652,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ccf3a434ebec8a6743e1.json",
    "sha256": "f20d56807140170b2ab6e884313e703f083c69adb9d207efcf9fe0646130ab66"
  },
  {
    "bytes": 7482,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_cd45c704b9fc5bbedf19.json",
    "sha256": "90c35fefe49eac3584da69332ef7edff23fd3e8f4edf6ced76472036f91b3c88"
  },
  {
    "bytes": 8614,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_d2e27b5eb076da487244.json",
    "sha256": "5883af4d0030d4a8e750a09cdf8021cc25d516a1d9fec780bec9ac7f5025d19c"
  },
  {
    "bytes": 7648,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_d690fa7415aecae152f9.json",
    "sha256": "f82db0a939956ccd6c23da762e75f7c66f522a69f29700bf47c28674fa08ba87"
  },
  {
    "bytes": 8123,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_d6f3a9e6c67c5840bbf7.json",
    "sha256": "8b91627d9a2411ae32e0ba370c847e712243105f91ba5d6408dee80497ef86c0"
  },
  {
    "bytes": 8470,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_d7c5d97d8f9f401e60ce.json",
    "sha256": "fbf840c467d826a42b3deeeb48f8be7e2d227ecc28e1293e5cea9820145d2602"
  },
  {
    "bytes": 2533,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_d7fd12eb85043f521b40.json",
    "sha256": "b7fe6c14d9bfc06b67987e706d482f17aef59a331aabdc2516e189fac852f06b"
  },
  {
    "bytes": 7360,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_da6c822803e040bec27e.json",
    "sha256": "1eb7344ad868cd05378c5f48270a4695b388ed5380a17ec20a79dcee120d16a2"
  },
  {
    "bytes": 8058,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_da89f479177ef8569868.json",
    "sha256": "1bdf9d76bca4933de2529b425a98ab6525934bf16fbc1addf4a0b78726cf32da"
  },
  {
    "bytes": 7858,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_dc0fb0305744b0878520.json",
    "sha256": "daecb82f06e67b0b8a17adcde34c1b78928d6453a209b28f12438a00e7947c2a"
  },
  {
    "bytes": 5130,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_dcb0f0fe848a0c56295d.json",
    "sha256": "2ed31c58b0e4709c4345bb5028a68b5168d951dc477a5b7d1bfd9d7b55926f30"
  },
  {
    "bytes": 7678,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_dd3023f31e0edf26631b.json",
    "sha256": "d9c3e71b30af614628d758de8aeb401204dcd2217046b949f240851e6a0de8c6"
  },
  {
    "bytes": 6952,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_df72601e502ab64cb009.json",
    "sha256": "375f5ed3f485290f5489bb5e664eee89aefd184af1a2d74e57a40d7d66902700"
  },
  {
    "bytes": 8228,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_df83c626332487bec202.json",
    "sha256": "d58553bce94ea2a6a2a3042030867bce6382d1adf8dfb202a564920b93327b93"
  },
  {
    "bytes": 7778,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_df8c097c7eb347f24149.json",
    "sha256": "73a27acabea22fbd7e81408081522128a049adae4f0bcf170cb72d831f313ebb"
  },
  {
    "bytes": 6821,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_dfd382dcd18e64ea262e.json",
    "sha256": "c91d10f0001cdd08227a80a64adc4ebf45ba1eed06a774bf7d0e57a238aa75b2"
  },
  {
    "bytes": 8100,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e02f8248522b61bc09cb.json",
    "sha256": "a6a38fe2ca8436ea74bd2df050c19416a416cf3f2ad75615b79f6ef65cd75c75"
  },
  {
    "bytes": 5054,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e0855709d41d76cd042c.json",
    "sha256": "996cf1f1c8a80d9cab024f510a34812432d37512538aa36154bcdd1db41a4eea"
  },
  {
    "bytes": 6504,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e15fcc10d0bed560af40.json",
    "sha256": "6ddd7e241d78a7371999db10242b0afcc2b519986264698796653f752cb13d1e"
  },
  {
    "bytes": 8344,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e16094310292cde14abd.json",
    "sha256": "4a5409d806ab84b43d9dd3eb350bdb03489e3c9a0783d5f6f1b2a87bfdfd214a"
  },
  {
    "bytes": 6131,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e18902d7d88f81e80567.json",
    "sha256": "0a8601dde098fea4c59a1852514ea0fbd410fd7d050314cc616539f2b2c882e8"
  },
  {
    "bytes": 4428,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e3519951cc75285745cc.json",
    "sha256": "ab96fcc48edce3ddb7daeaa3f5a66edb695a779dc6717505ae6109ef988f8a19"
  },
  {
    "bytes": 7010,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e36d17341b6686e26350.json",
    "sha256": "f55142cd71d9ef0e9eb0ac6f24b0a391b9f2bd3e74f7db01aac84387f38a2acc"
  },
  {
    "bytes": 8137,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e37787e841e3179f0997.json",
    "sha256": "dbd77fc3fbbceb32620ea9a26309c845d5155c026cb142a036d3c1eb2889066a"
  },
  {
    "bytes": 8150,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e54f15c474332b30708b.json",
    "sha256": "10c40769a7eb79ce29aa18e75063f3c8fef550fb6a5b2081d719b0f38e93968c"
  },
  {
    "bytes": 8011,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e6c7918299d0db53bf27.json",
    "sha256": "e3549b884f73ff13d8f0a3c0ab1f54b6a411cb49f5fc5d9af4e1dcf0e0f94860"
  },
  {
    "bytes": 7490,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e739d819afdd97a93b84.json",
    "sha256": "f816915d09763dc257b2736cd64aefe0e5e3c3d21e7e76cd8fcfb3482458688b"
  },
  {
    "bytes": 8051,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_e8f7e5daf6f3adb93af1.json",
    "sha256": "c1add425b7c4213432b3f102f1346a7726cfca70b6eb2542d5d271ffcf29d5c7"
  },
  {
    "bytes": 8142,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_eaab3336deb8038988e6.json",
    "sha256": "8a50b81e742ce2ec7bab48664865e463a5f9715c888509c2fd3bb67da5cea5b4"
  },
  {
    "bytes": 8270,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_eb2c5d3413a1115918c5.json",
    "sha256": "34db9167474d0b81f060c8963c3823c2d9f4b179bd1e8eae7008a23e6f317bd1"
  },
  {
    "bytes": 6373,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_eb37b58baae13f52dc25.json",
    "sha256": "6d7bbd55adc4f0e07ebcb7c3dd8d9d7ab7e91eae7d60e78a6f22bc651e4d28c8"
  },
  {
    "bytes": 7063,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ecf68e37ea088daf64f6.json",
    "sha256": "4fbb4f1bf39a35f39f6dd724492625328b5072de169f22d687bf7f4cc399b544"
  },
  {
    "bytes": 8417,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ed0c0bfe23742da6aeb2.json",
    "sha256": "f38f386599989f87bac9f9c35a3e6729428fbc71f397c6acc6d6ad39e3c0ec01"
  },
  {
    "bytes": 7206,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ed1aa4a60f410cf45af3.json",
    "sha256": "7e6205bfcb29dac311f9b3f927d4afdbf1243eb3173ec1d66c2a0bdf7bb4bcf4"
  },
  {
    "bytes": 8148,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ed68d09870bd298fd734.json",
    "sha256": "ba9390779878210baab8ab9c6263d0695065e17053fea49dec9a75f3016a5fc6"
  },
  {
    "bytes": 6363,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ee14afb491fb64cf6851.json",
    "sha256": "9658880e170655a5875b2b61b5f0c4a7c094478fd6ccaefa7143856d4c0854dc"
  },
  {
    "bytes": 7913,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ee61b9e1b72748fb1498.json",
    "sha256": "e5fa66806ae28a8e708e6967c0da444a12c6eda5e63efd6e3acb7b5721e855a9"
  },
  {
    "bytes": 8588,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f0779c0bd281a60e5d22.json",
    "sha256": "71ddddee84a496cbc8bb47ec7eaed4e21101ecd4140f210868870a6fdb80d3e3"
  },
  {
    "bytes": 8177,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f161f1a630c4bd612d73.json",
    "sha256": "504c96443049fd5a7ed579d6f74f715643bd74ba821c816bf7ce1b47155bbdfd"
  },
  {
    "bytes": 8046,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f23f758d25f8c61956db.json",
    "sha256": "fff27d3a41c54d7088d7adb23a44c9ba3529dfd28601b14cd4334d520ddeb6a1"
  },
  {
    "bytes": 8554,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f24acafd8ef8872d396e.json",
    "sha256": "5e1bd372284384cee1e5813b9896d71c87272c6301810dc16b637c880162241d"
  },
  {
    "bytes": 4454,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f2f6849d7554a500fd4e.json",
    "sha256": "d808c5b9f70dde5426be45629db272f265aecbfd44abb437afacd737d83590c3"
  },
  {
    "bytes": 8423,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f32adf01fa749fe893a2.json",
    "sha256": "10538e333f304982bcbffed48f69d42f2329603f2de4ca30ea6e74a109b7c400"
  },
  {
    "bytes": 8429,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f3352641d2a67e13e395.json",
    "sha256": "04f689e9336751e13f0a5175d40dcd0ff897766f7047c87e4443d728c6b98956"
  },
  {
    "bytes": 6871,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f569a2ebd78f5a8ef763.json",
    "sha256": "b84c66593091ae59da67a472a30c7d9a97a329eb43c5fb5e8a90e074a18c099c"
  },
  {
    "bytes": 6693,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f649a1902c688ac2b4eb.json",
    "sha256": "48e1af623ec66f45bca5ba81ac2b8f496809238ede13e84abdc1389b5c197ffc"
  },
  {
    "bytes": 8397,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f80f96d911b12f8aba06.json",
    "sha256": "f302cb7eed65a8bbb18c0f9db36e19aa0f11a70deb42ae08205694394dc02d37"
  },
  {
    "bytes": 7529,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f82a9086c238d4287504.json",
    "sha256": "63cd0dd5c7a6f8885f29a82f76f480041c1926fc0f48e697a0f69ab9d4d6bd7b"
  },
  {
    "bytes": 7880,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f8fe525357ce0608685b.json",
    "sha256": "1667fd7f7ab819376b18d7c6c651f48d0dbb611f5eb36179ca1de176afd125ba"
  },
  {
    "bytes": 7486,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_f962d44a5509753bd6a0.json",
    "sha256": "e7986a72c0ae4afc9d16a8dfd4f5ebc1af9dff855aac2ff4e597d015ff9f2d4e"
  },
  {
    "bytes": 7017,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_fa3fc9fc65c26cfe2f62.json",
    "sha256": "11be92db801e85802952c7ab6c0b7c3454dd2627815db1c6c25387fcf96676f0"
  },
  {
    "bytes": 7395,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_fa6d982ad60fe68db92a.json",
    "sha256": "564fdfcd79a890da03f5f8ef8bb07efc3c58571a7a828af73dea4ffcddfc5daa"
  },
  {
    "bytes": 5282,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_fc460f6d507aaaee0b7a.json",
    "sha256": "8e8f1296408969dc9c2c8c2c7ef1b75a65678c8e5e2044e70c5284f13a0abb36"
  },
  {
    "bytes": 3813,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_fdd4828f982d4368fa56.json",
    "sha256": "bc86485dc6fcb69e84a8159d94ba472985671e007d35c6cae168d477755522e9"
  },
  {
    "bytes": 8297,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_fe362ce6fc951905a89d.json",
    "sha256": "2ebe2ae3defe960aa14fc242b4c3674c3e92a6078a4c1441ab8513f10b405702"
  },
  {
    "bytes": 4974,
    "path": "wp0_evidence/data/imported_v18/compiled_programs/req_ff5fcb3718948bc2ae31.json",
    "sha256": "f6e11772ab624e862ea580910f66e844c00c1c18c6fa1a5a561d80924c90f54e"
  },
  {
    "bytes": 2733,
    "path": "wp0_evidence/LICENSE-CC-BY-4.0.txt",
    "sha256": "e039adc21fbe60dc2a5501732fe0ee3269144b81322d1247a4ae3a3448c3586c"
  },
  {
    "bytes": 1322,
    "path": "wp0_evidence/LICENSE-MIT.txt",
    "sha256": "bbcc2f98bddc988f6166ed714905caa8cbf13f9fa14836928112125c242d043c"
  },
  {
    "bytes": 133985,
    "path": "wp0_evidence/outputs/wp0/closures/CLOSURE_RESULTS.json",
    "sha256": "f85dc983ec56d0954d633e57d6fd9954979bb64ea8d725930fbb76c1ac70ebe1"
  },
  {
    "bytes": 8325,
    "path": "wp0_evidence/outputs/wp0/closures/CLOSURE_SPEC.md",
    "sha256": "be08269351d2af0baae010c13e762af31d8e436ea795a2e4f8dd7065aa38d916"
  },
  {
    "bytes": 33329,
    "path": "wp0_evidence/outputs/wp0/closures/ROBUSTNESS_REPORT.md",
    "sha256": "5043619fcac6833d49ff632c507f73b31101ea401281ec64f7c6abb833d4f705"
  },
  {
    "bytes": 55685,
    "path": "wp0_evidence/outputs/wp0/fingerprints/GROUPED_ANALYSIS_RESULTS.json",
    "sha256": "42177cec6f4d2a3c2b4e2daa7bc954fbcaae83fe574157bc68cf1d0908f178e1"
  },
  {
    "bytes": 50809,
    "path": "wp0_evidence/outputs/wp0/fingerprints/H1_H2_BRIDGE_REPORT.md",
    "sha256": "745451ba691fa688eb6497bd878e4533a17759b384e11ad246b89fb0fd07ef04"
  },
  {
    "bytes": 188696,
    "path": "wp0_evidence/outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json",
    "sha256": "d4faeb0229a63c0f3ee77ed1c449d472e5ccc88bce5f904ef1f6c64cc27b0144"
  },
  {
    "bytes": 26103,
    "path": "wp0_evidence/outputs/wp0/fingerprints/INCREMENTAL_GEOMETRY_RESULTS.json",
    "sha256": "60dfaaab6df5256caf30df2b154d1448d4636c1da96a97675766dcc4aa417a81"
  },
  {
    "bytes": 610646,
    "path": "wp0_evidence/outputs/wp0/fingerprints/V18_FINGERPRINTS.parquet",
    "sha256": "fd382cf9df2954669ba2be3aea6b30e07de465856baec009966b997a9f146d8f"
  },
  {
    "bytes": 60422,
    "path": "wp0_evidence/outputs/wp0/fingerprints/V18_FINGERPRINTS_SCHEMA.json",
    "sha256": "9eeef93433cc0dc996f1715c89d6bc688a6e0fc4ae021e020f4e7dc0dd82030e"
  },
  {
    "bytes": 359572,
    "path": "wp0_evidence/outputs/wp0/fingerprints/V18_SEMANTIC_REGISTRY.json",
    "sha256": "5ab42946575dcfd1e6c7164420842c8b351e7028d378cc1b82aff173ae4c58c0"
  },
  {
    "bytes": 6742,
    "path": "wp0_evidence/outputs/wp0/paper/LATEX_PAPER_BUILD_RESULTS.json",
    "sha256": "8cdbbfb17ec8e5f4ac90a9950dfdbcde230408449f905781559a43eca558a279"
  },
  {
    "bytes": 4506,
    "path": "wp0_evidence/outputs/wp0/paper/PUBLICATION_FIGURE_BUILD_RESULTS.json",
    "sha256": "9f2a76954bb2bd85bba3841dfb92922be04cefeaf55ae1637bc8323747cfdf73"
  },
  {
    "bytes": 2899,
    "path": "wp0_evidence/outputs/wp0/V18_COMPATIBILITY_COUNTS.json",
    "sha256": "75170fabca72684891946188615e9bb4904eb7c433c27e17744771ca7af27d03"
  },
  {
    "bytes": 1206,
    "path": "wp0_evidence/outputs/wp0/V18_GRAMMAR_FACTS.json",
    "sha256": "8abcb80d452a19b11e4560a7b2529f888139681f52f891d9dae94ad50e3eb32f"
  },
  {
    "bytes": 62,
    "path": "wp0_evidence/requirements.txt",
    "sha256": "975cf63aeb2651dc495131c2c2f7c6be2c4eebad372bac72bea0f5d339cdf239"
  },
  {
    "bytes": 42734,
    "path": "wp0_evidence/SCIENTIFIC-INPUTS-sha256.txt",
    "sha256": "1a265c47f173ca711eb5dc11088f4ba6300e1e4511370b57d27c624abd86c8e1"
  }
]


==> anc/README.md <==
# Ancillary analysis and build guide

The paper has one compilation entry point, `main.tex`. Its bibliography is supplied as both BibTeX and the already resolved `main.bbl`. Figures are vector PDFs; Python is not needed to compile the article.

Integrity check from the extracted source directory (standard-library Python):

    python anc/verify_source.py

Compile with an installed pdfLaTeX/BibTeX distribution:

    python anc/build_source.py

`--pdflatex` and `--bibtex` may name explicit executable paths. The builder never installs packages, runs simulations or makes API calls. A missing dependency is an error. The fixed build epoch is for reproducibility, not an experiment timestamp. Local verification used TeX Live 2026; actual arXiv preview verification remains a submission-side step.

`SOURCE_MANIFEST.json` binds every shipped file except itself. `INPUT_MANIFEST.json` identifies unchanged inputs. File integrity is not a claim of scientific validity, independent peer review or completed human approval. Read the limitations in the paper.

## WP0 reproduction scope

`wp0_evidence/` contains 320 compiled response programs, the 325-file original scientific input/code binding, the fingerprint table, aggregate result objects, provenance and retained analysis/figure source. It does not contain or depend on WP1-WP3 data.

The result macros and six vector figures reproduce the prior verified release's numerical content. The included scripts retain their historical relative output locations. Run a historical renderer or scientific analysis only in a working copy; they are not needed to compile this manuscript. This source ZIP does not promise to rerun every original fit, tensor calculation or simulation from scratch.

The separate release companion `WP0_original_release_companion.zip` preserves the complete prior WP0 package, including its old TeX sources, old manuscript/supplement PDFs and original verifier. That companion is not the arXiv upload. It is kept separate because arXiv ancillary directories should not contain additional TeX manuscripts. Original WP0 license files are retained without alteration.


==> anc/SOURCE_MANIFEST.json <==
[
  {
    "bytes": 71790,
    "path": "anc/INPUT_MANIFEST.json",
    "sha256": "c27249d2d17f9372c23eae05a3df1a58928f51769356b4b605ea907ac757dee7"
  },
  {
    "bytes": 2162,
    "path": "anc/README.md",
    "sha256": "488ce58f450908a7fde4a546b9d4b2641e991a7ff171f5c84ed15b63d2c45f3c"
  },
  {
    "bytes": 1605,
    "path": "anc/WORDING_FIGURE_REFRESH.json",
    "sha256": "1b444a790dd4731a6b05d433799c5cef4789440a6b1fe5bc6951d1dc0b5901f7"
  },
  {
    "bytes": 1204,
    "path": "anc/build_source.py",
    "sha256": "b447a92a51edc7a2c0bd30393891ae0d5af0a4b693fd2b093780d5d533f62be5"
  },
  {
    "bytes": 7022,
    "path": "anc/refresh_wording_figure.py",
    "sha256": "18953dda7d2840619fd649c6e4351eded226686a1f30fef22864fc657ba905ea"
  },
  {
    "bytes": 2438,
    "path": "anc/verify_source.py",
    "sha256": "7cd2fd71c89a603c12c295d7c38332503a90286d2f02563643be3d9dbc0bb95e"
  },
  {
    "bytes": 3067,
    "path": "anc/wp0_evidence/ANALYSIS_PROVENANCE.json",
    "sha256": "14a1c5b6073da60b14e0b4bc8b4ae8f7b65f22b6a736113db60a33f406c2c142"
  },
  {
    "bytes": 2733,
    "path": "anc/wp0_evidence/LICENSE-CC-BY-4.0.txt",
    "sha256": "e039adc21fbe60dc2a5501732fe0ee3269144b81322d1247a4ae3a3448c3586c"
  },
  {
    "bytes": 1322,
    "path": "anc/wp0_evidence/LICENSE-MIT.txt",
    "sha256": "bbcc2f98bddc988f6166ed714905caa8cbf13f9fa14836928112125c242d043c"
  },
  {
    "bytes": 42734,
    "path": "anc/wp0_evidence/SCIENTIFIC-INPUTS-sha256.txt",
    "sha256": "1a265c47f173ca711eb5dc11088f4ba6300e1e4511370b57d27c624abd86c8e1"
  },
  {
    "bytes": 4628,
    "path": "anc/wp0_evidence/build/make_analysis_provenance.py",
    "sha256": "7cbe9bfba42c0ececb0186759847ef660e7ee65c14ba77dee74cd790b9364b6a"
  },
  {
    "bytes": 1095,
    "path": "anc/wp0_evidence/build/make_manifest.py",
    "sha256": "602855f85dfe663782781dcac5f64cd1679eda72d1ff828f168d8206307f9f74"
  },
  {
    "bytes": 1617,
    "path": "anc/wp0_evidence/build/make_scientific_input_manifest.py",
    "sha256": "c79da42d721770e50861034f0a6462ac329f94430b8eb55db938508fd59c1a49"
  },
  {
    "bytes": 1267,
    "path": "anc/wp0_evidence/build/sync_release_pdfs.py",
    "sha256": "fce49b5e80847c710d45ee76d8c4ee6428484c62f386bb88cdbc5480d3982f22"
  },
  {
    "bytes": 20523,
    "path": "anc/wp0_evidence/code/build_wp0_latex_paper.py",
    "sha256": "217f91c09512c542a5d6a3eec42390ecb5083c5d2b535b168e7a266335312fcb"
  },
  {
    "bytes": 35215,
    "path": "anc/wp0_evidence/code/build_wp0_publication_figures.py",
    "sha256": "27a525942b628cee483db74b9bebd9ed0f9d2a5f9a8d8e7216a7c5822762dd84"
  },
  {
    "bytes": 146723,
    "path": "anc/wp0_evidence/code/run_closure_sensitivity.py",
    "sha256": "085dbee2d307cba55452b4c77b5270737d0c5af6cfd9fc02bf3756728b918bb3"
  },
  {
    "bytes": 121970,
    "path": "anc/wp0_evidence/code/run_h1_h2_bridge.py",
    "sha256": "96ce8d1f4493ed23011c9b81a49b2e6f358c8c0eb2acc45ed577e9ad5e8c7091"
  },
  {
    "bytes": 34626,
    "path": "anc/wp0_evidence/code/v18_reference_response.py",
    "sha256": "03956a898c70c1bf443c07a08483e5993121c35e630b07a3a0d6e2e3230fe996"
  },
  {
    "bytes": 22068,
    "path": "anc/wp0_evidence/code/v18_tensor_bridge.py",
    "sha256": "7db7f1e8eb76663a49103136835fd9207063525416f1ad0fd45facd0b3904767"
  },
  {
    "bytes": 7684,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_0075ca9c60316b6dfa0b.json",
    "sha256": "82aa0e45faa7c2821325b5dee44339cd3b03a5543c623ab673dd010e7a9b5e9e"
  },
  {
    "bytes": 7841,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_00b2ddeafa54d9311cb6.json",
    "sha256": "d17cdf84c1740e58bfd1be7f7bfedd746d30c4bf1afecbabdc7652e63b96569e"
  },
  {
    "bytes": 7738,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_00b5bf25bd730e558257.json",
    "sha256": "a45989456ceaebdc859f8a104e2ec7c9e7e801907c9e878b1d586c0d1b12335b"
  },
  {
    "bytes": 7586,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_0124d67222a7d39fca9e.json",
    "sha256": "84d1a30471f4da84ebd9bb76d4666dd5884a0c6b1dc7124b1e15b07dddc398d2"
  },
  {
    "bytes": 7285,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_014822d455957f873e91.json",
    "sha256": "817aea909d7691ea3b9c3bd2b71b956159023a6fe579942a48d11a0a51f0b38a"
  },
  {
    "bytes": 6797,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_02ef290c706f8d8fa984.json",
    "sha256": "979e99d51be45dfd61ca120b236013a8d0f8738cac7a5ae738d95c6bc4294376"
  },
  {
    "bytes": 7578,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_03f112c3c0a815a7e51e.json",
    "sha256": "66bbc82ad9fdab522c43ec65b56c73d1328d0b912b6bf2aa91413b923378b6d4"
  },
  {
    "bytes": 7268,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_042123d59689a403e65c.json",
    "sha256": "93abe56c41db007ad275d20385e42bf7fc9086f16ec612765d09366ec75c2c07"
  },
  {
    "bytes": 8301,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_04d76508094f87ec07cd.json",
    "sha256": "323219ed6101737cacd3067513761aea94e8ae7cd66cde8100322766aa1c3b87"
  },
  {
    "bytes": 6136,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_052cbd81035f4057cb75.json",
    "sha256": "bd8fb1106b355503890a4fbc5b6330c4cc5885aea87f7598c630fa0047bfaf7c"
  },
  {
    "bytes": 6385,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_089fbc4a204a95e6fd47.json",
    "sha256": "61081da28f286d46359420e5674c63b07601c330d4c1ecb4cd9384d621c551b6"
  },
  {
    "bytes": 8341,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_096d21c41196e24e1e7e.json",
    "sha256": "9f0e41a6c55bcf9a4ea3afef0b255b3ac41428c223968bbccc2436e4465614dc"
  },
  {
    "bytes": 7807,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_0981567b6bd766149f2d.json",
    "sha256": "fc33dffbcb29f619c5323725dd9a0382f2babf363066d326882c82c169aabde8"
  },
  {
    "bytes": 4049,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_099d4ef0412087510bab.json",
    "sha256": "88298eff174ea3830c1ee537d94539478ebb22bb3a408e7ed389b5693c6e9b7e"
  },
  {
    "bytes": 4158,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_0b73c9008411d803f3c3.json",
    "sha256": "4af0a9536f7c9ee113d9c2e95be8e350b05d6d2085ca89d05a6e41f05af18f9e"
  },
  {
    "bytes": 7328,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_0e6389353fc92ddb7745.json",
    "sha256": "0652afd18adb4c5c5d5b2553f440c61b8062283ede0be9f84245d72d1939fee3"
  },
  {
    "bytes": 8312,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_114764687e99be3f0de0.json",
    "sha256": "734b8909d747311d9a6753160569bc9df72337875fcd9a9956032924f24a2c0c"
  },
  {
    "bytes": 8183,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_121c2e82d7612a69d66a.json",
    "sha256": "f2764f0106445fe5ecb9483305862639ffedd9b5cd794cc96fde2aa1d73bf39d"
  },
  {
    "bytes": 8099,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1273302e44d9a7a82c74.json",
    "sha256": "6751b31e32fca73ec552972fb2f05c55bdf36e7a1f4826ef309a5943c2fdd558"
  },
  {
    "bytes": 5332,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_13f79818372eacea6ad0.json",
    "sha256": "ee9d099f580a1c2ea9c4688be773c2df31a700147d73b42bb3df4700eb96044f"
  },
  {
    "bytes": 1578,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_14d11207d0a8b9508d04.json",
    "sha256": "8538d3bbfb3bd4bb236b25e8b5e0fdfdc14d9db1dad081589fe2c5a7480b3090"
  },
  {
    "bytes": 8139,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1524712655c39ca75d24.json",
    "sha256": "de4496e5a3a95030a878567f8c7232fcf551b5ce142a1078f59afe889bc8fef0"
  },
  {
    "bytes": 8204,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1581a0d2fc4626dcef5c.json",
    "sha256": "56c1810becccb4dbc4deeccba4da52e27ada9d645825d42c59405b3f60761b5f"
  },
  {
    "bytes": 7635,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_16e3aff2b19e7fab3e2e.json",
    "sha256": "f10f7db9c4b9be80a14eeae163ecf576995f8dbae9032e5e61a29f50c334e81b"
  },
  {
    "bytes": 8491,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_19511a665b160e6273f4.json",
    "sha256": "f58358bd2a285326f3328379a2910c2122a3d9f827778c6cbf4251d3ba8bf1ea"
  },
  {
    "bytes": 7166,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_197328d98681caf19eaf.json",
    "sha256": "81a23a8ef4f6d4d634efa7298df5e495a9e27f7277580375fb4b6b99143d70be"
  },
  {
    "bytes": 7115,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_198b054f982a9e741882.json",
    "sha256": "40e4e9c748d33aca9040118ba02a983158d6653f4549f5eebcc1df008785c5d5"
  },
  {
    "bytes": 7901,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1ad1f4c15c3aca290280.json",
    "sha256": "e9f2cfa9b6fbbcd88d6faca9c85ecfae769e07f043d089a8b53fee23a9aa1520"
  },
  {
    "bytes": 4744,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1b62da431fe061084242.json",
    "sha256": "8293e1137bb104e6b382dc2cd9e1ed6a8d5df490b0350bebdfd640b4c517c13c"
  },
  {
    "bytes": 4310,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1e2f350032f102b64f4f.json",
    "sha256": "3130a82fd6ae7d3a653f635424dd131fe86178e97887c8a70fc5922fe35eb0ee"
  },
  {
    "bytes": 7384,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1f05e782b91ab751d1b1.json",
    "sha256": "8cefd967eeb83568484c3fb6cf22b1d5b113beb939598ed893498ba86a387c7f"
  },
  {
    "bytes": 4063,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1f3a606495b095e0e792.json",
    "sha256": "68c3a41016a11aa548ea638d57b06a82a7a81811f95a8cee3980df93213856f2"
  },
  {
    "bytes": 7501,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_1f8fca0c68ab31c7d61f.json",
    "sha256": "fd129d2bace4a6e071c325b82a95d9cb9774ec9f1465fa929ef88dd5f60a50fc"
  },
  {
    "bytes": 7395,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_20360efa65b009f8be9b.json",
    "sha256": "11972226dd2632bead91e79f18c990689f175d69f03b70a4d17a2a865f895091"
  },
  {
    "bytes": 2501,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_208069aeca5494cafddf.json",
    "sha256": "b68e9502f2e61fd48a196a22a6f48cb857e3b19da106701e4cf3de668bdb08ca"
  },
  {
    "bytes": 8568,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_20b6c91c87e52accd128.json",
    "sha256": "80e7c4c6c8d81eb6a1c8c99bb551dd063cab0ba84b247f48d5b154c1679b7e11"
  },
  {
    "bytes": 8302,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_22d54b3752cab2431040.json",
    "sha256": "50563f5cc00c4a1eac3344532886a016f41479613011a392b1d0b82767f282c3"
  },
  {
    "bytes": 8383,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2376e50751514c8952e2.json",
    "sha256": "6b9cddcba11da7c81c40010624d11f6a4541e3f3e46b97c7e3a0257b6b27a429"
  },
  {
    "bytes": 8200,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_239fbe508c885b3a96f4.json",
    "sha256": "73188696a5f2089fab79f7b2eef5dce4130b989e227dfc2c583d3e80cc36d34f"
  },
  {
    "bytes": 7142,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_249e7fbe2d97481b4f1d.json",
    "sha256": "2bd2601ee50fb3019448c84424f15a929c93f20392d709e91daba9015beba61d"
  },
  {
    "bytes": 6642,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_25c434d86876c1b4bdac.json",
    "sha256": "f364efb922df05fd58b0b6c68bbe81e1403f90e398c7e35fc07ab83600f9d136"
  },
  {
    "bytes": 7545,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_278539e8edb9d41b32da.json",
    "sha256": "baeadf930eedaf2fa6846175b4aee4721deb880037a053ec800eb7fb8873bc14"
  },
  {
    "bytes": 7167,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_27fdb77f3733c9b4af1e.json",
    "sha256": "b5767b685ea5692b30a004fbd4c379b45234ace76339994529f5b4e923927fd2"
  },
  {
    "bytes": 8207,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_282fd10d7ead6c33bdf5.json",
    "sha256": "0375408e8c21a3896ba835fc5865823e599a6700808e49e7ae620562541b8d6d"
  },
  {
    "bytes": 8751,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_284c1618f8644d82e6e6.json",
    "sha256": "01d9aae738ee91639b35379e728f8be7f485b5edd3e40b803564a66346263f45"
  },
  {
    "bytes": 7416,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_288f285252b15ac8de2a.json",
    "sha256": "b01d0e63cd04eb22546baf6a380a1fe826571b84304098fb0ace393afee813fd"
  },
  {
    "bytes": 7413,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_29e5e033308787775b08.json",
    "sha256": "cfe09a2db384dcf3736e646fbf175ecf94eb9f6aab69fefb4486d2d3535d23b1"
  },
  {
    "bytes": 6726,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2a91d0cb81ceb71af67a.json",
    "sha256": "be944e5795fe35e3efd161ef9178e01f38e99cf2534d2adf9214b43ecca4bad5"
  },
  {
    "bytes": 5887,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2ad7cb5b197dca4fbe83.json",
    "sha256": "70a33f7e936f5405e4c5bb121c85deb5dfbc2516b2bf2ba00d0019f468b81ea7"
  },
  {
    "bytes": 8269,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2c59a107967c4e04aad6.json",
    "sha256": "509e82f58bfd5994b5747ef09ab90a234d883795f3596ca0e9906e5003d3af96"
  },
  {
    "bytes": 8298,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2c6fbb34968a1c959d58.json",
    "sha256": "8254476b0daaa8818fa6e4d3e61c5d2a8713307888fdcd3bca90854b79331d2b"
  },
  {
    "bytes": 7678,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2e13c5871d1931c7c5d7.json",
    "sha256": "726985c50bcb7c6ac0491accd231f6b02921ae0a49f48ceb933bafab2c17a04f"
  },
  {
    "bytes": 7401,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2e77b728399190bd2e03.json",
    "sha256": "daa34819034e5d9a31a76b0097b1184ab9bbbe06e36bec8ae3c685790ce0053c"
  },
  {
    "bytes": 2471,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2eb4071fa23cc604bd1e.json",
    "sha256": "652ce2a54ceae8fa640edfd95e0eeaeaa96312562179788501f4268712c1707e"
  },
  {
    "bytes": 8372,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_2fc189beaf8d4982e826.json",
    "sha256": "fe21e9aeb25bdf2b88d09907b917074273f82fd2d0b34b11146dfdcba599c914"
  },
  {
    "bytes": 7962,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3014b9bfdea301cac6d4.json",
    "sha256": "81353b215e9f63dd87c4d2828c561837e1ba5e1d4aceaed07ae40596a287720e"
  },
  {
    "bytes": 8360,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3021b9b5708f6b70f57b.json",
    "sha256": "d6d89a2fdca3c353d45929d28ce772a73d9fc59b13bfde67ac22eca738f728d5"
  },
  {
    "bytes": 6295,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3111cbc96d255597f1a1.json",
    "sha256": "2e6f7f8c16ab94d676c039de1c3ea1caa5e541d96715c2c6e60e4f3a2ed29a47"
  },
  {
    "bytes": 5920,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_314b3841761a4c0128af.json",
    "sha256": "47b2da9cd7fa6b3821a8afdedd1234c473cfc9cbfbb381db6da5dbb5e702b6da"
  },
  {
    "bytes": 8349,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_315d93ade963ca54a454.json",
    "sha256": "f5170f2ba2bfb6bf187fc745860a3edfa647edd92d7fd432930ee1f2e1f83c1e"
  },
  {
    "bytes": 7781,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_31babd920a18abc9ea47.json",
    "sha256": "fab04356e11b8c1412437656d1c6849734258fb44631895e0db3bd863fb61811"
  },
  {
    "bytes": 8129,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_31d1354363ff9640f8a5.json",
    "sha256": "a5c6085a0c9380982193971f0bd1e132c56764226efcc1b652d957d3318498d7"
  },
  {
    "bytes": 4948,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3207d5ac98b84cfc57f9.json",
    "sha256": "f81e9cdc74eaf0758a4243ec8c8094f1828f7fb9f7863572fbd7d6cee37c2e13"
  },
  {
    "bytes": 8158,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_325b12033bf18f48440d.json",
    "sha256": "af48208ddb915b860fb50180443f0e0ea1a68d6fdb9ccac911c6e13b4adf2c26"
  },
  {
    "bytes": 7832,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_329c46e8edab6347e3de.json",
    "sha256": "25a7715b18f4104e23725e59e99bd7cf792cbb9f091ff21e549fd786cc694f71"
  },
  {
    "bytes": 7789,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_32afb1eaa50fdcb23ffe.json",
    "sha256": "89a386968a7c975a840fae4eb91fff8cce9fd3726ddef8f169e3e6c8a43223a0"
  },
  {
    "bytes": 8999,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_32bf11e3ee63f0cd5312.json",
    "sha256": "ef6989fbe6d4da9707b37e9f173d47ff8f5cef48b6cd58bbe73ceea4a5f27c0c"
  },
  {
    "bytes": 5062,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_347491bdd64c000c53cb.json",
    "sha256": "c2785962a48dd4752321b008e28c65686a25de7c26f2765bb9da14d908f3f00b"
  },
  {
    "bytes": 7165,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_34a43190d43b543b3db1.json",
    "sha256": "5298c462898e33fbd25664b9e7386d73ca7dab68bcfdf972bb3b01ba707f2247"
  },
  {
    "bytes": 7888,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_34db0daedc60b8341803.json",
    "sha256": "ba328db656fd091b90a07e415d375431723b57b8d5e9621e5cddc482d4b19d2f"
  },
  {
    "bytes": 3266,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_351d3219e3d38d0c680e.json",
    "sha256": "2596cca1aaf0181be2ec7f012aa69f459e239e291c50b1b9c84e8d5cc916f43a"
  },
  {
    "bytes": 7943,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_35e62a086375d035505b.json",
    "sha256": "ef62d044b50938b0bc20f4c9b03e9b555f85af973aea4734c7de0bd065f51651"
  },
  {
    "bytes": 7672,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3a2263578febdc57f1ea.json",
    "sha256": "4fa721141c00ab26fab07774e87202bc5549cb24d0011f61b332fd2a2271178a"
  },
  {
    "bytes": 7541,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3a6426b702659a61d9e1.json",
    "sha256": "e1d3a01ae9bc7905e2be1b4e89652ec90516193ab616dfdada851c63ca195418"
  },
  {
    "bytes": 7311,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3ab0b8b1b7d100261b8f.json",
    "sha256": "7f709a80d1b47bfc9406736e778d4c901844d22e5dc8105a645eca32aae71b2c"
  },
  {
    "bytes": 8509,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3b7b168fe0fd5c927a22.json",
    "sha256": "4351bd974d19a9829ac2c00625dddfbf61dd9814875a972c5ec19eb339d37478"
  },
  {
    "bytes": 7700,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3c8ed7cc6540fa0cf2b1.json",
    "sha256": "1b1f36e15c36f9c2cb5e9f84bf7391392eb38b5c8a9db72787475922ea8e85e9"
  },
  {
    "bytes": 5135,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3cd3c84f4fbe73c06002.json",
    "sha256": "1f307bd04c54a3a583c8d4d3b08cecfe0e02a5eebed33e705f293822a732aaef"
  },
  {
    "bytes": 7841,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3cf19d364770fa930937.json",
    "sha256": "702139780ec80551aa3ac0284c4f69ad1526017ca4d29d6cc501467dfc1b92df"
  },
  {
    "bytes": 8229,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3d965b13dd18b904a6a4.json",
    "sha256": "097cab5d188a9d88c697493f97a230dbb330376b7436f5982bab4e3aa772bf6d"
  },
  {
    "bytes": 4964,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3e6e1071557119bdf38c.json",
    "sha256": "743d5f5050b1c3d60eb0b69feb6461724f34590b62ebcd91e03f7b4ae2db2696"
  },
  {
    "bytes": 7340,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3ecf9cf9c02a49feaf13.json",
    "sha256": "df98b4efb26448851361c563df4d612177fa21f79b8effe0b815173378b47318"
  },
  {
    "bytes": 8302,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3f0d59c750081efb185e.json",
    "sha256": "3f9946bdc471cb8b2be51bd7adcca1b491d4f8642f52f7380079ccc06fcb8c4a"
  },
  {
    "bytes": 7230,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_3f1b74fbf5df94d795a7.json",
    "sha256": "5e49626c544f272d5eee1c198de43463d8436669daae1f94f020b8612571068b"
  },
  {
    "bytes": 3375,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_406097e03b00cf067c68.json",
    "sha256": "fc8d6af23807870c37eb1859592718897cdb3e4f7d80aacc324aca246a875774"
  },
  {
    "bytes": 7205,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_427febb0fce87834d43b.json",
    "sha256": "98f39d74a2a779b58201bc6941379a1cb3a8f4fc6eac0d7ac6728d33f876d421"
  },
  {
    "bytes": 8616,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_442a62e35ee4d0c317cd.json",
    "sha256": "8ba82b2b5532a3f60d7e8f9b0715ed32781a68927a11df7608340fd4ab9742ab"
  },
  {
    "bytes": 7811,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_463d3a907f879c9354d7.json",
    "sha256": "4eb0301232e3e04518ce4631878b134ce3d6471302908110c81bdd18ac4dbce6"
  },
  {
    "bytes": 8147,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_46512d94a42006b2a7db.json",
    "sha256": "ff842360f02fa0ea25f02bf6637e7bb2816b8910f202f7a71cba99e16cb91114"
  },
  {
    "bytes": 8605,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_46ac2dbc79ed103a5a4d.json",
    "sha256": "5317fb766866ba8f430a7703adb91cbe07267061fcbfcf95b112082765ac4af5"
  },
  {
    "bytes": 7722,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_478559db078b688d439d.json",
    "sha256": "5b8d69b721aafe372faf6d33ff76b4fa576ed7f82506021087aad127da30c149"
  },
  {
    "bytes": 8105,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_4807b0f2cff04a7f25b0.json",
    "sha256": "2e37367b5774048a38c52c418e6c31e8867bb2917b98e3ec041d736da4be5549"
  },
  {
    "bytes": 7977,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_48e25c5e315ba04473f1.json",
    "sha256": "899485f72a48fcd475a1eb459e846cbdee44ec60bd1b63e29f1a791b4e1e51ea"
  },
  {
    "bytes": 8792,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_48f4f21134e27ee3df40.json",
    "sha256": "a2070aef1c1444e3fc4203eb75680783abb1048d3b8e5636e8eb3ba64fde17a6"
  },
  {
    "bytes": 7985,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_49024635f443ed564edf.json",
    "sha256": "e8992f22433e8b92db51e69ef34e7f332f621d51e24cdcac0b131be99c8a6a82"
  },
  {
    "bytes": 2951,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_4a416417b7033aaa831c.json",
    "sha256": "b0d41dd2e70c4d10e70d9e8c7076d2c9279f3ba0ae68df19183c05ebb0dc4c98"
  },
  {
    "bytes": 8418,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_4b9977b322748c376c6f.json",
    "sha256": "2c424d8678a4f4d903968bd2fcb713133118cacb115d49bf2b62c6bf5adcbeae"
  },
  {
    "bytes": 8043,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_4c5b3475e686a4890836.json",
    "sha256": "ee74164fb307c93e7732c57b99fd381d9ba2c07c368413b79dd1e1cd8a1c23b1"
  },
  {
    "bytes": 6869,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_4da7279390b5b5597010.json",
    "sha256": "070b9662883e84e3a0a301b226dedbd0c8d32aff121350be8b70a4dee842f62f"
  },
  {
    "bytes": 4428,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_4e989d4788f96acb8d8e.json",
    "sha256": "2b3cfa3cf934cb7e971eeee96e3b2fac8c32da011ad4a841ae83cc3cb58a936e"
  },
  {
    "bytes": 7401,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_4ed75e57c75bfcb89f2a.json",
    "sha256": "d10038e15deafc30b50ae6b1c849acd21fc69f0cc8fe2c150c950019851b2535"
  },
  {
    "bytes": 5520,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_504e38ce3c7dc19cf8a7.json",
    "sha256": "043c39e8478a384caf89648ec744bd8bd3c1670a12a1f275aed17f0a56eaefb7"
  },
  {
    "bytes": 2886,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_512e5bcc9f865810bdf1.json",
    "sha256": "550abfbad4fd16e8aed5a08190c3976979017d087381cfbe94150eca23874064"
  },
  {
    "bytes": 7860,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_51507bed9ef0a963c1da.json",
    "sha256": "7daa6274493694d383f65b6435f4b6a6508cd0c01189dfdb78daefa6124ff113"
  },
  {
    "bytes": 8011,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_54495d6abd45997ff771.json",
    "sha256": "08cad8d4d49f6b1c3cf00ac911640bffcce981fc7aa9dd702506d5bf5d467d7b"
  },
  {
    "bytes": 8014,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_55ddbaa936cf1c8210b3.json",
    "sha256": "56588dd002061c9c07543aadaa02a7d89aafbd6da77d58520a13d9784d3fc204"
  },
  {
    "bytes": 8396,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5627ab303ef12aac6995.json",
    "sha256": "cd47ab32534e49ce5010ed801f00b44c857895d40d6f876379c84bd3339235b3"
  },
  {
    "bytes": 7363,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_570cd4e31ffbfbe6c172.json",
    "sha256": "53c6c5d5cc4a184e669be85bbbcc86519520613f2e497c397d289428b03809f0"
  },
  {
    "bytes": 3022,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_57df0f99b769b5be303f.json",
    "sha256": "1da7b9e9ed1373cfae9817dd92e78995f5a6dca7857f6cb77e27c0f2db170800"
  },
  {
    "bytes": 7498,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_58c5401f4b4b3f632f79.json",
    "sha256": "6a7021af7a308d91163b076d53da39863af754737f204029ef5bcee0fb39a0d8"
  },
  {
    "bytes": 7862,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_58c9fa270343e0eb2f80.json",
    "sha256": "1b3e25eb512ea3303e2addc094d5c8db1017fedeea20fcc1d4a6179bd0e1d687"
  },
  {
    "bytes": 8628,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5a50efba8fa710628187.json",
    "sha256": "325256a75bd21e09c89971ea7bf55de97cf917d1ceef820b3fdd7381e0198911"
  },
  {
    "bytes": 7887,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5aabac65fda1c064b823.json",
    "sha256": "a3f39640cbf3f6ff5f4f41e8ef17a599bac2906f247fcf023dc942e5c81289a6"
  },
  {
    "bytes": 7901,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5ab072eb7ff09e964bdb.json",
    "sha256": "ab33ef484d4786f3c07b851e6b89740de14319a3a3678e12e0c3f12864560424"
  },
  {
    "bytes": 8275,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5abd24f41ac3c2d269c8.json",
    "sha256": "effff9ffd97821e319d08f0ab35e7890876bde0f1ad7e01c4e2176d9e6a7b846"
  },
  {
    "bytes": 6574,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5b83ef38cd52975a3357.json",
    "sha256": "5a3bba49b34b9b2f4c37bffc4eb46a1afc4be565a428b4271bb565f8774b631f"
  },
  {
    "bytes": 7633,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5dd8a7ce82c4cb2c2bfc.json",
    "sha256": "95ef35b3948575a4e386967f65fcd93283215c0f9ba31756a109f6be6e5d123f"
  },
  {
    "bytes": 7509,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5e30f1abdd9e0cffefbf.json",
    "sha256": "42c541279fa8d97d6c3d7c5f1bb6023ddf7f9a1bbe0cc800f618a8289dbc2971"
  },
  {
    "bytes": 7693,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5ff0309a811ce58ea951.json",
    "sha256": "f8fe5252781f79d188d7eddca2d4693987849a2e367b71c55257c021b4227498"
  },
  {
    "bytes": 2292,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_5ff1868315ea71bead29.json",
    "sha256": "55500e4539c9f538463fe2fbaa95538d9b545fdbf486854d7d61ea8ef921f539"
  },
  {
    "bytes": 8221,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_60bc2532de25c20619d3.json",
    "sha256": "957270a8f81a5b19c687c94a4b12db0beb3f4f8206252196b181813b27c71c82"
  },
  {
    "bytes": 7693,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_60c632f0b0e8f366113c.json",
    "sha256": "62d61cd9592bab627570638d07d900c2fcc530b0733c191913feacf18e6f0262"
  },
  {
    "bytes": 4641,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_60f2c4c7845807dd59a6.json",
    "sha256": "23b705af66fbf2f0badc84581f8b4339c321559699f17d017dfc4b90666f5ecf"
  },
  {
    "bytes": 8307,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_616b217aab8cdf9352a6.json",
    "sha256": "0b18ff5c50f1406c1e28a9613ae57b22773d7a7598b4bbd2da41d5ef5a49fa5b"
  },
  {
    "bytes": 5624,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_61953f23d6484e32b5c4.json",
    "sha256": "cc57948daa324f23058cb7afae6edf4a2dd3083a5e13e49c62bf695d524ca914"
  },
  {
    "bytes": 7163,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_62abf1eda499ceee3715.json",
    "sha256": "dcf493637bc30de3a7777e3a84621dcfaeb0d069e70f2ad21cd21a6b0e089819"
  },
  {
    "bytes": 8061,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_630993f9d4113bca38e8.json",
    "sha256": "4abe89b37bf058e99cf84b8567bf5bc37a20e4f8dd829baf3bdb9cb1952cb12e"
  },
  {
    "bytes": 8169,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6365ed5a5a1222452501.json",
    "sha256": "5865f4d70e7ae51ca37b7f65acc85de35b7ec5898ba2d609a4660b5007dab0f8"
  },
  {
    "bytes": 1374,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_64085da4c7a570a53038.json",
    "sha256": "7f0ee9d2ccce6db4e26eea609aabbef2a2cadfdc430c0b490a30f30c36870285"
  },
  {
    "bytes": 8354,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_64144cc3766ea410ad13.json",
    "sha256": "41f7288d5172170d16fb170bf36b9976dcf50bd6d94b465a64bd81d7aac43359"
  },
  {
    "bytes": 6255,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6447253fdb654dd8f128.json",
    "sha256": "b40d8786c673af6128f2e6b79f5d0fbe853e026c5e574e5c43e18a3581b6503d"
  },
  {
    "bytes": 7743,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_64a211bc35caa80a4042.json",
    "sha256": "26a1bf8f21c36ad732782b6164a94a48cb43a7c40234b8a4b5db2196db5e1cb9"
  },
  {
    "bytes": 8358,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_64ddeda0528b39647763.json",
    "sha256": "fa660f0a0afbe010c333399d8bb67d371d39bef78a9abab14690b2d7513e33eb"
  },
  {
    "bytes": 8112,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_66852d516e3d2e5c1ad6.json",
    "sha256": "1f545d2f23274174cf815aa8fecb3572ebeac9f82d9b6bbaac2d37e3c9031c51"
  },
  {
    "bytes": 7972,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_669a5f6dec0f26a45f46.json",
    "sha256": "8a0aab35e52ce4ff467553a860364cb3ee1bbe419d62fcffd51188cb40bd77ee"
  },
  {
    "bytes": 3361,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6792592184819bfcad19.json",
    "sha256": "e1526a8e49b08a56532bcca10162b83c1688f742ae814b3162f6774bc5c73444"
  },
  {
    "bytes": 7954,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_68af2879493c3d68ce77.json",
    "sha256": "fc8d30229246253a5bdfaa099b06ae2e7f9bde19eff1b9d8b14bf22ed65511a5"
  },
  {
    "bytes": 7934,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_68ca131dce4845f93bff.json",
    "sha256": "1c05cf8ca67d6128301921a4088026f3b4b18c8cea34f046b738d937fd9dffe9"
  },
  {
    "bytes": 6136,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_692146672c6f500f36f1.json",
    "sha256": "8d8b0857ca813e63e8f7d7a8fed5c7e53185d2ce315f0379f01bb9e2bd575d78"
  },
  {
    "bytes": 8772,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6b0e1e3b719e107d1d7c.json",
    "sha256": "617bd379e23fb1ac018cc97dad6c78cf4aef0bcccc8ff78abc936c8a75c30b1b"
  },
  {
    "bytes": 6175,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6b3b3d55359b34175796.json",
    "sha256": "c276d1d17f5670eb4df1f37dccd41133e2b429c11534b43b2419fc65df65c7b8"
  },
  {
    "bytes": 8209,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6d1e7671a2e47c39df21.json",
    "sha256": "fa44eea764329063174446eefe03633395145170440c61a4d96d260024a033b2"
  },
  {
    "bytes": 4134,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6d493183578f6416ccb1.json",
    "sha256": "bc84ca2c9f8199c12beff5abf0f5f7ee51a374d6973da8c94edc165c4bcac260"
  },
  {
    "bytes": 6219,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6ede24963f4ed6a5cc17.json",
    "sha256": "710a23289269beaf21d1029821c93af6be54b7dec8c736f8112594732cbe315b"
  },
  {
    "bytes": 4673,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6f4fa433fb8d752e7c02.json",
    "sha256": "1792771cdf797e2f6c3204155c1d86fa257a8669baf41242418204d94fa02879"
  },
  {
    "bytes": 7570,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_6fcc3d98b1bafcc4d407.json",
    "sha256": "10658394768df7d6d20f7d1f0337b93e47d2c6dcf6f565fc1d521abbb50dd868"
  },
  {
    "bytes": 8439,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_700fa3e1bb8c19f7637d.json",
    "sha256": "535d0732cee63bcb0ee8c420551c4cfec414c312501914586aa93e894ee6c963"
  },
  {
    "bytes": 5454,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_71df0dbabc3011f9b545.json",
    "sha256": "934e437931007f006b9af09fe36b329d1fd96222ae5bec83291627b211d0b9e9"
  },
  {
    "bytes": 8682,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_738fffcd0f3f1bbd3c83.json",
    "sha256": "e52a88b7cfb35b1a75be45fa3f7036567035cce6f982ba86f3cc2c002f7b2819"
  },
  {
    "bytes": 7501,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_739e842f44831dc28281.json",
    "sha256": "8836233a46a2ab01243454bca84b099e471b0e26906194a5b71f0ac17636cec7"
  },
  {
    "bytes": 8038,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_73a7d797612dba476d44.json",
    "sha256": "6e9816877d708983fbac87261322e80198d299bc29087288a0c8054e51470e4e"
  },
  {
    "bytes": 8366,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_7484ce1d0191398bf488.json",
    "sha256": "11378f0614251b4ce62df5a6d0b14b223da0e14fa08b0ebd0f84136d885e7cfd"
  },
  {
    "bytes": 7274,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_749a60a713c266df282e.json",
    "sha256": "269c23ccd7aba26b62dedff299bdc9f5595863109243f0cfb3999924476b8448"
  },
  {
    "bytes": 6090,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_762efda2900c83e85a6b.json",
    "sha256": "0b9ec200eb55ec158d7547e6c6645ebce6f2861a3e9b42d9c2fc719d5010950f"
  },
  {
    "bytes": 8130,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_78d071761b22c853ee69.json",
    "sha256": "c2c32fa1818105aaebcb7e9e786e8fde584706aa0cb8f89b66b8287d7676e7df"
  },
  {
    "bytes": 7096,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_7969acf8e420f1834c4a.json",
    "sha256": "e01aa4ca7e35b73de60df8e894974016268b77f08dbe0113b554ad3204dfc17b"
  },
  {
    "bytes": 5046,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_7a042713a256739f2c43.json",
    "sha256": "2f2d3b7e7b5e3e4043d2503e16dc91f49e0333ab273598c59376a937fa3b95c1"
  },
  {
    "bytes": 8652,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_7bbbf53ce1949a0ad308.json",
    "sha256": "fd86af2f4e93727c4556a9936223545affed8372e720e38509be0e4c88feea91"
  },
  {
    "bytes": 8374,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_7bee2c13635cfe67019e.json",
    "sha256": "403f4ed966b27dd1f1e09f6305336eef6a59efb224d663251a7deb74d57f1aab"
  },
  {
    "bytes": 7029,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_7d4c982929d9fcbdec32.json",
    "sha256": "cf208f0a4a8024e32f9676431bfed2d8ec030b1d76b046d53ca5f51417deed25"
  },
  {
    "bytes": 7617,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_7f53ab4e0a0ac44dc9f0.json",
    "sha256": "f0f09212ec18b0c9f29d16e9c02c9a8bfc41b8ad9e79cb742a3e0c66111e309c"
  },
  {
    "bytes": 7886,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_7fcffe8a98863c7cfe06.json",
    "sha256": "83fdbdc3ad64dab229b2984785db5e002d63a0cc590859bc2a08b65ccee54af0"
  },
  {
    "bytes": 8520,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_80ae173a3c348456d1c4.json",
    "sha256": "13a68b0d427c6d3953e4d8e682e32265f70d39e59794a03a8a91bee3da75c364"
  },
  {
    "bytes": 8271,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_814da8ba2e0791d7c07f.json",
    "sha256": "a7a4052c8ed7f245dfc582369c0e61dc2a3443e56148921c8e0d629057703a72"
  },
  {
    "bytes": 5440,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_85e87b7921d797c2ff9c.json",
    "sha256": "0e96fe0f67b5a36a719de9c65ef8f2026d7485e9ba75ddd8e4539327d1681dda"
  },
  {
    "bytes": 8466,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_8632a7a1c5a20bdf16b9.json",
    "sha256": "660e02ac9b0bfd774ed44fc9c744519a722283dfbc654012c8df2d8214e504e6"
  },
  {
    "bytes": 8191,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_86ccd8d6e12306cf2eeb.json",
    "sha256": "85a6d9547de2e8b2e21eb378a1132214b50c50cfc8e11e6bc05404422f1eedd3"
  },
  {
    "bytes": 8350,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_86d6958a7751cc67a4e6.json",
    "sha256": "a6b032ad95bce458ed9fcb32b24d456f5c3578b6e6c516a20ce0ad7f799607b0"
  },
  {
    "bytes": 5136,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_8795b0b982019e255c11.json",
    "sha256": "18c3bce4a03adc29115b421b1821af1f4bd769f57388ab4621e2cbbf893c785a"
  },
  {
    "bytes": 6442,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_891736d0ffba4eec04f2.json",
    "sha256": "d22bc9fae0865772acb32d2ebcc1ef4dc8874e8a625feb15ed8c8cfbc008dcaa"
  },
  {
    "bytes": 5050,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_8c965df9c221d9c36d88.json",
    "sha256": "ebbcee13dfea8818953cfc4b377dc8101b978698ad6d60d85de8794151aa097e"
  },
  {
    "bytes": 5013,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_8d49750c477632e9306a.json",
    "sha256": "6c435ee69665dd9043aa16a258e2636499bdef8d525e1f125f2d9f3a36b34993"
  },
  {
    "bytes": 8080,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_8ec8bb70f75a29891c5d.json",
    "sha256": "b835202ff30df35fb6cdfa6e330ea8f5cfa10566b58e2c6f737654f09a4d8edb"
  },
  {
    "bytes": 8314,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_8fc2bd449feab93aa113.json",
    "sha256": "3a8c6420475da02a4b18586c81a5d7d17dd9eb0cd9216bb595fac05974aa1f43"
  },
  {
    "bytes": 7649,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_90c9bfd85c16584cc7f7.json",
    "sha256": "171c804341e68dacde741d8abc56dadc77816fbbefeb70e5f10f263c4b10a01b"
  },
  {
    "bytes": 7447,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_90d1c93b89a65f8ab397.json",
    "sha256": "6b84d5c6797c64b9cff0dcd4fdae9ee480c39a312180d756ed5d09a8e25fa610"
  },
  {
    "bytes": 7954,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9387252a7c8500183b77.json",
    "sha256": "a7d7dfafb2d1fb883de89cbf05b4abfb044cc4433595a91202d3782b503e62bf"
  },
  {
    "bytes": 7697,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_94878f14057cb465b4f4.json",
    "sha256": "dd421e7e8e9a6d54f34417d57a33154a27cf1a7805d76a48692fd8ccb738e6d7"
  },
  {
    "bytes": 7601,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_94894c30624bafe40aa9.json",
    "sha256": "002b424551422fa8b05ee5e4fa8fdc0fdffd162234ad7c688d5a9778d4a6125d"
  },
  {
    "bytes": 8208,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_94cceb18f7d9b9fcbfe5.json",
    "sha256": "60942570394e52213887f5bb4b3edd1bd1776ca881d7c3d11949cf685fc90bf8"
  },
  {
    "bytes": 8247,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_964755cceceeb555021e.json",
    "sha256": "9f24b10500d7875c28f801f88da92aaa3006f2f3d8fadc2f5ec9645662e8dfcf"
  },
  {
    "bytes": 6794,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9737e47eb7aff0596edb.json",
    "sha256": "3f7e4906f1d895316dec4b14735c4684a9a61d00a4297c9f998a94bb41b2c740"
  },
  {
    "bytes": 8729,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_984b332c8c3dd6c984ef.json",
    "sha256": "ec1484b0b510985a4e3263f162723fea39e7c2ce1d762513a21d0c8c05481eb9"
  },
  {
    "bytes": 6543,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_990c770af4bdf65307f2.json",
    "sha256": "3b87fe3281691eccc42426bbd5d55277f5fb327c9d924523e555f3d290a06990"
  },
  {
    "bytes": 7464,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9948aad30875cd2a52b2.json",
    "sha256": "b15ede7cb75677b9590f1a1825c078d021539f297ad9086fdf79d44fcfa8c6ab"
  },
  {
    "bytes": 7745,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9980b3ca315cdec45661.json",
    "sha256": "cf5ff546edea7a684738964e28853bde52ecb9005b28fdc69ab2226ae312f7e9"
  },
  {
    "bytes": 8100,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_998326c599fb4626ff0b.json",
    "sha256": "80af0e6349bd7ceb07aa09933e0fab96798d66c57df918c04137749b0d968aca"
  },
  {
    "bytes": 3668,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_99dcdcaabc1c5a18d471.json",
    "sha256": "0db9f72c6a406008a31d29025143a76f48c9bd97bdff09dc98a60e030c21f1ac"
  },
  {
    "bytes": 7930,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9a543f62fc9527462af3.json",
    "sha256": "c35a1a8c8c5762f0ccc68d15f5253e230608bcecb29b0a54906eedb83159be0b"
  },
  {
    "bytes": 8172,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9a8f13a2f06305c89f6b.json",
    "sha256": "aa0ee7ca9852d9ea3d3117c51655bb6bcb7f96539a2b4b409a89a41a3b4f4115"
  },
  {
    "bytes": 8205,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9b107992ae90fb12027d.json",
    "sha256": "3cc869ef20806015466580c1bd4f734b26906e7d737d286704948ca3bae97400"
  },
  {
    "bytes": 8089,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9b1f83679afddcf04303.json",
    "sha256": "7e00bc67ed8067811d544717a69acdacde0e7b136fdb7977cde06f74125f9c8e"
  },
  {
    "bytes": 7859,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9d01f15d555896d94c12.json",
    "sha256": "0e1f10c1f388f757affedb6d2ea205def818368f743bf178c687dd69633ba279"
  },
  {
    "bytes": 8353,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_9e4799b0c2d91e5f0bf4.json",
    "sha256": "9011114b56d239e2e53ea6dc559163916d189a1ad552cb533bd51e3275e4a9f4"
  },
  {
    "bytes": 8134,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a0ec742451c978bd2541.json",
    "sha256": "fc394e6e6bed8477c997efcb9f6cd086fc79212ac90232a7f5c3e586014a6749"
  },
  {
    "bytes": 8067,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a234b82c6d4212077900.json",
    "sha256": "78e3d1dec7a33df2b3d9ab240b302052178e0ca425d8f56164077814aba99403"
  },
  {
    "bytes": 6184,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a2a3b5bd0e77ef77ec47.json",
    "sha256": "97cbca9ceacca4c7e75afdeb377ff0a4dd2e2a81a8c849745f8ed8a3ea0593ac"
  },
  {
    "bytes": 7418,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a45519f3a535a32727e8.json",
    "sha256": "58df5bd3bc98cc45a36fd63b5b999907365b19df92351271f2200878f8ce5be4"
  },
  {
    "bytes": 8342,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a491a9fcf162d879fb2e.json",
    "sha256": "7f29f1bfae3c1940d8cbc11c2fc74a7186942c2ff265f76f6851add5bf50ccb6"
  },
  {
    "bytes": 7872,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a4eae1a9d829a2090118.json",
    "sha256": "23c23088476e2277766b83869b0b54a528fa3bf59ad69f503e177214fb44fdf4"
  },
  {
    "bytes": 7106,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a4f80916224178b4af65.json",
    "sha256": "41b4c2002632bdd577cf4c18c4e2d19a33543d893cda568e197b76d10e57661e"
  },
  {
    "bytes": 6948,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a53054f07480e688cef1.json",
    "sha256": "82adb200e8c08b67e544e44b16c4ccdd82fcd9bab64b3ae5171feb9679363c22"
  },
  {
    "bytes": 7467,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a5a8f3bc84b277e42b5e.json",
    "sha256": "e34646b708ad76548ae18461d628f05bce37eea418ab9cf8134483790f8fb9ca"
  },
  {
    "bytes": 2267,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a5c3614de7d857c21b1a.json",
    "sha256": "d311f991985fdec7c6b793cc4a7f682b69091d056751e55ea0c4fbb81057a615"
  },
  {
    "bytes": 7190,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a64ee47e0aa3f84feecc.json",
    "sha256": "781abfcccb4b7bcfc46b1bc94a328f6bc58e5651d76c0d159ba46a93162bee36"
  },
  {
    "bytes": 8196,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a7670323f4c591a1aba6.json",
    "sha256": "1585f337d6f6769c44a8fbbb3cb1b4cd8c4dcded99d4e494d694d5188bbbe87a"
  },
  {
    "bytes": 7668,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a78feca8401ff99eb5f2.json",
    "sha256": "b7d6ca001d67e71b6c58b58644c96239781555c049573fbd493419e01c6be0ac"
  },
  {
    "bytes": 8487,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a7a086960b6e1e78ab44.json",
    "sha256": "add4a6ebbb41a90fc60feca72eaddc0d20956bc647b43ef7f2de0c04285c0f1c"
  },
  {
    "bytes": 6780,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_a7c19b8640f68066dc24.json",
    "sha256": "196e13fad333cde42f8fbf49cb1f817221318b37de476498afa037103ba7c080"
  },
  {
    "bytes": 8122,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_aa27c05c7de3916c9315.json",
    "sha256": "5813817df12602f7d991b4b6bf5cafa579b824ed26f2e590a031e2645fb8459e"
  },
  {
    "bytes": 8206,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_aa31bb21b57dfd5dc0e3.json",
    "sha256": "f970d947d25c3d0028a4807ae826bb9b059ff8f70443fb07bc5d892bdb30f59d"
  },
  {
    "bytes": 6905,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_aa997b8122cb72e74d4c.json",
    "sha256": "bda5ffd98d673bea6e8f72421729aad6ba2fa0689f943301139bf9860378fc7e"
  },
  {
    "bytes": 8098,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_acd4483ea1474c4aa9e7.json",
    "sha256": "a12a76de8e4429d61b930ae73c9273728442bd571bbb98500e1c234a8a4e240d"
  },
  {
    "bytes": 8580,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ad4bafc8287a561050f8.json",
    "sha256": "749c56d9dcaeea87711f64ca730917f31a2e51e5ae27b48fcbc853d24fed8add"
  },
  {
    "bytes": 8086,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_adbd93287f1c76771c41.json",
    "sha256": "c1b30a2c88ac735fc95be84e7e026f1f6f2e63eeafe2b48102a1ddf17ef4e36c"
  },
  {
    "bytes": 3701,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_affcea0f859fda7f66fd.json",
    "sha256": "e0974794b94bdb70fe7609dea8ec35f45f83f0eed7d21ab98dc112bc21b641af"
  },
  {
    "bytes": 7583,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b08306b358ca64472ee3.json",
    "sha256": "375575cc683c787efef3bd08dd1b29176ecd480f8a94064a85aef297390697c0"
  },
  {
    "bytes": 8639,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b12b2691ceb2e1f988b5.json",
    "sha256": "cb52ce1c36a393a0f56441f3e96fb888c8873a97feed799d03729152c0286800"
  },
  {
    "bytes": 8379,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b1e91e13f678939a9dfe.json",
    "sha256": "b6d92a443b0f6ef1cef302a5b0e0046c8e940f64d47cb38f0c997bb1ba0f714f"
  },
  {
    "bytes": 8208,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b3a2ed5140522f86c89b.json",
    "sha256": "eae9e5a70739974fd61bc3f5bdd6f5fa449d6a4d5f3e1373b4272108f97e82c3"
  },
  {
    "bytes": 7690,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b3fa098738b61e7729c6.json",
    "sha256": "cd18bc17fa63e19ad005b9831af83173db84dfa99c7bbaf9fa53de5c835a960d"
  },
  {
    "bytes": 8546,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b4f1b562762a161d7e33.json",
    "sha256": "cf4cf2ad603229e834dc4e93fe91842b8d1028f3389547383ac36b223860509c"
  },
  {
    "bytes": 7985,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b572f867706416944d18.json",
    "sha256": "60e5b175cd6314b7041e390a1d9553a7b6e65251a2608d646ebc7bd448aea053"
  },
  {
    "bytes": 7052,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b68f7f4c0e277180b63a.json",
    "sha256": "ecd753ffadcdc718ba806519fa2c8bda3dc44cfbd7e799536ae05eecbe65cd4c"
  },
  {
    "bytes": 8352,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b6aace8f88c8ddb1f273.json",
    "sha256": "ba7cec7784f71bec8486611eba8721b02a509f33ef6aab9d6b3305975a647b38"
  },
  {
    "bytes": 8182,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b6cad82fcaf2125476ed.json",
    "sha256": "2b64c444b47035baf5bfd33f3cc6a12c6423cc8c76cb04dec575307b0bf1ab9b"
  },
  {
    "bytes": 8586,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b6cd90f34429a9fd7ed5.json",
    "sha256": "c9dfa287723a276f29e7a94808c44d45843bfc036b9532673d711d613cb61621"
  },
  {
    "bytes": 4736,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b74cda8b9c1cd1189b9c.json",
    "sha256": "6ca31b0cb291c2c945f5dbe4b74f3e9c25370f94396fb2bba99f782031c800ad"
  },
  {
    "bytes": 6949,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b861c660c6a6feea08e4.json",
    "sha256": "7e8ecb10b2b2967fcb1639ad1707a0bdb15983ff5ce78b988325ba766b1d5656"
  },
  {
    "bytes": 7721,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b8a4aa4d48b41355b786.json",
    "sha256": "cf21ed84a55e7f9a5c7ef6322bb33804778f8c8d7efa8da241720d65aa4bceab"
  },
  {
    "bytes": 7748,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b8c019a9d6b4857dd6f1.json",
    "sha256": "89ab41ec2bc15f62f26751a7867c4a41396c6605cadf80197bd146bd02b96e10"
  },
  {
    "bytes": 7278,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_b932c06a42f64a192593.json",
    "sha256": "d0bcda310a7ef9f314655955189117c4b3c38c0e172d365294e654b411d89be6"
  },
  {
    "bytes": 2783,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ba219ed35b1fb623bb73.json",
    "sha256": "0977ff51f18dec4bf8578d36d6312a403d44d7262c3de8ca07141cbfcf6dae7d"
  },
  {
    "bytes": 7917,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_bac95aa4e6fada79a163.json",
    "sha256": "00284bc8a0787dc12ae7f4aeefb70471ec252a51b4f72ed7663b232e258b4ca4"
  },
  {
    "bytes": 8152,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_bb16acf4896ff040cee1.json",
    "sha256": "d62de1aeb0e6c9647898bec40eb8ac804e2a87790391974b12dc3cc8e99dd5d6"
  },
  {
    "bytes": 8196,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_bbe0ff54d5a6f225e57b.json",
    "sha256": "8a0bc62e3861c12ba036df55f4ca9c7d61b366497c1333983077fb857d978989"
  },
  {
    "bytes": 5543,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_bdf586e952832d03f87e.json",
    "sha256": "69a1fbd208de8feb65a4701eeb51138582c6258da00bc9502393c9798fa247d1"
  },
  {
    "bytes": 8261,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_be1feaafdbda430ca76f.json",
    "sha256": "1cff4dc5ae22e5aba4ca03116e927a80c3d685fe8917bbdd76431bf97b2bf9d5"
  },
  {
    "bytes": 8481,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_bf69b6e49db27d6fc1a6.json",
    "sha256": "310e0b10d39286ddd5db0faf268e932deca065749ac09ff144b3dbb986736c39"
  },
  {
    "bytes": 7472,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_bf7ab518897caea61960.json",
    "sha256": "6349ba0d4b7dca024c8e905012a6afc1ebd3360d6bbb1949d8688d17dcd0f2cb"
  },
  {
    "bytes": 2962,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_bfebd821cd065c7099b8.json",
    "sha256": "9c6d7c5117485f0b0e18915cc5b1ddb1307bec41f2482e017a7d4cd310fadaa8"
  },
  {
    "bytes": 5152,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c0137b29532a04e87523.json",
    "sha256": "845d12c347c15a7a7b14d18631506bc5fae33cbf86c68cf765ad936e8b84ce85"
  },
  {
    "bytes": 7369,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c0f7a28ee301973cf7d2.json",
    "sha256": "398a6e5b2b5f3e85c5320306f012c50133b3c37e629463a46d29439dd064c168"
  },
  {
    "bytes": 8159,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c10897d5a9ebbd2a4528.json",
    "sha256": "28c859066ef7cd34ccbf067ae865a055a45f931ae1776613b49ee1317150acf4"
  },
  {
    "bytes": 8081,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c23e58d0e4dcb3fc34c8.json",
    "sha256": "5391d4b12be921d696408b3292986157701c3230de1718d023f9c144152a10fa"
  },
  {
    "bytes": 7518,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c39aa8de03c6045fa41d.json",
    "sha256": "5d44a0e240e4f84e6fc3811ce15727d683694356157756c71cfb139f51e10129"
  },
  {
    "bytes": 8592,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c3f550a2736a562b782c.json",
    "sha256": "3be19a78f4c9eda7d95f0d486a7ebdc4571aa756f34acff665cc6dbe1d639bf2"
  },
  {
    "bytes": 7932,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c4fa7ec5d5cab12e1442.json",
    "sha256": "c91e10ab14cba503517945cb6bd00989631d763c374d655682a21625c24bb228"
  },
  {
    "bytes": 5072,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c5849d0bd4f61971e6e3.json",
    "sha256": "1554fa900b48061764a644ba9568c50df21324e666604e226eb57baaf901a941"
  },
  {
    "bytes": 4386,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c5d1d35fd474ffbbd5ec.json",
    "sha256": "02ebf82a8f2aa0568f379eb629ca334e015ee1fdcdbb33767a76ae739fbed4f7"
  },
  {
    "bytes": 7564,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c62e1e87eaa29c1180e3.json",
    "sha256": "03ec0503aa3d8ff4604f048a46e1efa38b19c350225bd35dc1414f4ecbec8768"
  },
  {
    "bytes": 3580,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c67362f43835351d9212.json",
    "sha256": "d7bc8f8d249d5569a4d6e2b18259e0bf3534a35a25b911414020c0b1da5ed7d3"
  },
  {
    "bytes": 4505,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c6bcff551e078fe9392e.json",
    "sha256": "0b8692e5c91e09c9727db2887494797f5e81edae5b18a463c12891e842875ec7"
  },
  {
    "bytes": 8445,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c73adaee142eac231cc4.json",
    "sha256": "58c5d3251f266e82db3cc53e1a79146d6e0b1266e9010b5472e6c77b62cb5e97"
  },
  {
    "bytes": 3936,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c84bd9df333a86932231.json",
    "sha256": "75170c161154fd6782ed62916c04b681cbb9d1b244ef7074663bcedfb6576604"
  },
  {
    "bytes": 8990,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c92046d599541c172fe0.json",
    "sha256": "2f1cbcc72cbfbb91622e96faa7cd38b8fa63ee4595ee1f4442fa0871082d4b98"
  },
  {
    "bytes": 7402,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c95ace3e4604d3080319.json",
    "sha256": "1b363bc87ad651d394dc8167f728e4ac50dc326035e52f83fda809ebdec791ef"
  },
  {
    "bytes": 8433,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c9a71327f78cf521c7a8.json",
    "sha256": "f4808893aecd2a9f5f69b96feaf4b2dd1d8272804c78aa893560a7a100282ef8"
  },
  {
    "bytes": 8411,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c9a9208cd97ababe5d0a.json",
    "sha256": "a46db009172c4b7d40954a87236eb5087a1e4a72e807d89a55cd77652b9bcf3a"
  },
  {
    "bytes": 7368,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_c9f8f1361196fb11c3e7.json",
    "sha256": "9f48a94b4a3d90ea6ba4dddc1ef8443298cfe80a79347dbe39e3ab8d4b983a30"
  },
  {
    "bytes": 8468,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ca639ea00aafdcd3a892.json",
    "sha256": "3e75026340fbd05607e78eaf4d495ebd93ef4bab3b7f8f1299ff5eb2921c8dc9"
  },
  {
    "bytes": 8146,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_cad474497bbb2b78f890.json",
    "sha256": "21430952780a88432c6b985303dccfeb257309d3c33f669d31bb44d95ff9c1aa"
  },
  {
    "bytes": 8282,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_cb87f48971103b7fbbf1.json",
    "sha256": "914a84d58a5529f7c993f6e71ad343893f6f3e100b57644fbe5ae3c4d732e12e"
  },
  {
    "bytes": 7522,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_cc3ae825712997c15b8a.json",
    "sha256": "074308078f74718250dbf632e2128ccfd0335c6602b24ae871b2a440d5f2db34"
  },
  {
    "bytes": 7652,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ccf3a434ebec8a6743e1.json",
    "sha256": "f20d56807140170b2ab6e884313e703f083c69adb9d207efcf9fe0646130ab66"
  },
  {
    "bytes": 7482,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_cd45c704b9fc5bbedf19.json",
    "sha256": "90c35fefe49eac3584da69332ef7edff23fd3e8f4edf6ced76472036f91b3c88"
  },
  {
    "bytes": 8614,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_d2e27b5eb076da487244.json",
    "sha256": "5883af4d0030d4a8e750a09cdf8021cc25d516a1d9fec780bec9ac7f5025d19c"
  },
  {
    "bytes": 7648,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_d690fa7415aecae152f9.json",
    "sha256": "f82db0a939956ccd6c23da762e75f7c66f522a69f29700bf47c28674fa08ba87"
  },
  {
    "bytes": 8123,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_d6f3a9e6c67c5840bbf7.json",
    "sha256": "8b91627d9a2411ae32e0ba370c847e712243105f91ba5d6408dee80497ef86c0"
  },
  {
    "bytes": 8470,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_d7c5d97d8f9f401e60ce.json",
    "sha256": "fbf840c467d826a42b3deeeb48f8be7e2d227ecc28e1293e5cea9820145d2602"
  },
  {
    "bytes": 2533,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_d7fd12eb85043f521b40.json",
    "sha256": "b7fe6c14d9bfc06b67987e706d482f17aef59a331aabdc2516e189fac852f06b"
  },
  {
    "bytes": 7360,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_da6c822803e040bec27e.json",
    "sha256": "1eb7344ad868cd05378c5f48270a4695b388ed5380a17ec20a79dcee120d16a2"
  },
  {
    "bytes": 8058,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_da89f479177ef8569868.json",
    "sha256": "1bdf9d76bca4933de2529b425a98ab6525934bf16fbc1addf4a0b78726cf32da"
  },
  {
    "bytes": 7858,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_dc0fb0305744b0878520.json",
    "sha256": "daecb82f06e67b0b8a17adcde34c1b78928d6453a209b28f12438a00e7947c2a"
  },
  {
    "bytes": 5130,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_dcb0f0fe848a0c56295d.json",
    "sha256": "2ed31c58b0e4709c4345bb5028a68b5168d951dc477a5b7d1bfd9d7b55926f30"
  },
  {
    "bytes": 7678,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_dd3023f31e0edf26631b.json",
    "sha256": "d9c3e71b30af614628d758de8aeb401204dcd2217046b949f240851e6a0de8c6"
  },
  {
    "bytes": 6952,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_df72601e502ab64cb009.json",
    "sha256": "375f5ed3f485290f5489bb5e664eee89aefd184af1a2d74e57a40d7d66902700"
  },
  {
    "bytes": 8228,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_df83c626332487bec202.json",
    "sha256": "d58553bce94ea2a6a2a3042030867bce6382d1adf8dfb202a564920b93327b93"
  },
  {
    "bytes": 7778,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_df8c097c7eb347f24149.json",
    "sha256": "73a27acabea22fbd7e81408081522128a049adae4f0bcf170cb72d831f313ebb"
  },
  {
    "bytes": 6821,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_dfd382dcd18e64ea262e.json",
    "sha256": "c91d10f0001cdd08227a80a64adc4ebf45ba1eed06a774bf7d0e57a238aa75b2"
  },
  {
    "bytes": 8100,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e02f8248522b61bc09cb.json",
    "sha256": "a6a38fe2ca8436ea74bd2df050c19416a416cf3f2ad75615b79f6ef65cd75c75"
  },
  {
    "bytes": 5054,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e0855709d41d76cd042c.json",
    "sha256": "996cf1f1c8a80d9cab024f510a34812432d37512538aa36154bcdd1db41a4eea"
  },
  {
    "bytes": 6504,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e15fcc10d0bed560af40.json",
    "sha256": "6ddd7e241d78a7371999db10242b0afcc2b519986264698796653f752cb13d1e"
  },
  {
    "bytes": 8344,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e16094310292cde14abd.json",
    "sha256": "4a5409d806ab84b43d9dd3eb350bdb03489e3c9a0783d5f6f1b2a87bfdfd214a"
  },
  {
    "bytes": 6131,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e18902d7d88f81e80567.json",
    "sha256": "0a8601dde098fea4c59a1852514ea0fbd410fd7d050314cc616539f2b2c882e8"
  },
  {
    "bytes": 4428,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e3519951cc75285745cc.json",
    "sha256": "ab96fcc48edce3ddb7daeaa3f5a66edb695a779dc6717505ae6109ef988f8a19"
  },
  {
    "bytes": 7010,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e36d17341b6686e26350.json",
    "sha256": "f55142cd71d9ef0e9eb0ac6f24b0a391b9f2bd3e74f7db01aac84387f38a2acc"
  },
  {
    "bytes": 8137,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e37787e841e3179f0997.json",
    "sha256": "dbd77fc3fbbceb32620ea9a26309c845d5155c026cb142a036d3c1eb2889066a"
  },
  {
    "bytes": 8150,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e54f15c474332b30708b.json",
    "sha256": "10c40769a7eb79ce29aa18e75063f3c8fef550fb6a5b2081d719b0f38e93968c"
  },
  {
    "bytes": 8011,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e6c7918299d0db53bf27.json",
    "sha256": "e3549b884f73ff13d8f0a3c0ab1f54b6a411cb49f5fc5d9af4e1dcf0e0f94860"
  },
  {
    "bytes": 7490,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e739d819afdd97a93b84.json",
    "sha256": "f816915d09763dc257b2736cd64aefe0e5e3c3d21e7e76cd8fcfb3482458688b"
  },
  {
    "bytes": 8051,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_e8f7e5daf6f3adb93af1.json",
    "sha256": "c1add425b7c4213432b3f102f1346a7726cfca70b6eb2542d5d271ffcf29d5c7"
  },
  {
    "bytes": 8142,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_eaab3336deb8038988e6.json",
    "sha256": "8a50b81e742ce2ec7bab48664865e463a5f9715c888509c2fd3bb67da5cea5b4"
  },
  {
    "bytes": 8270,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_eb2c5d3413a1115918c5.json",
    "sha256": "34db9167474d0b81f060c8963c3823c2d9f4b179bd1e8eae7008a23e6f317bd1"
  },
  {
    "bytes": 6373,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_eb37b58baae13f52dc25.json",
    "sha256": "6d7bbd55adc4f0e07ebcb7c3dd8d9d7ab7e91eae7d60e78a6f22bc651e4d28c8"
  },
  {
    "bytes": 7063,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ecf68e37ea088daf64f6.json",
    "sha256": "4fbb4f1bf39a35f39f6dd724492625328b5072de169f22d687bf7f4cc399b544"
  },
  {
    "bytes": 8417,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ed0c0bfe23742da6aeb2.json",
    "sha256": "f38f386599989f87bac9f9c35a3e6729428fbc71f397c6acc6d6ad39e3c0ec01"
  },
  {
    "bytes": 7206,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ed1aa4a60f410cf45af3.json",
    "sha256": "7e6205bfcb29dac311f9b3f927d4afdbf1243eb3173ec1d66c2a0bdf7bb4bcf4"
  },
  {
    "bytes": 8148,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ed68d09870bd298fd734.json",
    "sha256": "ba9390779878210baab8ab9c6263d0695065e17053fea49dec9a75f3016a5fc6"
  },
  {
    "bytes": 6363,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ee14afb491fb64cf6851.json",
    "sha256": "9658880e170655a5875b2b61b5f0c4a7c094478fd6ccaefa7143856d4c0854dc"
  },
  {
    "bytes": 7913,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ee61b9e1b72748fb1498.json",
    "sha256": "e5fa66806ae28a8e708e6967c0da444a12c6eda5e63efd6e3acb7b5721e855a9"
  },
  {
    "bytes": 8588,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f0779c0bd281a60e5d22.json",
    "sha256": "71ddddee84a496cbc8bb47ec7eaed4e21101ecd4140f210868870a6fdb80d3e3"
  },
  {
    "bytes": 8177,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f161f1a630c4bd612d73.json",
    "sha256": "504c96443049fd5a7ed579d6f74f715643bd74ba821c816bf7ce1b47155bbdfd"
  },
  {
    "bytes": 8046,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f23f758d25f8c61956db.json",
    "sha256": "fff27d3a41c54d7088d7adb23a44c9ba3529dfd28601b14cd4334d520ddeb6a1"
  },
  {
    "bytes": 8554,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f24acafd8ef8872d396e.json",
    "sha256": "5e1bd372284384cee1e5813b9896d71c87272c6301810dc16b637c880162241d"
  },
  {
    "bytes": 4454,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f2f6849d7554a500fd4e.json",
    "sha256": "d808c5b9f70dde5426be45629db272f265aecbfd44abb437afacd737d83590c3"
  },
  {
    "bytes": 8423,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f32adf01fa749fe893a2.json",
    "sha256": "10538e333f304982bcbffed48f69d42f2329603f2de4ca30ea6e74a109b7c400"
  },
  {
    "bytes": 8429,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f3352641d2a67e13e395.json",
    "sha256": "04f689e9336751e13f0a5175d40dcd0ff897766f7047c87e4443d728c6b98956"
  },
  {
    "bytes": 6871,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f569a2ebd78f5a8ef763.json",
    "sha256": "b84c66593091ae59da67a472a30c7d9a97a329eb43c5fb5e8a90e074a18c099c"
  },
  {
    "bytes": 6693,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f649a1902c688ac2b4eb.json",
    "sha256": "48e1af623ec66f45bca5ba81ac2b8f496809238ede13e84abdc1389b5c197ffc"
  },
  {
    "bytes": 8397,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f80f96d911b12f8aba06.json",
    "sha256": "f302cb7eed65a8bbb18c0f9db36e19aa0f11a70deb42ae08205694394dc02d37"
  },
  {
    "bytes": 7529,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f82a9086c238d4287504.json",
    "sha256": "63cd0dd5c7a6f8885f29a82f76f480041c1926fc0f48e697a0f69ab9d4d6bd7b"
  },
  {
    "bytes": 7880,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f8fe525357ce0608685b.json",
    "sha256": "1667fd7f7ab819376b18d7c6c651f48d0dbb611f5eb36179ca1de176afd125ba"
  },
  {
    "bytes": 7486,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_f962d44a5509753bd6a0.json",
    "sha256": "e7986a72c0ae4afc9d16a8dfd4f5ebc1af9dff855aac2ff4e597d015ff9f2d4e"
  },
  {
    "bytes": 7017,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_fa3fc9fc65c26cfe2f62.json",
    "sha256": "11be92db801e85802952c7ab6c0b7c3454dd2627815db1c6c25387fcf96676f0"
  },
  {
    "bytes": 7395,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_fa6d982ad60fe68db92a.json",
    "sha256": "564fdfcd79a890da03f5f8ef8bb07efc3c58571a7a828af73dea4ffcddfc5daa"
  },
  {
    "bytes": 5282,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_fc460f6d507aaaee0b7a.json",
    "sha256": "8e8f1296408969dc9c2c8c2c7ef1b75a65678c8e5e2044e70c5284f13a0abb36"
  },
  {
    "bytes": 3813,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_fdd4828f982d4368fa56.json",
    "sha256": "bc86485dc6fcb69e84a8159d94ba472985671e007d35c6cae168d477755522e9"
  },
  {
    "bytes": 8297,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_fe362ce6fc951905a89d.json",
    "sha256": "2ebe2ae3defe960aa14fc242b4c3674c3e92a6078a4c1441ab8513f10b405702"
  },
  {
    "bytes": 4974,
    "path": "anc/wp0_evidence/data/imported_v18/compiled_programs/req_ff5fcb3718948bc2ae31.json",
    "sha256": "f6e11772ab624e862ea580910f66e844c00c1c18c6fa1a5a561d80924c90f54e"
  },
  {
    "bytes": 2899,
    "path": "anc/wp0_evidence/outputs/wp0/V18_COMPATIBILITY_COUNTS.json",
    "sha256": "75170fabca72684891946188615e9bb4904eb7c433c27e17744771ca7af27d03"
  },
  {
    "bytes": 1206,
    "path": "anc/wp0_evidence/outputs/wp0/V18_GRAMMAR_FACTS.json",
    "sha256": "8abcb80d452a19b11e4560a7b2529f888139681f52f891d9dae94ad50e3eb32f"
  },
  {
    "bytes": 133985,
    "path": "anc/wp0_evidence/outputs/wp0/closures/CLOSURE_RESULTS.json",
    "sha256": "f85dc983ec56d0954d633e57d6fd9954979bb64ea8d725930fbb76c1ac70ebe1"
  },
  {
    "bytes": 8325,
    "path": "anc/wp0_evidence/outputs/wp0/closures/CLOSURE_SPEC.md",
    "sha256": "be08269351d2af0baae010c13e762af31d8e436ea795a2e4f8dd7065aa38d916"
  },
  {
    "bytes": 33329,
    "path": "anc/wp0_evidence/outputs/wp0/closures/ROBUSTNESS_REPORT.md",
    "sha256": "5043619fcac6833d49ff632c507f73b31101ea401281ec64f7c6abb833d4f705"
  },
  {
    "bytes": 55685,
    "path": "anc/wp0_evidence/outputs/wp0/fingerprints/GROUPED_ANALYSIS_RESULTS.json",
    "sha256": "42177cec6f4d2a3c2b4e2daa7bc954fbcaae83fe574157bc68cf1d0908f178e1"
  },
  {
    "bytes": 50809,
    "path": "anc/wp0_evidence/outputs/wp0/fingerprints/H1_H2_BRIDGE_REPORT.md",
    "sha256": "745451ba691fa688eb6497bd878e4533a17759b384e11ad246b89fb0fd07ef04"
  },
  {
    "bytes": 188696,
    "path": "anc/wp0_evidence/outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json",
    "sha256": "d4faeb0229a63c0f3ee77ed1c449d472e5ccc88bce5f904ef1f6c64cc27b0144"
  },
  {
    "bytes": 26103,
    "path": "anc/wp0_evidence/outputs/wp0/fingerprints/INCREMENTAL_GEOMETRY_RESULTS.json",
    "sha256": "60dfaaab6df5256caf30df2b154d1448d4636c1da96a97675766dcc4aa417a81"
  },
  {
    "bytes": 610646,
    "path": "anc/wp0_evidence/outputs/wp0/fingerprints/V18_FINGERPRINTS.parquet",
    "sha256": "fd382cf9df2954669ba2be3aea6b30e07de465856baec009966b997a9f146d8f"
  },
  {
    "bytes": 60422,
    "path": "anc/wp0_evidence/outputs/wp0/fingerprints/V18_FINGERPRINTS_SCHEMA.json",
    "sha256": "9eeef93433cc0dc996f1715c89d6bc688a6e0fc4ae021e020f4e7dc0dd82030e"
  },
  {
    "bytes": 359572,
    "path": "anc/wp0_evidence/outputs/wp0/fingerprints/V18_SEMANTIC_REGISTRY.json",
    "sha256": "5ab42946575dcfd1e6c7164420842c8b351e7028d378cc1b82aff173ae4c58c0"
  },
  {
    "bytes": 6742,
    "path": "anc/wp0_evidence/outputs/wp0/paper/LATEX_PAPER_BUILD_RESULTS.json",
    "sha256": "8cdbbfb17ec8e5f4ac90a9950dfdbcde230408449f905781559a43eca558a279"
  },
  {
    "bytes": 4506,
    "path": "anc/wp0_evidence/outputs/wp0/paper/PUBLICATION_FIGURE_BUILD_RESULTS.json",
    "sha256": "9f2a76954bb2bd85bba3841dfb92922be04cefeaf55ae1637bc8323747cfdf73"
  },
  {
    "bytes": 62,
    "path": "anc/wp0_evidence/requirements.txt",
    "sha256": "975cf63aeb2651dc495131c2c2f7c6be2c4eebad372bac72bea0f5d339cdf239"
  },
  {
    "bytes": 55083,
    "path": "figures/fig1_formalization_pipeline.pdf",
    "sha256": "9deba37d907edc0183f4919b9435fb9c218115f7487b2914e23df45fcffd9efe"
  },
  {
    "bytes": 28340,
    "path": "figures/fig2_recoverable_signatures.pdf",
    "sha256": "f63860d55f3ab804a59656fb66ef54867672e53ce2435f4afbd87b3ed3cb7612"
  },
  {
    "bytes": 32497,
    "path": "figures/fig3_incremental_geometry.pdf",
    "sha256": "f3879aa0aaf1acf24e3b21c5b2e765623d609453935e7a64b18299a68a6ea6b4"
  },
  {
    "bytes": 44933,
    "path": "figures/fig4_recurrence_mechanisms.pdf",
    "sha256": "e01fe21e87299dc58dd97a7adeae44b3d5499a56cfee90dca0aec37d03bfd8f6"
  },
  {
    "bytes": 32199,
    "path": "figures/fig5_rank_concordance.pdf",
    "sha256": "9acf040c68645c6d0e06697b4c12c147a8ae805e3be7acd0de58dd4f9402abaf"
  },
  {
    "bytes": 27873,
    "path": "figures/figS1_local_long_horizon_bridge.pdf",
    "sha256": "9a55a18840ec18df04f822f9630db56897339f7036297c9c00d24b97410408b1"
  },
  {
    "bytes": 9771,
    "path": "main.bbl",
    "sha256": "4ee4cbd909ec89cb8ce9995a4d616eaf1d7ffa72544ad2941585be90397956d5"
  },
  {
    "bytes": 53480,
    "path": "main.tex",
    "sha256": "2fa5a2475d73cdd44a9103f888ab3d88a76f91502261d05c4d48d084da30eab8"
  },
  {
    "bytes": 10369,
    "path": "references.bib",
    "sha256": "0bd3d43a3f8bdd33e93e5476054e104f68c34e4ac83c39d4a5c7c25837074b24"
  },
  {
    "bytes": 3299,
    "path": "results_macros.tex",
    "sha256": "9a57ec2daf130cd76e1e034dc355e296131fbf49163239b8eefc5ad6cdefeef5"
  }
]


==> anc/WORDING_FIGURE_REFRESH.json <==
{
  "kind": "PUBLICATION_LABEL_CORRECTION_ONLY",
  "script_sha256": "18953dda7d2840619fd649c6e4351eded226686a1f30fef22864fc657ba905ea",
  "archived_builder_and_inputs_unchanged": true,
  "preserved_sources": {
    "anc/wp0_evidence/code/build_wp0_publication_figures.py": "27a525942b628cee483db74b9bebd9ed0f9d2a5f9a8d8e7216a7c5822762dd84",
    "anc/wp0_evidence/outputs/wp0/fingerprints/GROUPED_ANALYSIS_RESULTS.json": "42177cec6f4d2a3c2b4e2daa7bc954fbcaae83fe574157bc68cf1d0908f178e1",
    "anc/wp0_evidence/outputs/wp0/fingerprints/V18_SEMANTIC_REGISTRY.json": "5ab42946575dcfd1e6c7164420842c8b351e7028d378cc1b82aff173ae4c58c0"
  },
  "correction": {
    "recorded_target": "rendering",
    "old_display": "Surface rendering",
    "new_display": "Wording identity (R1/R2)",
    "not_the_target": "arm: narrative versus causal_invariants",
    "annotation_layout": "Labels above 90% placed left to avoid adjacent-panel overlap"
  },
  "plotted_row_accuracies": [
    [
      0.7875,
      0.75625,
      0.734375
    ],
    [
      0.9625,
      0.946875,
      0.9375
    ],
    [
      0.55,
      0.578125,
      0.578125
    ]
  ],
  "plotted_chance_rates": [
    0.2,
    0.5,
    0.5
  ],
  "outputs": {
    "figures/fig2_recoverable_signatures.png": "4b11bf0929bb606f0d9e762fc5bb8a866f82081d1df72adf16e3ad370599068b",
    "figures/fig2_recoverable_signatures.svg": "a8f6ac404501ce6bb68467b2fcaf94e1c7a427abfc6461a5990ddf12181d5b11",
    "figures/fig2_recoverable_signatures.pdf": "f63860d55f3ab804a59656fb66ef54867672e53ce2435f4afbd87b3ed3cb7612"
  }
}


==> anc/build_source.py <==
"""Build one paper using pdfLaTeX and BibTeX, never changing scientific inputs.

Run from the source root: python anc/build_source.py
Optional explicit executable locations: --pdflatex PATH --bibtex PATH
Requires an installed TeX distribution and the packages named in main.tex.
"""
from pathlib import Path
import argparse, os, subprocess

def main():
    p=argparse.ArgumentParser()
    p.add_argument('--pdflatex',default='pdflatex')
    p.add_argument('--bibtex',default='bibtex')
    a=p.parse_args();root=Path(__file__).resolve().parents[1]
    env=dict(os.environ,SOURCE_DATE_EPOCH='1789171200',FORCE_SOURCE_DATE='1')
    # A fixed publication-build epoch is not an experiment execution timestamp.
    for exe,args in [(a.pdflatex,['-interaction=nonstopmode','-halt-on-error','-no-shell-escape','main.tex']),
                     (a.bibtex,['main']),
                     (a.pdflatex,['-interaction=nonstopmode','-halt-on-error','-no-shell-escape','main.tex']),
                     (a.pdflatex,['-interaction=nonstopmode','-halt-on-error','-no-shell-escape','main.tex'])]:
        subprocess.run([exe]+args,cwd=root,env=env,check=True)
    print('BUILT main.pdf')

if __name__=='__main__':main()


==> anc/refresh_wording_figure.py <==
"""Publication-only Figure 2 label correction; no scientific analysis is run.

Run from any directory with Python, NumPy and Matplotlib installed.
The archived builder and scientific result objects remain byte-identical.
This figure retains the archived values and panel structure, naming its
recorded R1/R2 target accurately rather than conflating it with format arm.
Annotations above 90% are placed left of their points to avoid the next panel.
"""
from __future__ import annotations

import hashlib
import importlib.util
import json
from pathlib import Path
import sys

sys.dont_write_bytecode = True

PAPER = Path(__file__).resolve().parents[1]
EVIDENCE = PAPER / "anc" / "wp0_evidence"
ARCHIVED_BUILDER = EVIDENCE / "code" / "build_wp0_publication_figures.py"
GROUPED = EVIDENCE / "outputs/wp0/fingerprints/GROUPED_ANALYSIS_RESULTS.json"
REGISTRY = EVIDENCE / "outputs/wp0/fingerprints/V18_SEMANTIC_REGISTRY.json"
EXPECTED = {
    GROUPED: "42177cec6f4d2a3c2b4e2daa7bc954fbcaae83fe574157bc68cf1d0908f178e1",
    REGISTRY: "5ab42946575dcfd1e6c7164420842c8b351e7028d378cc1b82aff173ae4c58c0",
}


def digest(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main() -> None:
    watched = [ARCHIVED_BUILDER, GROUPED, REGISTRY]
    before = {path: digest(path) for path in watched}
    for path, expected in EXPECTED.items():
        if before[path] != expected:
            raise RuntimeError(f"Refusing changed scientific input: {path.name}")

    spec = importlib.util.spec_from_file_location("archived_wp0_plot_style", ARCHIVED_BUILDER)
    if spec is None or spec.loader is None:
        raise RuntimeError("Archived publication style module could not be loaded")
    style = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(style)
    style.configure()
    plt, np = style.plt, style.np
    grouped = json.loads(GROUPED.read_text(encoding="utf-8"))
    targets = ["family", "model", "rendering"]
    labels = ["Source account", "Formalizer", "Wording identity\n(R1/R2)"]
    sets = ["all", "code_size", "geometry"]
    set_labels = ["All features", "Program size", "Local geometry"]
    colours = [style.INK, style.ORANGE, style.BLUE]
    values = np.asarray([
        [grouped["results"][target]["feature_sets"][feature_set]["row_accuracy"]
         for feature_set in sets]
        for target in targets
    ])
    chance = np.asarray([
        grouped["results"][target]["chance"]["uniform_rate"] for target in targets
    ])

    fig = plt.figure(figsize=(7.2, 3.55))
    gs = fig.add_gridspec(1, 2, width_ratios=[1.43, 1.0], wspace=0.40)
    ax = fig.add_subplot(gs[0, 0])
    y = np.arange(len(targets))
    for j, (name, colour, offset) in enumerate(zip(set_labels, colours, [-0.16, 0.0, 0.16])):
        ax.scatter(values[:, j], y + offset, s=50, color=colour, edgecolor="white",
                   linewidth=0.7, zorder=3, label=name)
        for x, yy in zip(values[:, j], y + offset):
            text_x, alignment = (x - 0.020, "right") if x > 0.9 else (x + 0.020, "left")
            ax.text(text_x, yy, style.pct_text(float(x), 1), va="center", ha=alignment,
                    fontsize=7.5, color=colour)
    for yy, base in zip(y, chance):
        ax.plot([base, base], [yy - 0.30, yy + 0.30], color=style.GREY, lw=1.0,
                ls="--", zorder=1)
        ax.text(base, yy + 0.34, f"chance {style.pct_text(float(base), 0)}",
                ha="center", va="bottom", fontsize=6.8, color=style.MUTED)
    ax.set_yticks(y, labels)
    ax.invert_yaxis()
    ax.set_xlim(0.15, 1.04)
    ax.set_xticks(np.arange(0.2, 1.01, 0.2), [f"{v:.0f}" for v in np.arange(20, 101, 20)])
    ax.set_xlabel("Held-out accuracy (%)")
    ax.set_title("Held-out provenance recovery", loc="left", pad=8)
    ax.legend(frameon=False, loc="upper center", bbox_to_anchor=(0.52, -0.24),
              ncol=3, handletextpad=0.35, columnspacing=0.9, fontsize=7.3)
    style.open_axes(ax, "x")
    style.panel_label(ax, "a")

    bx = fig.add_subplot(gs[0, 1])
    classes = grouped["results"]["family"]["classes"]
    short = ["Circular", "Comparator", "Threshold", "Precision", "Source"]
    raw = grouped["results"]["family"]["feature_sets"]["all"]["confusion_true_by_predicted"]
    matrix = np.asarray([[raw[row][col] for col in classes] for row in classes])
    image = bx.imshow(matrix, cmap="Blues", vmin=0, vmax=64, interpolation="nearest")
    for i in range(5):
        for j in range(5):
            bx.text(j, i, str(matrix[i, j]), ha="center", va="center", fontsize=7.5,
                    color="white" if matrix[i, j] >= 38 else style.INK)
    bx.set_xticks(range(5), short, rotation=38, ha="right")
    bx.set_yticks(range(5), short)
    bx.set_xlabel("Predicted account")
    bx.set_ylabel("Source account")
    bx.set_title("Account confusion matrix", loc="left", pad=8)
    bx.spines[:].set_visible(False)
    style.panel_label(bx, "b")
    cbar = fig.colorbar(image, ax=bx, fraction=0.045, pad=0.03)
    cbar.set_label("Programs", fontsize=8)
    cbar.ax.tick_params(labelsize=7.5)
    fig.subplots_adjust(left=0.115, right=0.98, bottom=0.27, top=0.88)

    output_dir = PAPER / "figures"
    output_dir.mkdir(exist_ok=True)
    outputs = {}
    for suffix, options in {
        "png": {"dpi": 450, "metadata": {"Software": "publication-only wording correction"}},
        "svg": {"metadata": {"Date": None, "Creator": "publication-only wording correction"}},
        "pdf": {"metadata": {"CreationDate": None, "ModDate": None,
                              "Creator": "publication-only wording correction"}},
    }.items():
        path = output_dir / f"fig2_recoverable_signatures.{suffix}"
        fig.savefig(path, bbox_inches="tight", pad_inches=0.05, **options)
        outputs[path.relative_to(PAPER).as_posix()] = digest(path)
    plt.close(fig)

    after = {path: digest(path) for path in watched}
    if before != after:
        raise RuntimeError("A preserved source changed during figure rendering")
    receipt = {
        "kind": "PUBLICATION_LABEL_CORRECTION_ONLY",
        "script_sha256": digest(Path(__file__)),
        "archived_builder_and_inputs_unchanged": True,
        "preserved_sources": {
            path.relative_to(PAPER).as_posix(): checksum
            for path, checksum in after.items()
        },
        "correction": {
            "recorded_target": "rendering",
            "old_display": "Surface rendering",
            "new_display": "Wording identity (R1/R2)",
            "not_the_target": "arm: narrative versus causal_invariants",
            "annotation_layout": "Labels above 90% placed left to avoid adjacent-panel overlap",
        },
        "plotted_row_accuracies": values.tolist(),
        "plotted_chance_rates": chance.tolist(),
        "outputs": outputs,
    }
    receipt_path = PAPER / "anc" / "WORDING_FIGURE_REFRESH.json"
    receipt_path.write_text(json.dumps(receipt, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(receipt, indent=2))


if __name__ == "__main__":
    main()


==> anc/verify_source.py <==
"""Verify one extracted paper source package. Standard-library only; no writes or network.

Run: python anc/verify_source.py
The release manifest binds shipped bytes, not scientific truth or peer review.
"""
from pathlib import Path, PurePosixPath
import hashlib, json, re

ROOT = Path(__file__).resolve().parents[1]

def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()

def safe(rel):
    p = PurePosixPath(rel)
    assert not p.is_absolute() and '..' not in p.parts and '\\' not in rel and ':' not in rel, rel
    return ROOT.joinpath(*p.parts)

def main():
    manifest = json.loads((ROOT/'anc/SOURCE_MANIFEST.json').read_text(encoding='utf-8'))
    paths = set()
    for row in manifest:
        rel = row['path']; assert rel not in paths, rel; paths.add(rel)
        p = safe(rel)
        assert p.is_file() and p.stat().st_size == row['bytes'] and sha(p) == row['sha256'], rel
    assert {'main.tex','references.bib','main.bbl','anc/INPUT_MANIFEST.json'} <= paths
    assert not any(p.startswith('anc/') and p.endswith(('.tex','.sty','.cls','.bib','.bbl')) for p in paths)
    assert sum('\\documentclass' in safe(p).read_text(encoding='utf-8') for p in paths if p.endswith('.tex')) == 1
    assert 'main.pdf' not in paths
    inputs = json.loads((ROOT/'anc/INPUT_MANIFEST.json').read_text(encoding='utf-8'))
    for row in inputs:
        p = safe('anc/'+row['path'])
        assert p.stat().st_size == row['bytes'] and sha(p) == row['sha256'], row['path']
    for rel in paths:
        if not rel.endswith('.tex'): continue
        text = safe(rel).read_text(encoding='utf-8')
        for m in re.finditer(r'\\(?:input|include|includegraphics)(?:\[[^\]]*\])?\{([^}]+)\}',text):
            target = m[1]
            assert target in paths or target+'.tex' in paths or target+'.pdf' in paths, (rel,target)
    wp0 = ROOT/'anc/wp0_evidence/SCIENTIFIC-INPUTS-sha256.txt'
    if wp0.exists():
        rows = wp0.read_text().splitlines()
        for line in rows:
            digest, rel = line.split('  ',1)
            assert sha(safe('anc/wp0_evidence/'+rel)) == digest, rel
        assert len(rows) == 325
    print(json.dumps({'verdict':'SOURCE_OK','manifest_files':len(paths),
                      'digest_bound_inputs':len(inputs),'one_tex_root':True,
                      'tex_in_anc':False,'scope':'integrity and compilation-input closure, not peer review'},indent=2))

if __name__ == '__main__': main()


==> anc/wp0_evidence/ANALYSIS_PROVENANCE.json <==
{
  "release_version": "1.0.1",
  "declared_release_utc": "2026-08-31T18:23:27Z",
  "timestamp_semantics": "declared release reproducibility epoch; not wall-clock execution time",
  "preserved_v1_0_0": {
    "manifest_sha256": "9e48d3f1bb9e80a046d7e7d6a0177fe145774fd67795c831ecef857f6098ae27",
    "verification_verdict_before_upgrade": "PACKAGE_OK"
  },
  "owner_authority": [
    "AMENDMENT-20260810T231541Z",
    "AMENDMENT-20260831T182327Z"
  ],
  "scientific_repairs": [
    "delayed/mirror fixed-point equality decided by driver-map and reduced-coefficient identity",
    "accepted Newton starts separated from geometrically distinct roots",
    "mirror/delayed shared set formed by deduplicated union",
    "stochastic configuration seeds derived by domain-separated SHA-256",
    "exploratory bridge rebuilt with all 33 closure configurations reproducible and included"
  ],
  "claim_ceiling": "secondary analysis of a controlled formalization corpus; no unique intended equation, native psychiatric dynamics, clinical validity, confirmatory bridge, or completed witness-validation claim",
  "scientific_input_manifest": {
    "files": 325,
    "sha256": "1a265c47f173ca711eb5dc11088f4ba6300e1e4511370b57d27c624abd86c8e1",
    "run_closure_sensitivity_sha256": "085dbee2d307cba55452b4c77b5270737d0c5af6cfd9fc02bf3756728b918bb3",
    "run_h1_h2_bridge_sha256": "96ce8d1f4493ed23011c9b81a49b2e6f358c8c0eb2acc45ed577e9ad5e8c7091",
    "v18_reference_response_sha256": "03956a898c70c1bf443c07a08483e5993121c35e630b07a3a0d6e2e3230fe996",
    "v18_tensor_bridge_sha256": "7db7f1e8eb76663a49103136835fd9207063525416f1ad0fd45facd0b3904767"
  },
  "artifacts": {
    "closure_result": {
      "path": "outputs/wp0/closures/CLOSURE_RESULTS.json",
      "bytes": 133985,
      "sha256": "f85dc983ec56d0954d633e57d6fd9954979bb64ea8d725930fbb76c1ac70ebe1"
    },
    "closure_specification": {
      "path": "outputs/wp0/closures/CLOSURE_SPEC.md",
      "bytes": 8325,
      "sha256": "be08269351d2af0baae010c13e762af31d8e436ea795a2e4f8dd7065aa38d916"
    },
    "closure_report": {
      "path": "outputs/wp0/closures/ROBUSTNESS_REPORT.md",
      "bytes": 33329,
      "sha256": "5043619fcac6833d49ff632c507f73b31101ea401281ec64f7c6abb833d4f705"
    },
    "bridge_result": {
      "path": "outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json",
      "bytes": 188696,
      "sha256": "d4faeb0229a63c0f3ee77ed1c449d472e5ccc88bce5f904ef1f6c64cc27b0144"
    },
    "bridge_report": {
      "path": "outputs/wp0/fingerprints/H1_H2_BRIDGE_REPORT.md",
      "bytes": 50809,
      "sha256": "745451ba691fa688eb6497bd878e4533a17759b384e11ad246b89fb0fd07ef04"
    },
    "figure_receipt": {
      "path": "outputs/wp0/paper/PUBLICATION_FIGURE_BUILD_RESULTS.json",
      "bytes": 4506,
      "sha256": "9f2a76954bb2bd85bba3841dfb92922be04cefeaf55ae1637bc8323747cfdf73"
    },
    "latex_receipt": {
      "path": "outputs/wp0/paper/LATEX_PAPER_BUILD_RESULTS.json",
      "bytes": 6742,
      "sha256": "8cdbbfb17ec8e5f4ac90a9950dfdbcde230408449f905781559a43eca558a279"
    }
  }
}


==> anc/wp0_evidence/LICENSE-CC-BY-4.0.txt <==
Creative Commons Attribution 4.0 International (CC BY 4.0)

Copyright (c) 2026 Andre Panossian

WHAT THIS COVERS
----------------
The prose of the paper, the supplement and the annexes; the two figures; and
the released datasets and their derived analysis outputs. The code under
build/ and verification/, and the LaTeX style source, are covered separately
by LICENSE-MIT.txt.

ONE EXCEPTION, AND IT MATTERS
-----------------------------
annex/A-preregistration-verbatim/preregistration-sealed-20260804.md is the
preregistration exactly as it was sealed and third-party timestamped before
the randomization existed. It is licensed the same way, but its whole value is
that it is unaltered. Quote it, cite it, redistribute it -- but a modified copy
is not the preregistration, and republishing a modified copy under the same
name would misrepresent the record. If you modify it, say so and change the
file name.

THE GRANT
---------
You are free to:

  Share  -- copy and redistribute the material in any medium or format
  Adapt  -- remix, transform, and build upon the material for any purpose,
            including commercially

The licensor cannot revoke these freedoms as long as you follow the licence
terms.

Under the following terms:

  Attribution -- You must give appropriate credit, provide a link to the
  licence, and indicate if changes were made. You may do so in any reasonable
  manner, but not in any way that suggests the licensor endorses you or your
  use.

  No additional restrictions -- You may not apply legal terms or technological
  measures that legally restrict others from doing anything the licence
  permits.

Notices:

  You do not have to comply with the licence for elements of the material in
  the public domain or where your use is permitted by an applicable exception
  or limitation.

  No warranties are given. The licence may not give you all of the permissions
  necessary for your intended use. For example, other rights such as publicity,
  privacy, or moral rights may limit how you use the material.

HOW TO ATTRIBUTE
----------------
Cite the paper. CITATION.cff gives the machine-readable form and Annex D gives
BibTeX entries for both the paper and the datasets.

THE FULL LEGAL CODE
-------------------
This file is the licence notice, not the legal code. The complete, canonical
and legally operative text of CC BY 4.0 is published by Creative Commons at:

    https://creativecommons.org/licenses/by/4.0/legalcode

That text governs. It is deliberately not transcribed here, because a
hand-copied licence that differs from the canonical one by a word is worse than
a pointer to the canonical one. A human-readable summary is at:

    https://creativecommons.org/licenses/by/4.0/


==> anc/wp0_evidence/LICENSE-MIT.txt <==
MIT License

Copyright (c) 2026 Andre Panossian

Applies to: the code shipped in this package, namely everything under
build/ and verification/, and the LaTeX class and style sources under paper/.
It does NOT apply to the prose, the figures or the data; those are covered by
LICENSE-CC-BY-4.0.txt.

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/wp0_evidence/SCIENTIFIC-INPUTS-sha256.txt <==
085dbee2d307cba55452b4c77b5270737d0c5af6cfd9fc02bf3756728b918bb3  code/run_closure_sensitivity.py
96ce8d1f4493ed23011c9b81a49b2e6f358c8c0eb2acc45ed577e9ad5e8c7091  code/run_h1_h2_bridge.py
03956a898c70c1bf443c07a08483e5993121c35e630b07a3a0d6e2e3230fe996  code/v18_reference_response.py
7db7f1e8eb76663a49103136835fd9207063525416f1ad0fd45facd0b3904767  code/v18_tensor_bridge.py
82aa0e45faa7c2821325b5dee44339cd3b03a5543c623ab673dd010e7a9b5e9e  data/imported_v18/compiled_programs/req_0075ca9c60316b6dfa0b.json
d17cdf84c1740e58bfd1be7f7bfedd746d30c4bf1afecbabdc7652e63b96569e  data/imported_v18/compiled_programs/req_00b2ddeafa54d9311cb6.json
a45989456ceaebdc859f8a104e2ec7c9e7e801907c9e878b1d586c0d1b12335b  data/imported_v18/compiled_programs/req_00b5bf25bd730e558257.json
84d1a30471f4da84ebd9bb76d4666dd5884a0c6b1dc7124b1e15b07dddc398d2  data/imported_v18/compiled_programs/req_0124d67222a7d39fca9e.json
817aea909d7691ea3b9c3bd2b71b956159023a6fe579942a48d11a0a51f0b38a  data/imported_v18/compiled_programs/req_014822d455957f873e91.json
979e99d51be45dfd61ca120b236013a8d0f8738cac7a5ae738d95c6bc4294376  data/imported_v18/compiled_programs/req_02ef290c706f8d8fa984.json
66bbc82ad9fdab522c43ec65b56c73d1328d0b912b6bf2aa91413b923378b6d4  data/imported_v18/compiled_programs/req_03f112c3c0a815a7e51e.json
93abe56c41db007ad275d20385e42bf7fc9086f16ec612765d09366ec75c2c07  data/imported_v18/compiled_programs/req_042123d59689a403e65c.json
323219ed6101737cacd3067513761aea94e8ae7cd66cde8100322766aa1c3b87  data/imported_v18/compiled_programs/req_04d76508094f87ec07cd.json
bd8fb1106b355503890a4fbc5b6330c4cc5885aea87f7598c630fa0047bfaf7c  data/imported_v18/compiled_programs/req_052cbd81035f4057cb75.json
61081da28f286d46359420e5674c63b07601c330d4c1ecb4cd9384d621c551b6  data/imported_v18/compiled_programs/req_089fbc4a204a95e6fd47.json
9f0e41a6c55bcf9a4ea3afef0b255b3ac41428c223968bbccc2436e4465614dc  data/imported_v18/compiled_programs/req_096d21c41196e24e1e7e.json
fc33dffbcb29f619c5323725dd9a0382f2babf363066d326882c82c169aabde8  data/imported_v18/compiled_programs/req_0981567b6bd766149f2d.json
88298eff174ea3830c1ee537d94539478ebb22bb3a408e7ed389b5693c6e9b7e  data/imported_v18/compiled_programs/req_099d4ef0412087510bab.json
4af0a9536f7c9ee113d9c2e95be8e350b05d6d2085ca89d05a6e41f05af18f9e  data/imported_v18/compiled_programs/req_0b73c9008411d803f3c3.json
0652afd18adb4c5c5d5b2553f440c61b8062283ede0be9f84245d72d1939fee3  data/imported_v18/compiled_programs/req_0e6389353fc92ddb7745.json
734b8909d747311d9a6753160569bc9df72337875fcd9a9956032924f24a2c0c  data/imported_v18/compiled_programs/req_114764687e99be3f0de0.json
f2764f0106445fe5ecb9483305862639ffedd9b5cd794cc96fde2aa1d73bf39d  data/imported_v18/compiled_programs/req_121c2e82d7612a69d66a.json
6751b31e32fca73ec552972fb2f05c55bdf36e7a1f4826ef309a5943c2fdd558  data/imported_v18/compiled_programs/req_1273302e44d9a7a82c74.json
ee9d099f580a1c2ea9c4688be773c2df31a700147d73b42bb3df4700eb96044f  data/imported_v18/compiled_programs/req_13f79818372eacea6ad0.json
8538d3bbfb3bd4bb236b25e8b5e0fdfdc14d9db1dad081589fe2c5a7480b3090  data/imported_v18/compiled_programs/req_14d11207d0a8b9508d04.json
de4496e5a3a95030a878567f8c7232fcf551b5ce142a1078f59afe889bc8fef0  data/imported_v18/compiled_programs/req_1524712655c39ca75d24.json
56c1810becccb4dbc4deeccba4da52e27ada9d645825d42c59405b3f60761b5f  data/imported_v18/compiled_programs/req_1581a0d2fc4626dcef5c.json
f10f7db9c4b9be80a14eeae163ecf576995f8dbae9032e5e61a29f50c334e81b  data/imported_v18/compiled_programs/req_16e3aff2b19e7fab3e2e.json
f58358bd2a285326f3328379a2910c2122a3d9f827778c6cbf4251d3ba8bf1ea  data/imported_v18/compiled_programs/req_19511a665b160e6273f4.json
81a23a8ef4f6d4d634efa7298df5e495a9e27f7277580375fb4b6b99143d70be  data/imported_v18/compiled_programs/req_197328d98681caf19eaf.json
40e4e9c748d33aca9040118ba02a983158d6653f4549f5eebcc1df008785c5d5  data/imported_v18/compiled_programs/req_198b054f982a9e741882.json
e9f2cfa9b6fbbcd88d6faca9c85ecfae769e07f043d089a8b53fee23a9aa1520  data/imported_v18/compiled_programs/req_1ad1f4c15c3aca290280.json
8293e1137bb104e6b382dc2cd9e1ed6a8d5df490b0350bebdfd640b4c517c13c  data/imported_v18/compiled_programs/req_1b62da431fe061084242.json
3130a82fd6ae7d3a653f635424dd131fe86178e97887c8a70fc5922fe35eb0ee  data/imported_v18/compiled_programs/req_1e2f350032f102b64f4f.json
8cefd967eeb83568484c3fb6cf22b1d5b113beb939598ed893498ba86a387c7f  data/imported_v18/compiled_programs/req_1f05e782b91ab751d1b1.json
68c3a41016a11aa548ea638d57b06a82a7a81811f95a8cee3980df93213856f2  data/imported_v18/compiled_programs/req_1f3a606495b095e0e792.json
fd129d2bace4a6e071c325b82a95d9cb9774ec9f1465fa929ef88dd5f60a50fc  data/imported_v18/compiled_programs/req_1f8fca0c68ab31c7d61f.json
11972226dd2632bead91e79f18c990689f175d69f03b70a4d17a2a865f895091  data/imported_v18/compiled_programs/req_20360efa65b009f8be9b.json
b68e9502f2e61fd48a196a22a6f48cb857e3b19da106701e4cf3de668bdb08ca  data/imported_v18/compiled_programs/req_208069aeca5494cafddf.json
80e7c4c6c8d81eb6a1c8c99bb551dd063cab0ba84b247f48d5b154c1679b7e11  data/imported_v18/compiled_programs/req_20b6c91c87e52accd128.json
50563f5cc00c4a1eac3344532886a016f41479613011a392b1d0b82767f282c3  data/imported_v18/compiled_programs/req_22d54b3752cab2431040.json
6b9cddcba11da7c81c40010624d11f6a4541e3f3e46b97c7e3a0257b6b27a429  data/imported_v18/compiled_programs/req_2376e50751514c8952e2.json
73188696a5f2089fab79f7b2eef5dce4130b989e227dfc2c583d3e80cc36d34f  data/imported_v18/compiled_programs/req_239fbe508c885b3a96f4.json
2bd2601ee50fb3019448c84424f15a929c93f20392d709e91daba9015beba61d  data/imported_v18/compiled_programs/req_249e7fbe2d97481b4f1d.json
f364efb922df05fd58b0b6c68bbe81e1403f90e398c7e35fc07ab83600f9d136  data/imported_v18/compiled_programs/req_25c434d86876c1b4bdac.json
baeadf930eedaf2fa6846175b4aee4721deb880037a053ec800eb7fb8873bc14  data/imported_v18/compiled_programs/req_278539e8edb9d41b32da.json
b5767b685ea5692b30a004fbd4c379b45234ace76339994529f5b4e923927fd2  data/imported_v18/compiled_programs/req_27fdb77f3733c9b4af1e.json
0375408e8c21a3896ba835fc5865823e599a6700808e49e7ae620562541b8d6d  data/imported_v18/compiled_programs/req_282fd10d7ead6c33bdf5.json
01d9aae738ee91639b35379e728f8be7f485b5edd3e40b803564a66346263f45  data/imported_v18/compiled_programs/req_284c1618f8644d82e6e6.json
b01d0e63cd04eb22546baf6a380a1fe826571b84304098fb0ace393afee813fd  data/imported_v18/compiled_programs/req_288f285252b15ac8de2a.json
cfe09a2db384dcf3736e646fbf175ecf94eb9f6aab69fefb4486d2d3535d23b1  data/imported_v18/compiled_programs/req_29e5e033308787775b08.json
be944e5795fe35e3efd161ef9178e01f38e99cf2534d2adf9214b43ecca4bad5  data/imported_v18/compiled_programs/req_2a91d0cb81ceb71af67a.json
70a33f7e936f5405e4c5bb121c85deb5dfbc2516b2bf2ba00d0019f468b81ea7  data/imported_v18/compiled_programs/req_2ad7cb5b197dca4fbe83.json
509e82f58bfd5994b5747ef09ab90a234d883795f3596ca0e9906e5003d3af96  data/imported_v18/compiled_programs/req_2c59a107967c4e04aad6.json
8254476b0daaa8818fa6e4d3e61c5d2a8713307888fdcd3bca90854b79331d2b  data/imported_v18/compiled_programs/req_2c6fbb34968a1c959d58.json
726985c50bcb7c6ac0491accd231f6b02921ae0a49f48ceb933bafab2c17a04f  data/imported_v18/compiled_programs/req_2e13c5871d1931c7c5d7.json
daa34819034e5d9a31a76b0097b1184ab9bbbe06e36bec8ae3c685790ce0053c  data/imported_v18/compiled_programs/req_2e77b728399190bd2e03.json
652ce2a54ceae8fa640edfd95e0eeaeaa96312562179788501f4268712c1707e  data/imported_v18/compiled_programs/req_2eb4071fa23cc604bd1e.json
fe21e9aeb25bdf2b88d09907b917074273f82fd2d0b34b11146dfdcba599c914  data/imported_v18/compiled_programs/req_2fc189beaf8d4982e826.json
81353b215e9f63dd87c4d2828c561837e1ba5e1d4aceaed07ae40596a287720e  data/imported_v18/compiled_programs/req_3014b9bfdea301cac6d4.json
d6d89a2fdca3c353d45929d28ce772a73d9fc59b13bfde67ac22eca738f728d5  data/imported_v18/compiled_programs/req_3021b9b5708f6b70f57b.json
2e6f7f8c16ab94d676c039de1c3ea1caa5e541d96715c2c6e60e4f3a2ed29a47  data/imported_v18/compiled_programs/req_3111cbc96d255597f1a1.json
47b2da9cd7fa6b3821a8afdedd1234c473cfc9cbfbb381db6da5dbb5e702b6da  data/imported_v18/compiled_programs/req_314b3841761a4c0128af.json
f5170f2ba2bfb6bf187fc745860a3edfa647edd92d7fd432930ee1f2e1f83c1e  data/imported_v18/compiled_programs/req_315d93ade963ca54a454.json
fab04356e11b8c1412437656d1c6849734258fb44631895e0db3bd863fb61811  data/imported_v18/compiled_programs/req_31babd920a18abc9ea47.json
a5c6085a0c9380982193971f0bd1e132c56764226efcc1b652d957d3318498d7  data/imported_v18/compiled_programs/req_31d1354363ff9640f8a5.json
f81e9cdc74eaf0758a4243ec8c8094f1828f7fb9f7863572fbd7d6cee37c2e13  data/imported_v18/compiled_programs/req_3207d5ac98b84cfc57f9.json
af48208ddb915b860fb50180443f0e0ea1a68d6fdb9ccac911c6e13b4adf2c26  data/imported_v18/compiled_programs/req_325b12033bf18f48440d.json
25a7715b18f4104e23725e59e99bd7cf792cbb9f091ff21e549fd786cc694f71  data/imported_v18/compiled_programs/req_329c46e8edab6347e3de.json
89a386968a7c975a840fae4eb91fff8cce9fd3726ddef8f169e3e6c8a43223a0  data/imported_v18/compiled_programs/req_32afb1eaa50fdcb23ffe.json
ef6989fbe6d4da9707b37e9f173d47ff8f5cef48b6cd58bbe73ceea4a5f27c0c  data/imported_v18/compiled_programs/req_32bf11e3ee63f0cd5312.json
c2785962a48dd4752321b008e28c65686a25de7c26f2765bb9da14d908f3f00b  data/imported_v18/compiled_programs/req_347491bdd64c000c53cb.json
5298c462898e33fbd25664b9e7386d73ca7dab68bcfdf972bb3b01ba707f2247  data/imported_v18/compiled_programs/req_34a43190d43b543b3db1.json
ba328db656fd091b90a07e415d375431723b57b8d5e9621e5cddc482d4b19d2f  data/imported_v18/compiled_programs/req_34db0daedc60b8341803.json
2596cca1aaf0181be2ec7f012aa69f459e239e291c50b1b9c84e8d5cc916f43a  data/imported_v18/compiled_programs/req_351d3219e3d38d0c680e.json
ef62d044b50938b0bc20f4c9b03e9b555f85af973aea4734c7de0bd065f51651  data/imported_v18/compiled_programs/req_35e62a086375d035505b.json
4fa721141c00ab26fab07774e87202bc5549cb24d0011f61b332fd2a2271178a  data/imported_v18/compiled_programs/req_3a2263578febdc57f1ea.json
e1d3a01ae9bc7905e2be1b4e89652ec90516193ab616dfdada851c63ca195418  data/imported_v18/compiled_programs/req_3a6426b702659a61d9e1.json
7f709a80d1b47bfc9406736e778d4c901844d22e5dc8105a645eca32aae71b2c  data/imported_v18/compiled_programs/req_3ab0b8b1b7d100261b8f.json
4351bd974d19a9829ac2c00625dddfbf61dd9814875a972c5ec19eb339d37478  data/imported_v18/compiled_programs/req_3b7b168fe0fd5c927a22.json
1b1f36e15c36f9c2cb5e9f84bf7391392eb38b5c8a9db72787475922ea8e85e9  data/imported_v18/compiled_programs/req_3c8ed7cc6540fa0cf2b1.json
1f307bd04c54a3a583c8d4d3b08cecfe0e02a5eebed33e705f293822a732aaef  data/imported_v18/compiled_programs/req_3cd3c84f4fbe73c06002.json
702139780ec80551aa3ac0284c4f69ad1526017ca4d29d6cc501467dfc1b92df  data/imported_v18/compiled_programs/req_3cf19d364770fa930937.json
097cab5d188a9d88c697493f97a230dbb330376b7436f5982bab4e3aa772bf6d  data/imported_v18/compiled_programs/req_3d965b13dd18b904a6a4.json
743d5f5050b1c3d60eb0b69feb6461724f34590b62ebcd91e03f7b4ae2db2696  data/imported_v18/compiled_programs/req_3e6e1071557119bdf38c.json
df98b4efb26448851361c563df4d612177fa21f79b8effe0b815173378b47318  data/imported_v18/compiled_programs/req_3ecf9cf9c02a49feaf13.json
3f9946bdc471cb8b2be51bd7adcca1b491d4f8642f52f7380079ccc06fcb8c4a  data/imported_v18/compiled_programs/req_3f0d59c750081efb185e.json
5e49626c544f272d5eee1c198de43463d8436669daae1f94f020b8612571068b  data/imported_v18/compiled_programs/req_3f1b74fbf5df94d795a7.json
fc8d6af23807870c37eb1859592718897cdb3e4f7d80aacc324aca246a875774  data/imported_v18/compiled_programs/req_406097e03b00cf067c68.json
98f39d74a2a779b58201bc6941379a1cb3a8f4fc6eac0d7ac6728d33f876d421  data/imported_v18/compiled_programs/req_427febb0fce87834d43b.json
8ba82b2b5532a3f60d7e8f9b0715ed32781a68927a11df7608340fd4ab9742ab  data/imported_v18/compiled_programs/req_442a62e35ee4d0c317cd.json
4eb0301232e3e04518ce4631878b134ce3d6471302908110c81bdd18ac4dbce6  data/imported_v18/compiled_programs/req_463d3a907f879c9354d7.json
ff842360f02fa0ea25f02bf6637e7bb2816b8910f202f7a71cba99e16cb91114  data/imported_v18/compiled_programs/req_46512d94a42006b2a7db.json
5317fb766866ba8f430a7703adb91cbe07267061fcbfcf95b112082765ac4af5  data/imported_v18/compiled_programs/req_46ac2dbc79ed103a5a4d.json
5b8d69b721aafe372faf6d33ff76b4fa576ed7f82506021087aad127da30c149  data/imported_v18/compiled_programs/req_478559db078b688d439d.json
2e37367b5774048a38c52c418e6c31e8867bb2917b98e3ec041d736da4be5549  data/imported_v18/compiled_programs/req_4807b0f2cff04a7f25b0.json
899485f72a48fcd475a1eb459e846cbdee44ec60bd1b63e29f1a791b4e1e51ea  data/imported_v18/compiled_programs/req_48e25c5e315ba04473f1.json
a2070aef1c1444e3fc4203eb75680783abb1048d3b8e5636e8eb3ba64fde17a6  data/imported_v18/compiled_programs/req_48f4f21134e27ee3df40.json
e8992f22433e8b92db51e69ef34e7f332f621d51e24cdcac0b131be99c8a6a82  data/imported_v18/compiled_programs/req_49024635f443ed564edf.json
b0d41dd2e70c4d10e70d9e8c7076d2c9279f3ba0ae68df19183c05ebb0dc4c98  data/imported_v18/compiled_programs/req_4a416417b7033aaa831c.json
2c424d8678a4f4d903968bd2fcb713133118cacb115d49bf2b62c6bf5adcbeae  data/imported_v18/compiled_programs/req_4b9977b322748c376c6f.json
ee74164fb307c93e7732c57b99fd381d9ba2c07c368413b79dd1e1cd8a1c23b1  data/imported_v18/compiled_programs/req_4c5b3475e686a4890836.json
070b9662883e84e3a0a301b226dedbd0c8d32aff121350be8b70a4dee842f62f  data/imported_v18/compiled_programs/req_4da7279390b5b5597010.json
2b3cfa3cf934cb7e971eeee96e3b2fac8c32da011ad4a841ae83cc3cb58a936e  data/imported_v18/compiled_programs/req_4e989d4788f96acb8d8e.json
d10038e15deafc30b50ae6b1c849acd21fc69f0cc8fe2c150c950019851b2535  data/imported_v18/compiled_programs/req_4ed75e57c75bfcb89f2a.json
043c39e8478a384caf89648ec744bd8bd3c1670a12a1f275aed17f0a56eaefb7  data/imported_v18/compiled_programs/req_504e38ce3c7dc19cf8a7.json
550abfbad4fd16e8aed5a08190c3976979017d087381cfbe94150eca23874064  data/imported_v18/compiled_programs/req_512e5bcc9f865810bdf1.json
7daa6274493694d383f65b6435f4b6a6508cd0c01189dfdb78daefa6124ff113  data/imported_v18/compiled_programs/req_51507bed9ef0a963c1da.json
08cad8d4d49f6b1c3cf00ac911640bffcce981fc7aa9dd702506d5bf5d467d7b  data/imported_v18/compiled_programs/req_54495d6abd45997ff771.json
56588dd002061c9c07543aadaa02a7d89aafbd6da77d58520a13d9784d3fc204  data/imported_v18/compiled_programs/req_55ddbaa936cf1c8210b3.json
cd47ab32534e49ce5010ed801f00b44c857895d40d6f876379c84bd3339235b3  data/imported_v18/compiled_programs/req_5627ab303ef12aac6995.json
53c6c5d5cc4a184e669be85bbbcc86519520613f2e497c397d289428b03809f0  data/imported_v18/compiled_programs/req_570cd4e31ffbfbe6c172.json
1da7b9e9ed1373cfae9817dd92e78995f5a6dca7857f6cb77e27c0f2db170800  data/imported_v18/compiled_programs/req_57df0f99b769b5be303f.json
6a7021af7a308d91163b076d53da39863af754737f204029ef5bcee0fb39a0d8  data/imported_v18/compiled_programs/req_58c5401f4b4b3f632f79.json
1b3e25eb512ea3303e2addc094d5c8db1017fedeea20fcc1d4a6179bd0e1d687  data/imported_v18/compiled_programs/req_58c9fa270343e0eb2f80.json
325256a75bd21e09c89971ea7bf55de97cf917d1ceef820b3fdd7381e0198911  data/imported_v18/compiled_programs/req_5a50efba8fa710628187.json
a3f39640cbf3f6ff5f4f41e8ef17a599bac2906f247fcf023dc942e5c81289a6  data/imported_v18/compiled_programs/req_5aabac65fda1c064b823.json
ab33ef484d4786f3c07b851e6b89740de14319a3a3678e12e0c3f12864560424  data/imported_v18/compiled_programs/req_5ab072eb7ff09e964bdb.json
effff9ffd97821e319d08f0ab35e7890876bde0f1ad7e01c4e2176d9e6a7b846  data/imported_v18/compiled_programs/req_5abd24f41ac3c2d269c8.json
5a3bba49b34b9b2f4c37bffc4eb46a1afc4be565a428b4271bb565f8774b631f  data/imported_v18/compiled_programs/req_5b83ef38cd52975a3357.json
95ef35b3948575a4e386967f65fcd93283215c0f9ba31756a109f6be6e5d123f  data/imported_v18/compiled_programs/req_5dd8a7ce82c4cb2c2bfc.json
42c541279fa8d97d6c3d7c5f1bb6023ddf7f9a1bbe0cc800f618a8289dbc2971  data/imported_v18/compiled_programs/req_5e30f1abdd9e0cffefbf.json
f8fe5252781f79d188d7eddca2d4693987849a2e367b71c55257c021b4227498  data/imported_v18/compiled_programs/req_5ff0309a811ce58ea951.json
55500e4539c9f538463fe2fbaa95538d9b545fdbf486854d7d61ea8ef921f539  data/imported_v18/compiled_programs/req_5ff1868315ea71bead29.json
957270a8f81a5b19c687c94a4b12db0beb3f4f8206252196b181813b27c71c82  data/imported_v18/compiled_programs/req_60bc2532de25c20619d3.json
62d61cd9592bab627570638d07d900c2fcc530b0733c191913feacf18e6f0262  data/imported_v18/compiled_programs/req_60c632f0b0e8f366113c.json
23b705af66fbf2f0badc84581f8b4339c321559699f17d017dfc4b90666f5ecf  data/imported_v18/compiled_programs/req_60f2c4c7845807dd59a6.json
0b18ff5c50f1406c1e28a9613ae57b22773d7a7598b4bbd2da41d5ef5a49fa5b  data/imported_v18/compiled_programs/req_616b217aab8cdf9352a6.json
cc57948daa324f23058cb7afae6edf4a2dd3083a5e13e49c62bf695d524ca914  data/imported_v18/compiled_programs/req_61953f23d6484e32b5c4.json
dcf493637bc30de3a7777e3a84621dcfaeb0d069e70f2ad21cd21a6b0e089819  data/imported_v18/compiled_programs/req_62abf1eda499ceee3715.json
4abe89b37bf058e99cf84b8567bf5bc37a20e4f8dd829baf3bdb9cb1952cb12e  data/imported_v18/compiled_programs/req_630993f9d4113bca38e8.json
5865f4d70e7ae51ca37b7f65acc85de35b7ec5898ba2d609a4660b5007dab0f8  data/imported_v18/compiled_programs/req_6365ed5a5a1222452501.json
7f0ee9d2ccce6db4e26eea609aabbef2a2cadfdc430c0b490a30f30c36870285  data/imported_v18/compiled_programs/req_64085da4c7a570a53038.json
41f7288d5172170d16fb170bf36b9976dcf50bd6d94b465a64bd81d7aac43359  data/imported_v18/compiled_programs/req_64144cc3766ea410ad13.json
b40d8786c673af6128f2e6b79f5d0fbe853e026c5e574e5c43e18a3581b6503d  data/imported_v18/compiled_programs/req_6447253fdb654dd8f128.json
26a1bf8f21c36ad732782b6164a94a48cb43a7c40234b8a4b5db2196db5e1cb9  data/imported_v18/compiled_programs/req_64a211bc35caa80a4042.json
fa660f0a0afbe010c333399d8bb67d371d39bef78a9abab14690b2d7513e33eb  data/imported_v18/compiled_programs/req_64ddeda0528b39647763.json
1f545d2f23274174cf815aa8fecb3572ebeac9f82d9b6bbaac2d37e3c9031c51  data/imported_v18/compiled_programs/req_66852d516e3d2e5c1ad6.json
8a0aab35e52ce4ff467553a860364cb3ee1bbe419d62fcffd51188cb40bd77ee  data/imported_v18/compiled_programs/req_669a5f6dec0f26a45f46.json
e1526a8e49b08a56532bcca10162b83c1688f742ae814b3162f6774bc5c73444  data/imported_v18/compiled_programs/req_6792592184819bfcad19.json
fc8d30229246253a5bdfaa099b06ae2e7f9bde19eff1b9d8b14bf22ed65511a5  data/imported_v18/compiled_programs/req_68af2879493c3d68ce77.json
1c05cf8ca67d6128301921a4088026f3b4b18c8cea34f046b738d937fd9dffe9  data/imported_v18/compiled_programs/req_68ca131dce4845f93bff.json
8d8b0857ca813e63e8f7d7a8fed5c7e53185d2ce315f0379f01bb9e2bd575d78  data/imported_v18/compiled_programs/req_692146672c6f500f36f1.json
617bd379e23fb1ac018cc97dad6c78cf4aef0bcccc8ff78abc936c8a75c30b1b  data/imported_v18/compiled_programs/req_6b0e1e3b719e107d1d7c.json
c276d1d17f5670eb4df1f37dccd41133e2b429c11534b43b2419fc65df65c7b8  data/imported_v18/compiled_programs/req_6b3b3d55359b34175796.json
fa44eea764329063174446eefe03633395145170440c61a4d96d260024a033b2  data/imported_v18/compiled_programs/req_6d1e7671a2e47c39df21.json
bc84ca2c9f8199c12beff5abf0f5f7ee51a374d6973da8c94edc165c4bcac260  data/imported_v18/compiled_programs/req_6d493183578f6416ccb1.json
710a23289269beaf21d1029821c93af6be54b7dec8c736f8112594732cbe315b  data/imported_v18/compiled_programs/req_6ede24963f4ed6a5cc17.json
1792771cdf797e2f6c3204155c1d86fa257a8669baf41242418204d94fa02879  data/imported_v18/compiled_programs/req_6f4fa433fb8d752e7c02.json
10658394768df7d6d20f7d1f0337b93e47d2c6dcf6f565fc1d521abbb50dd868  data/imported_v18/compiled_programs/req_6fcc3d98b1bafcc4d407.json
535d0732cee63bcb0ee8c420551c4cfec414c312501914586aa93e894ee6c963  data/imported_v18/compiled_programs/req_700fa3e1bb8c19f7637d.json
934e437931007f006b9af09fe36b329d1fd96222ae5bec83291627b211d0b9e9  data/imported_v18/compiled_programs/req_71df0dbabc3011f9b545.json
e52a88b7cfb35b1a75be45fa3f7036567035cce6f982ba86f3cc2c002f7b2819  data/imported_v18/compiled_programs/req_738fffcd0f3f1bbd3c83.json
8836233a46a2ab01243454bca84b099e471b0e26906194a5b71f0ac17636cec7  data/imported_v18/compiled_programs/req_739e842f44831dc28281.json
6e9816877d708983fbac87261322e80198d299bc29087288a0c8054e51470e4e  data/imported_v18/compiled_programs/req_73a7d797612dba476d44.json
11378f0614251b4ce62df5a6d0b14b223da0e14fa08b0ebd0f84136d885e7cfd  data/imported_v18/compiled_programs/req_7484ce1d0191398bf488.json
269c23ccd7aba26b62dedff299bdc9f5595863109243f0cfb3999924476b8448  data/imported_v18/compiled_programs/req_749a60a713c266df282e.json
0b9ec200eb55ec158d7547e6c6645ebce6f2861a3e9b42d9c2fc719d5010950f  data/imported_v18/compiled_programs/req_762efda2900c83e85a6b.json
c2c32fa1818105aaebcb7e9e786e8fde584706aa0cb8f89b66b8287d7676e7df  data/imported_v18/compiled_programs/req_78d071761b22c853ee69.json
e01aa4ca7e35b73de60df8e894974016268b77f08dbe0113b554ad3204dfc17b  data/imported_v18/compiled_programs/req_7969acf8e420f1834c4a.json
2f2d3b7e7b5e3e4043d2503e16dc91f49e0333ab273598c59376a937fa3b95c1  data/imported_v18/compiled_programs/req_7a042713a256739f2c43.json
fd86af2f4e93727c4556a9936223545affed8372e720e38509be0e4c88feea91  data/imported_v18/compiled_programs/req_7bbbf53ce1949a0ad308.json
403f4ed966b27dd1f1e09f6305336eef6a59efb224d663251a7deb74d57f1aab  data/imported_v18/compiled_programs/req_7bee2c13635cfe67019e.json
cf208f0a4a8024e32f9676431bfed2d8ec030b1d76b046d53ca5f51417deed25  data/imported_v18/compiled_programs/req_7d4c982929d9fcbdec32.json
f0f09212ec18b0c9f29d16e9c02c9a8bfc41b8ad9e79cb742a3e0c66111e309c  data/imported_v18/compiled_programs/req_7f53ab4e0a0ac44dc9f0.json
83fdbdc3ad64dab229b2984785db5e002d63a0cc590859bc2a08b65ccee54af0  data/imported_v18/compiled_programs/req_7fcffe8a98863c7cfe06.json
13a68b0d427c6d3953e4d8e682e32265f70d39e59794a03a8a91bee3da75c364  data/imported_v18/compiled_programs/req_80ae173a3c348456d1c4.json
a7a4052c8ed7f245dfc582369c0e61dc2a3443e56148921c8e0d629057703a72  data/imported_v18/compiled_programs/req_814da8ba2e0791d7c07f.json
0e96fe0f67b5a36a719de9c65ef8f2026d7485e9ba75ddd8e4539327d1681dda  data/imported_v18/compiled_programs/req_85e87b7921d797c2ff9c.json
660e02ac9b0bfd774ed44fc9c744519a722283dfbc654012c8df2d8214e504e6  data/imported_v18/compiled_programs/req_8632a7a1c5a20bdf16b9.json
85a6d9547de2e8b2e21eb378a1132214b50c50cfc8e11e6bc05404422f1eedd3  data/imported_v18/compiled_programs/req_86ccd8d6e12306cf2eeb.json
a6b032ad95bce458ed9fcb32b24d456f5c3578b6e6c516a20ce0ad7f799607b0  data/imported_v18/compiled_programs/req_86d6958a7751cc67a4e6.json
18c3bce4a03adc29115b421b1821af1f4bd769f57388ab4621e2cbbf893c785a  data/imported_v18/compiled_programs/req_8795b0b982019e255c11.json
d22bc9fae0865772acb32d2ebcc1ef4dc8874e8a625feb15ed8c8cfbc008dcaa  data/imported_v18/compiled_programs/req_891736d0ffba4eec04f2.json
ebbcee13dfea8818953cfc4b377dc8101b978698ad6d60d85de8794151aa097e  data/imported_v18/compiled_programs/req_8c965df9c221d9c36d88.json
6c435ee69665dd9043aa16a258e2636499bdef8d525e1f125f2d9f3a36b34993  data/imported_v18/compiled_programs/req_8d49750c477632e9306a.json
b835202ff30df35fb6cdfa6e330ea8f5cfa10566b58e2c6f737654f09a4d8edb  data/imported_v18/compiled_programs/req_8ec8bb70f75a29891c5d.json
3a8c6420475da02a4b18586c81a5d7d17dd9eb0cd9216bb595fac05974aa1f43  data/imported_v18/compiled_programs/req_8fc2bd449feab93aa113.json
171c804341e68dacde741d8abc56dadc77816fbbefeb70e5f10f263c4b10a01b  data/imported_v18/compiled_programs/req_90c9bfd85c16584cc7f7.json
6b84d5c6797c64b9cff0dcd4fdae9ee480c39a312180d756ed5d09a8e25fa610  data/imported_v18/compiled_programs/req_90d1c93b89a65f8ab397.json
a7d7dfafb2d1fb883de89cbf05b4abfb044cc4433595a91202d3782b503e62bf  data/imported_v18/compiled_programs/req_9387252a7c8500183b77.json
dd421e7e8e9a6d54f34417d57a33154a27cf1a7805d76a48692fd8ccb738e6d7  data/imported_v18/compiled_programs/req_94878f14057cb465b4f4.json
002b424551422fa8b05ee5e4fa8fdc0fdffd162234ad7c688d5a9778d4a6125d  data/imported_v18/compiled_programs/req_94894c30624bafe40aa9.json
60942570394e52213887f5bb4b3edd1bd1776ca881d7c3d11949cf685fc90bf8  data/imported_v18/compiled_programs/req_94cceb18f7d9b9fcbfe5.json
9f24b10500d7875c28f801f88da92aaa3006f2f3d8fadc2f5ec9645662e8dfcf  data/imported_v18/compiled_programs/req_964755cceceeb555021e.json
3f7e4906f1d895316dec4b14735c4684a9a61d00a4297c9f998a94bb41b2c740  data/imported_v18/compiled_programs/req_9737e47eb7aff0596edb.json
ec1484b0b510985a4e3263f162723fea39e7c2ce1d762513a21d0c8c05481eb9  data/imported_v18/compiled_programs/req_984b332c8c3dd6c984ef.json
3b87fe3281691eccc42426bbd5d55277f5fb327c9d924523e555f3d290a06990  data/imported_v18/compiled_programs/req_990c770af4bdf65307f2.json
b15ede7cb75677b9590f1a1825c078d021539f297ad9086fdf79d44fcfa8c6ab  data/imported_v18/compiled_programs/req_9948aad30875cd2a52b2.json
cf5ff546edea7a684738964e28853bde52ecb9005b28fdc69ab2226ae312f7e9  data/imported_v18/compiled_programs/req_9980b3ca315cdec45661.json
80af0e6349bd7ceb07aa09933e0fab96798d66c57df918c04137749b0d968aca  data/imported_v18/compiled_programs/req_998326c599fb4626ff0b.json
0db9f72c6a406008a31d29025143a76f48c9bd97bdff09dc98a60e030c21f1ac  data/imported_v18/compiled_programs/req_99dcdcaabc1c5a18d471.json
c35a1a8c8c5762f0ccc68d15f5253e230608bcecb29b0a54906eedb83159be0b  data/imported_v18/compiled_programs/req_9a543f62fc9527462af3.json
aa0ee7ca9852d9ea3d3117c51655bb6bcb7f96539a2b4b409a89a41a3b4f4115  data/imported_v18/compiled_programs/req_9a8f13a2f06305c89f6b.json
3cc869ef20806015466580c1bd4f734b26906e7d737d286704948ca3bae97400  data/imported_v18/compiled_programs/req_9b107992ae90fb12027d.json
7e00bc67ed8067811d544717a69acdacde0e7b136fdb7977cde06f74125f9c8e  data/imported_v18/compiled_programs/req_9b1f83679afddcf04303.json
0e1f10c1f388f757affedb6d2ea205def818368f743bf178c687dd69633ba279  data/imported_v18/compiled_programs/req_9d01f15d555896d94c12.json
9011114b56d239e2e53ea6dc559163916d189a1ad552cb533bd51e3275e4a9f4  data/imported_v18/compiled_programs/req_9e4799b0c2d91e5f0bf4.json
fc394e6e6bed8477c997efcb9f6cd086fc79212ac90232a7f5c3e586014a6749  data/imported_v18/compiled_programs/req_a0ec742451c978bd2541.json
78e3d1dec7a33df2b3d9ab240b302052178e0ca425d8f56164077814aba99403  data/imported_v18/compiled_programs/req_a234b82c6d4212077900.json
97cbca9ceacca4c7e75afdeb377ff0a4dd2e2a81a8c849745f8ed8a3ea0593ac  data/imported_v18/compiled_programs/req_a2a3b5bd0e77ef77ec47.json
58df5bd3bc98cc45a36fd63b5b999907365b19df92351271f2200878f8ce5be4  data/imported_v18/compiled_programs/req_a45519f3a535a32727e8.json
7f29f1bfae3c1940d8cbc11c2fc74a7186942c2ff265f76f6851add5bf50ccb6  data/imported_v18/compiled_programs/req_a491a9fcf162d879fb2e.json
23c23088476e2277766b83869b0b54a528fa3bf59ad69f503e177214fb44fdf4  data/imported_v18/compiled_programs/req_a4eae1a9d829a2090118.json
41b4c2002632bdd577cf4c18c4e2d19a33543d893cda568e197b76d10e57661e  data/imported_v18/compiled_programs/req_a4f80916224178b4af65.json
82adb200e8c08b67e544e44b16c4ccdd82fcd9bab64b3ae5171feb9679363c22  data/imported_v18/compiled_programs/req_a53054f07480e688cef1.json
e34646b708ad76548ae18461d628f05bce37eea418ab9cf8134483790f8fb9ca  data/imported_v18/compiled_programs/req_a5a8f3bc84b277e42b5e.json
d311f991985fdec7c6b793cc4a7f682b69091d056751e55ea0c4fbb81057a615  data/imported_v18/compiled_programs/req_a5c3614de7d857c21b1a.json
781abfcccb4b7bcfc46b1bc94a328f6bc58e5651d76c0d159ba46a93162bee36  data/imported_v18/compiled_programs/req_a64ee47e0aa3f84feecc.json
1585f337d6f6769c44a8fbbb3cb1b4cd8c4dcded99d4e494d694d5188bbbe87a  data/imported_v18/compiled_programs/req_a7670323f4c591a1aba6.json
b7d6ca001d67e71b6c58b58644c96239781555c049573fbd493419e01c6be0ac  data/imported_v18/compiled_programs/req_a78feca8401ff99eb5f2.json
add4a6ebbb41a90fc60feca72eaddc0d20956bc647b43ef7f2de0c04285c0f1c  data/imported_v18/compiled_programs/req_a7a086960b6e1e78ab44.json
196e13fad333cde42f8fbf49cb1f817221318b37de476498afa037103ba7c080  data/imported_v18/compiled_programs/req_a7c19b8640f68066dc24.json
5813817df12602f7d991b4b6bf5cafa579b824ed26f2e590a031e2645fb8459e  data/imported_v18/compiled_programs/req_aa27c05c7de3916c9315.json
f970d947d25c3d0028a4807ae826bb9b059ff8f70443fb07bc5d892bdb30f59d  data/imported_v18/compiled_programs/req_aa31bb21b57dfd5dc0e3.json
bda5ffd98d673bea6e8f72421729aad6ba2fa0689f943301139bf9860378fc7e  data/imported_v18/compiled_programs/req_aa997b8122cb72e74d4c.json
a12a76de8e4429d61b930ae73c9273728442bd571bbb98500e1c234a8a4e240d  data/imported_v18/compiled_programs/req_acd4483ea1474c4aa9e7.json
749c56d9dcaeea87711f64ca730917f31a2e51e5ae27b48fcbc853d24fed8add  data/imported_v18/compiled_programs/req_ad4bafc8287a561050f8.json
c1b30a2c88ac735fc95be84e7e026f1f6f2e63eeafe2b48102a1ddf17ef4e36c  data/imported_v18/compiled_programs/req_adbd93287f1c76771c41.json
e0974794b94bdb70fe7609dea8ec35f45f83f0eed7d21ab98dc112bc21b641af  data/imported_v18/compiled_programs/req_affcea0f859fda7f66fd.json
375575cc683c787efef3bd08dd1b29176ecd480f8a94064a85aef297390697c0  data/imported_v18/compiled_programs/req_b08306b358ca64472ee3.json
cb52ce1c36a393a0f56441f3e96fb888c8873a97feed799d03729152c0286800  data/imported_v18/compiled_programs/req_b12b2691ceb2e1f988b5.json
b6d92a443b0f6ef1cef302a5b0e0046c8e940f64d47cb38f0c997bb1ba0f714f  data/imported_v18/compiled_programs/req_b1e91e13f678939a9dfe.json
eae9e5a70739974fd61bc3f5bdd6f5fa449d6a4d5f3e1373b4272108f97e82c3  data/imported_v18/compiled_programs/req_b3a2ed5140522f86c89b.json
cd18bc17fa63e19ad005b9831af83173db84dfa99c7bbaf9fa53de5c835a960d  data/imported_v18/compiled_programs/req_b3fa098738b61e7729c6.json
cf4cf2ad603229e834dc4e93fe91842b8d1028f3389547383ac36b223860509c  data/imported_v18/compiled_programs/req_b4f1b562762a161d7e33.json
60e5b175cd6314b7041e390a1d9553a7b6e65251a2608d646ebc7bd448aea053  data/imported_v18/compiled_programs/req_b572f867706416944d18.json
ecd753ffadcdc718ba806519fa2c8bda3dc44cfbd7e799536ae05eecbe65cd4c  data/imported_v18/compiled_programs/req_b68f7f4c0e277180b63a.json
ba7cec7784f71bec8486611eba8721b02a509f33ef6aab9d6b3305975a647b38  data/imported_v18/compiled_programs/req_b6aace8f88c8ddb1f273.json
2b64c444b47035baf5bfd33f3cc6a12c6423cc8c76cb04dec575307b0bf1ab9b  data/imported_v18/compiled_programs/req_b6cad82fcaf2125476ed.json
c9dfa287723a276f29e7a94808c44d45843bfc036b9532673d711d613cb61621  data/imported_v18/compiled_programs/req_b6cd90f34429a9fd7ed5.json
6ca31b0cb291c2c945f5dbe4b74f3e9c25370f94396fb2bba99f782031c800ad  data/imported_v18/compiled_programs/req_b74cda8b9c1cd1189b9c.json
7e8ecb10b2b2967fcb1639ad1707a0bdb15983ff5ce78b988325ba766b1d5656  data/imported_v18/compiled_programs/req_b861c660c6a6feea08e4.json
cf21ed84a55e7f9a5c7ef6322bb33804778f8c8d7efa8da241720d65aa4bceab  data/imported_v18/compiled_programs/req_b8a4aa4d48b41355b786.json
89ab41ec2bc15f62f26751a7867c4a41396c6605cadf80197bd146bd02b96e10  data/imported_v18/compiled_programs/req_b8c019a9d6b4857dd6f1.json
d0bcda310a7ef9f314655955189117c4b3c38c0e172d365294e654b411d89be6  data/imported_v18/compiled_programs/req_b932c06a42f64a192593.json
0977ff51f18dec4bf8578d36d6312a403d44d7262c3de8ca07141cbfcf6dae7d  data/imported_v18/compiled_programs/req_ba219ed35b1fb623bb73.json
00284bc8a0787dc12ae7f4aeefb70471ec252a51b4f72ed7663b232e258b4ca4  data/imported_v18/compiled_programs/req_bac95aa4e6fada79a163.json
d62de1aeb0e6c9647898bec40eb8ac804e2a87790391974b12dc3cc8e99dd5d6  data/imported_v18/compiled_programs/req_bb16acf4896ff040cee1.json
8a0bc62e3861c12ba036df55f4ca9c7d61b366497c1333983077fb857d978989  data/imported_v18/compiled_programs/req_bbe0ff54d5a6f225e57b.json
69a1fbd208de8feb65a4701eeb51138582c6258da00bc9502393c9798fa247d1  data/imported_v18/compiled_programs/req_bdf586e952832d03f87e.json
1cff4dc5ae22e5aba4ca03116e927a80c3d685fe8917bbdd76431bf97b2bf9d5  data/imported_v18/compiled_programs/req_be1feaafdbda430ca76f.json
310e0b10d39286ddd5db0faf268e932deca065749ac09ff144b3dbb986736c39  data/imported_v18/compiled_programs/req_bf69b6e49db27d6fc1a6.json
6349ba0d4b7dca024c8e905012a6afc1ebd3360d6bbb1949d8688d17dcd0f2cb  data/imported_v18/compiled_programs/req_bf7ab518897caea61960.json
9c6d7c5117485f0b0e18915cc5b1ddb1307bec41f2482e017a7d4cd310fadaa8  data/imported_v18/compiled_programs/req_bfebd821cd065c7099b8.json
845d12c347c15a7a7b14d18631506bc5fae33cbf86c68cf765ad936e8b84ce85  data/imported_v18/compiled_programs/req_c0137b29532a04e87523.json
398a6e5b2b5f3e85c5320306f012c50133b3c37e629463a46d29439dd064c168  data/imported_v18/compiled_programs/req_c0f7a28ee301973cf7d2.json
28c859066ef7cd34ccbf067ae865a055a45f931ae1776613b49ee1317150acf4  data/imported_v18/compiled_programs/req_c10897d5a9ebbd2a4528.json
5391d4b12be921d696408b3292986157701c3230de1718d023f9c144152a10fa  data/imported_v18/compiled_programs/req_c23e58d0e4dcb3fc34c8.json
5d44a0e240e4f84e6fc3811ce15727d683694356157756c71cfb139f51e10129  data/imported_v18/compiled_programs/req_c39aa8de03c6045fa41d.json
3be19a78f4c9eda7d95f0d486a7ebdc4571aa756f34acff665cc6dbe1d639bf2  data/imported_v18/compiled_programs/req_c3f550a2736a562b782c.json
c91e10ab14cba503517945cb6bd00989631d763c374d655682a21625c24bb228  data/imported_v18/compiled_programs/req_c4fa7ec5d5cab12e1442.json
1554fa900b48061764a644ba9568c50df21324e666604e226eb57baaf901a941  data/imported_v18/compiled_programs/req_c5849d0bd4f61971e6e3.json
02ebf82a8f2aa0568f379eb629ca334e015ee1fdcdbb33767a76ae739fbed4f7  data/imported_v18/compiled_programs/req_c5d1d35fd474ffbbd5ec.json
03ec0503aa3d8ff4604f048a46e1efa38b19c350225bd35dc1414f4ecbec8768  data/imported_v18/compiled_programs/req_c62e1e87eaa29c1180e3.json
d7bc8f8d249d5569a4d6e2b18259e0bf3534a35a25b911414020c0b1da5ed7d3  data/imported_v18/compiled_programs/req_c67362f43835351d9212.json
0b8692e5c91e09c9727db2887494797f5e81edae5b18a463c12891e842875ec7  data/imported_v18/compiled_programs/req_c6bcff551e078fe9392e.json
58c5d3251f266e82db3cc53e1a79146d6e0b1266e9010b5472e6c77b62cb5e97  data/imported_v18/compiled_programs/req_c73adaee142eac231cc4.json
75170c161154fd6782ed62916c04b681cbb9d1b244ef7074663bcedfb6576604  data/imported_v18/compiled_programs/req_c84bd9df333a86932231.json
2f1cbcc72cbfbb91622e96faa7cd38b8fa63ee4595ee1f4442fa0871082d4b98  data/imported_v18/compiled_programs/req_c92046d599541c172fe0.json
1b363bc87ad651d394dc8167f728e4ac50dc326035e52f83fda809ebdec791ef  data/imported_v18/compiled_programs/req_c95ace3e4604d3080319.json
f4808893aecd2a9f5f69b96feaf4b2dd1d8272804c78aa893560a7a100282ef8  data/imported_v18/compiled_programs/req_c9a71327f78cf521c7a8.json
a46db009172c4b7d40954a87236eb5087a1e4a72e807d89a55cd77652b9bcf3a  data/imported_v18/compiled_programs/req_c9a9208cd97ababe5d0a.json
9f48a94b4a3d90ea6ba4dddc1ef8443298cfe80a79347dbe39e3ab8d4b983a30  data/imported_v18/compiled_programs/req_c9f8f1361196fb11c3e7.json
3e75026340fbd05607e78eaf4d495ebd93ef4bab3b7f8f1299ff5eb2921c8dc9  data/imported_v18/compiled_programs/req_ca639ea00aafdcd3a892.json
21430952780a88432c6b985303dccfeb257309d3c33f669d31bb44d95ff9c1aa  data/imported_v18/compiled_programs/req_cad474497bbb2b78f890.json
914a84d58a5529f7c993f6e71ad343893f6f3e100b57644fbe5ae3c4d732e12e  data/imported_v18/compiled_programs/req_cb87f48971103b7fbbf1.json
074308078f74718250dbf632e2128ccfd0335c6602b24ae871b2a440d5f2db34  data/imported_v18/compiled_programs/req_cc3ae825712997c15b8a.json
f20d56807140170b2ab6e884313e703f083c69adb9d207efcf9fe0646130ab66  data/imported_v18/compiled_programs/req_ccf3a434ebec8a6743e1.json
90c35fefe49eac3584da69332ef7edff23fd3e8f4edf6ced76472036f91b3c88  data/imported_v18/compiled_programs/req_cd45c704b9fc5bbedf19.json
5883af4d0030d4a8e750a09cdf8021cc25d516a1d9fec780bec9ac7f5025d19c  data/imported_v18/compiled_programs/req_d2e27b5eb076da487244.json
f82db0a939956ccd6c23da762e75f7c66f522a69f29700bf47c28674fa08ba87  data/imported_v18/compiled_programs/req_d690fa7415aecae152f9.json
8b91627d9a2411ae32e0ba370c847e712243105f91ba5d6408dee80497ef86c0  data/imported_v18/compiled_programs/req_d6f3a9e6c67c5840bbf7.json
fbf840c467d826a42b3deeeb48f8be7e2d227ecc28e1293e5cea9820145d2602  data/imported_v18/compiled_programs/req_d7c5d97d8f9f401e60ce.json
b7fe6c14d9bfc06b67987e706d482f17aef59a331aabdc2516e189fac852f06b  data/imported_v18/compiled_programs/req_d7fd12eb85043f521b40.json
1eb7344ad868cd05378c5f48270a4695b388ed5380a17ec20a79dcee120d16a2  data/imported_v18/compiled_programs/req_da6c822803e040bec27e.json
1bdf9d76bca4933de2529b425a98ab6525934bf16fbc1addf4a0b78726cf32da  data/imported_v18/compiled_programs/req_da89f479177ef8569868.json
daecb82f06e67b0b8a17adcde34c1b78928d6453a209b28f12438a00e7947c2a  data/imported_v18/compiled_programs/req_dc0fb0305744b0878520.json
2ed31c58b0e4709c4345bb5028a68b5168d951dc477a5b7d1bfd9d7b55926f30  data/imported_v18/compiled_programs/req_dcb0f0fe848a0c56295d.json
d9c3e71b30af614628d758de8aeb401204dcd2217046b949f240851e6a0de8c6  data/imported_v18/compiled_programs/req_dd3023f31e0edf26631b.json
375f5ed3f485290f5489bb5e664eee89aefd184af1a2d74e57a40d7d66902700  data/imported_v18/compiled_programs/req_df72601e502ab64cb009.json
d58553bce94ea2a6a2a3042030867bce6382d1adf8dfb202a564920b93327b93  data/imported_v18/compiled_programs/req_df83c626332487bec202.json
73a27acabea22fbd7e81408081522128a049adae4f0bcf170cb72d831f313ebb  data/imported_v18/compiled_programs/req_df8c097c7eb347f24149.json
c91d10f0001cdd08227a80a64adc4ebf45ba1eed06a774bf7d0e57a238aa75b2  data/imported_v18/compiled_programs/req_dfd382dcd18e64ea262e.json
a6a38fe2ca8436ea74bd2df050c19416a416cf3f2ad75615b79f6ef65cd75c75  data/imported_v18/compiled_programs/req_e02f8248522b61bc09cb.json
996cf1f1c8a80d9cab024f510a34812432d37512538aa36154bcdd1db41a4eea  data/imported_v18/compiled_programs/req_e0855709d41d76cd042c.json
6ddd7e241d78a7371999db10242b0afcc2b519986264698796653f752cb13d1e  data/imported_v18/compiled_programs/req_e15fcc10d0bed560af40.json
4a5409d806ab84b43d9dd3eb350bdb03489e3c9a0783d5f6f1b2a87bfdfd214a  data/imported_v18/compiled_programs/req_e16094310292cde14abd.json
0a8601dde098fea4c59a1852514ea0fbd410fd7d050314cc616539f2b2c882e8  data/imported_v18/compiled_programs/req_e18902d7d88f81e80567.json
ab96fcc48edce3ddb7daeaa3f5a66edb695a779dc6717505ae6109ef988f8a19  data/imported_v18/compiled_programs/req_e3519951cc75285745cc.json
f55142cd71d9ef0e9eb0ac6f24b0a391b9f2bd3e74f7db01aac84387f38a2acc  data/imported_v18/compiled_programs/req_e36d17341b6686e26350.json
dbd77fc3fbbceb32620ea9a26309c845d5155c026cb142a036d3c1eb2889066a  data/imported_v18/compiled_programs/req_e37787e841e3179f0997.json
10c40769a7eb79ce29aa18e75063f3c8fef550fb6a5b2081d719b0f38e93968c  data/imported_v18/compiled_programs/req_e54f15c474332b30708b.json
e3549b884f73ff13d8f0a3c0ab1f54b6a411cb49f5fc5d9af4e1dcf0e0f94860  data/imported_v18/compiled_programs/req_e6c7918299d0db53bf27.json
f816915d09763dc257b2736cd64aefe0e5e3c3d21e7e76cd8fcfb3482458688b  data/imported_v18/compiled_programs/req_e739d819afdd97a93b84.json
c1add425b7c4213432b3f102f1346a7726cfca70b6eb2542d5d271ffcf29d5c7  data/imported_v18/compiled_programs/req_e8f7e5daf6f3adb93af1.json
8a50b81e742ce2ec7bab48664865e463a5f9715c888509c2fd3bb67da5cea5b4  data/imported_v18/compiled_programs/req_eaab3336deb8038988e6.json
34db9167474d0b81f060c8963c3823c2d9f4b179bd1e8eae7008a23e6f317bd1  data/imported_v18/compiled_programs/req_eb2c5d3413a1115918c5.json
6d7bbd55adc4f0e07ebcb7c3dd8d9d7ab7e91eae7d60e78a6f22bc651e4d28c8  data/imported_v18/compiled_programs/req_eb37b58baae13f52dc25.json
4fbb4f1bf39a35f39f6dd724492625328b5072de169f22d687bf7f4cc399b544  data/imported_v18/compiled_programs/req_ecf68e37ea088daf64f6.json
f38f386599989f87bac9f9c35a3e6729428fbc71f397c6acc6d6ad39e3c0ec01  data/imported_v18/compiled_programs/req_ed0c0bfe23742da6aeb2.json
7e6205bfcb29dac311f9b3f927d4afdbf1243eb3173ec1d66c2a0bdf7bb4bcf4  data/imported_v18/compiled_programs/req_ed1aa4a60f410cf45af3.json
ba9390779878210baab8ab9c6263d0695065e17053fea49dec9a75f3016a5fc6  data/imported_v18/compiled_programs/req_ed68d09870bd298fd734.json
9658880e170655a5875b2b61b5f0c4a7c094478fd6ccaefa7143856d4c0854dc  data/imported_v18/compiled_programs/req_ee14afb491fb64cf6851.json
e5fa66806ae28a8e708e6967c0da444a12c6eda5e63efd6e3acb7b5721e855a9  data/imported_v18/compiled_programs/req_ee61b9e1b72748fb1498.json
71ddddee84a496cbc8bb47ec7eaed4e21101ecd4140f210868870a6fdb80d3e3  data/imported_v18/compiled_programs/req_f0779c0bd281a60e5d22.json
504c96443049fd5a7ed579d6f74f715643bd74ba821c816bf7ce1b47155bbdfd  data/imported_v18/compiled_programs/req_f161f1a630c4bd612d73.json
fff27d3a41c54d7088d7adb23a44c9ba3529dfd28601b14cd4334d520ddeb6a1  data/imported_v18/compiled_programs/req_f23f758d25f8c61956db.json
5e1bd372284384cee1e5813b9896d71c87272c6301810dc16b637c880162241d  data/imported_v18/compiled_programs/req_f24acafd8ef8872d396e.json
d808c5b9f70dde5426be45629db272f265aecbfd44abb437afacd737d83590c3  data/imported_v18/compiled_programs/req_f2f6849d7554a500fd4e.json
10538e333f304982bcbffed48f69d42f2329603f2de4ca30ea6e74a109b7c400  data/imported_v18/compiled_programs/req_f32adf01fa749fe893a2.json
04f689e9336751e13f0a5175d40dcd0ff897766f7047c87e4443d728c6b98956  data/imported_v18/compiled_programs/req_f3352641d2a67e13e395.json
b84c66593091ae59da67a472a30c7d9a97a329eb43c5fb5e8a90e074a18c099c  data/imported_v18/compiled_programs/req_f569a2ebd78f5a8ef763.json
48e1af623ec66f45bca5ba81ac2b8f496809238ede13e84abdc1389b5c197ffc  data/imported_v18/compiled_programs/req_f649a1902c688ac2b4eb.json
f302cb7eed65a8bbb18c0f9db36e19aa0f11a70deb42ae08205694394dc02d37  data/imported_v18/compiled_programs/req_f80f96d911b12f8aba06.json
63cd0dd5c7a6f8885f29a82f76f480041c1926fc0f48e697a0f69ab9d4d6bd7b  data/imported_v18/compiled_programs/req_f82a9086c238d4287504.json
1667fd7f7ab819376b18d7c6c651f48d0dbb611f5eb36179ca1de176afd125ba  data/imported_v18/compiled_programs/req_f8fe525357ce0608685b.json
e7986a72c0ae4afc9d16a8dfd4f5ebc1af9dff855aac2ff4e597d015ff9f2d4e  data/imported_v18/compiled_programs/req_f962d44a5509753bd6a0.json
11be92db801e85802952c7ab6c0b7c3454dd2627815db1c6c25387fcf96676f0  data/imported_v18/compiled_programs/req_fa3fc9fc65c26cfe2f62.json
564fdfcd79a890da03f5f8ef8bb07efc3c58571a7a828af73dea4ffcddfc5daa  data/imported_v18/compiled_programs/req_fa6d982ad60fe68db92a.json
8e8f1296408969dc9c2c8c2c7ef1b75a65678c8e5e2044e70c5284f13a0abb36  data/imported_v18/compiled_programs/req_fc460f6d507aaaee0b7a.json
bc86485dc6fcb69e84a8159d94ba472985671e007d35c6cae168d477755522e9  data/imported_v18/compiled_programs/req_fdd4828f982d4368fa56.json
2ebe2ae3defe960aa14fc242b4c3674c3e92a6078a4c1441ab8513f10b405702  data/imported_v18/compiled_programs/req_fe362ce6fc951905a89d.json
f6e11772ab624e862ea580910f66e844c00c1c18c6fa1a5a561d80924c90f54e  data/imported_v18/compiled_programs/req_ff5fcb3718948bc2ae31.json
fd382cf9df2954669ba2be3aea6b30e07de465856baec009966b997a9f146d8f  outputs/wp0/fingerprints/V18_FINGERPRINTS.parquet


==> anc/wp0_evidence/build/make_analysis_provenance.py <==
"""Write the deterministic v1.0.1 analysis-to-publication provenance record."""

from __future__ import annotations

import hashlib
import json
import re
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "ANALYSIS_PROVENANCE.json"
DECLARED_UTC = "2026-08-31T18:23:27Z"
PRESERVED_V100_MANIFEST_SHA256 = (
    "9e48d3f1bb9e80a046d7e7d6a0177fe145774fd67795c831ecef857f6098ae27"
)
FILES = {
    "closure_result": ROOT / "outputs/wp0/closures/CLOSURE_RESULTS.json",
    "closure_specification": ROOT / "outputs/wp0/closures/CLOSURE_SPEC.md",
    "closure_report": ROOT / "outputs/wp0/closures/ROBUSTNESS_REPORT.md",
    "bridge_result": ROOT / "outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json",
    "bridge_report": ROOT / "outputs/wp0/fingerprints/H1_H2_BRIDGE_REPORT.md",
    "figure_receipt": ROOT / "outputs/wp0/paper/PUBLICATION_FIGURE_BUILD_RESULTS.json",
    "latex_receipt": ROOT / "outputs/wp0/paper/LATEX_PAPER_BUILD_RESULTS.json",
    "scientific_input_manifest": ROOT / "SCIENTIFIC-INPUTS-sha256.txt",
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def manifest_entries(path: Path) -> dict[str, str]:
    entries: dict[str, str] = {}
    for raw in path.read_text(encoding="utf-8").splitlines():
        match = re.fullmatch(r"([0-9a-f]{64})  (.+)", raw)
        if not match:
            raise SystemExit(f"ABORT: malformed line in {path.name}: {raw!r}")
        digest, relative = match.groups()
        entries[relative] = digest
    return entries


def main() -> int:
    missing = [str(path) for path in FILES.values() if not path.is_file()]
    if missing:
        raise SystemExit(f"ABORT: provenance input missing: {missing}")
    scientific = manifest_entries(FILES["scientific_input_manifest"])
    required_code = (
        "code/run_closure_sensitivity.py",
        "code/run_h1_h2_bridge.py",
        "code/v18_reference_response.py",
        "code/v18_tensor_bridge.py",
    )
    for relative in required_code:
        path = ROOT / relative
        if scientific.get(relative) != sha256(path):
            raise SystemExit(f"ABORT: scientific code binding failed: {relative}")

    record = {
        "release_version": "1.0.1",
        "declared_release_utc": DECLARED_UTC,
        "timestamp_semantics": (
            "declared release reproducibility epoch; not wall-clock execution time"
        ),
        "preserved_v1_0_0": {
            "manifest_sha256": PRESERVED_V100_MANIFEST_SHA256,
            "verification_verdict_before_upgrade": "PACKAGE_OK",
        },
        "owner_authority": [
            "AMENDMENT-20260810T231541Z",
            "AMENDMENT-20260831T182327Z",
        ],
        "scientific_repairs": [
            "delayed/mirror fixed-point equality decided by driver-map and reduced-coefficient identity",
            "accepted Newton starts separated from geometrically distinct roots",
            "mirror/delayed shared set formed by deduplicated union",
            "stochastic configuration seeds derived by domain-separated SHA-256",
            "exploratory bridge rebuilt with all 33 closure configurations reproducible and included",
        ],
        "claim_ceiling": (
            "secondary analysis of a controlled formalization corpus; no unique intended "
            "equation, native psychiatric dynamics, clinical validity, confirmatory bridge, "
            "or completed witness-validation claim"
        ),
        "scientific_input_manifest": {
            "files": len(scientific),
            "sha256": sha256(FILES["scientific_input_manifest"]),
            "run_closure_sensitivity_sha256": scientific[required_code[0]],
            "run_h1_h2_bridge_sha256": scientific[required_code[1]],
            "v18_reference_response_sha256": scientific[required_code[2]],
            "v18_tensor_bridge_sha256": scientific[required_code[3]],
        },
        "artifacts": {
            name: {
                "path": path.relative_to(ROOT).as_posix(),
                "bytes": path.stat().st_size,
                "sha256": sha256(path),
            }
            for name, path in FILES.items()
            if name != "scientific_input_manifest"
        },
    }
    OUTPUT.write_text(
        json.dumps(record, indent=2, ensure_ascii=False) + "\n",
        encoding="utf-8",
        newline="\n",
    )
    print(f"WROTE {OUTPUT.name}: {sha256(OUTPUT)}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/wp0_evidence/build/make_manifest.py <==
"""Write the complete release manifest with forward-slash paths."""

from __future__ import annotations

import hashlib
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
MANIFEST = ROOT / "MANIFEST-sha256.txt"
IGNORED_PARTS = {"__pycache__"}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def included(path: Path) -> bool:
    return path != MANIFEST and not any(part in IGNORED_PARTS for part in path.parts)


def main() -> int:
    files = sorted(
        (path for path in ROOT.rglob("*") if path.is_file() and included(path)),
        key=lambda path: path.relative_to(ROOT).as_posix(),
    )
    lines = [f"{sha256(path)}  {path.relative_to(ROOT).as_posix()}" for path in files]
    MANIFEST.write_text("\n".join(lines) + "\n", encoding="utf-8", newline="\n")
    print(f"WROTE {MANIFEST.name}: {len(files)} files")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/wp0_evidence/build/make_scientific_input_manifest.py <==
"""Bind the exact public inputs and code for the v1.0.1 scientific repairs."""

from __future__ import annotations

import hashlib
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "SCIENTIFIC-INPUTS-sha256.txt"
CORPUS = ROOT / "data" / "imported_v18" / "compiled_programs"
FIXED_INPUTS = (
    ROOT / "code" / "run_closure_sensitivity.py",
    ROOT / "code" / "run_h1_h2_bridge.py",
    ROOT / "code" / "v18_reference_response.py",
    ROOT / "code" / "v18_tensor_bridge.py",
    ROOT / "outputs" / "wp0" / "fingerprints" / "V18_FINGERPRINTS.parquet",
)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def main() -> int:
    programs = sorted(CORPUS.glob("*.json"), key=lambda path: path.name)
    if len(programs) != 320:
        raise SystemExit(f"ABORT: expected 320 compiled programs, found {len(programs)}")
    files = sorted((*FIXED_INPUTS, *programs),
                   key=lambda path: path.relative_to(ROOT).as_posix())
    missing = [str(path) for path in files if not path.is_file()]
    if missing:
        raise SystemExit(f"ABORT: scientific input missing: {missing}")
    lines = [
        f"{sha256(path)}  {path.relative_to(ROOT).as_posix()}"
        for path in files
    ]
    OUTPUT.write_text("\n".join(lines) + "\n", encoding="utf-8", newline="\n")
    print(f"WROTE {OUTPUT.name}: {len(files)} files")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/wp0_evidence/build/sync_release_pdfs.py <==
"""Copy rebuilt paper PDFs into the reader-facing release directory."""

from __future__ import annotations

import hashlib
import shutil
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
SUBMISSION = ROOT / "papers" / "v18_local_geometry" / "submission"
RELEASE = ROOT / "pdf"
COPIES = {
    SUBMISSION / "PAPER1_MANUSCRIPT.pdf": RELEASE / "Transformed-in-Translation-manuscript.pdf",
    SUBMISSION / "PAPER1_SUPPLEMENT.pdf": RELEASE / "Transformed-in-Translation-supplement.pdf",
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def main() -> int:
    RELEASE.mkdir(parents=True, exist_ok=True)
    for source, target in COPIES.items():
        if not source.is_file():
            raise SystemExit(f"ABORT: missing rebuilt PDF: {source}")
        shutil.copy2(source, target)
        if sha256(source) != sha256(target):
            raise SystemExit(f"ABORT: release copy differs from rebuilt PDF: {target}")
        print(f"SYNCED {target.relative_to(ROOT).as_posix()} {sha256(target)}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/wp0_evidence/code/build_wp0_latex_paper.py <==
"""Build the publication-facing WP0 paper from verified results and native LaTeX.

This builder is deliberately separate from the audit manuscript generator.  The audit
artifacts preserve project governance and provenance; this renderer produces the paper a
scientific reader should see.  It performs no scientific analysis.  It reads the locked
result objects, writes only a small file of LaTeX result macros, checks the reader-facing
sources for internal workflow vocabulary, and compiles the manuscript and supplement with
XeLaTeX.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import re
import shutil
import subprocess
from datetime import datetime, timezone
from decimal import Decimal, ROUND_HALF_UP
from pathlib import Path
from typing import Any


ROOT = Path(__file__).resolve().parent.parent
SUBMISSION = ROOT / "papers" / "v18_local_geometry" / "submission"
LATEX = SUBMISSION / "latex"
MACROS = LATEX / "results_macros.tex"
REPORT = ROOT / "outputs" / "wp0" / "paper" / "LATEX_PAPER_BUILD_RESULTS.json"
FIGURE_REPORT = ROOT / "outputs" / "wp0" / "paper" / "PUBLICATION_FIGURE_BUILD_RESULTS.json"

SOURCES = {
    "grouped": ROOT / "outputs" / "wp0" / "fingerprints" / "GROUPED_ANALYSIS_RESULTS.json",
    "increment": ROOT / "outputs" / "wp0" / "fingerprints" / "INCREMENTAL_GEOMETRY_RESULTS.json",
    "closures": ROOT / "outputs" / "wp0" / "closures" / "CLOSURE_RESULTS.json",
    "bridge": ROOT / "outputs" / "wp0" / "fingerprints" / "H1_H2_BRIDGE_RESULTS.json",
    "scope": ROOT / "outputs" / "wp0" / "V18_COMPATIBILITY_COUNTS.json",
    "grammar": ROOT / "outputs" / "wp0" / "V18_GRAMMAR_FACTS.json",
}

FIGURES = tuple(
    SUBMISSION / "figures" / filename
    for filename in (
        "fig1_formalization_pipeline.pdf",
        "fig2_recoverable_signatures.pdf",
        "fig3_incremental_geometry.pdf",
        "fig4_recurrence_mechanisms.pdf",
        "fig5_rank_concordance.pdf",
        "figS1_local_long_horizon_bridge.pdf",
    )
)

LATEX_INTERMEDIATE_SUFFIXES = (".aux", ".bbl", ".blg", ".log", ".out")

# These expressions are meaningful inside the laboratory record, but not in a scientific
# narrative. Bare H1/H2 labels are excluded; the exact DOI-registered dataset names
# SPECFORM-H1 and SPECFORM-H2 are reader-facing provenance identifiers and are permitted.
BANNED_READER_TERMS = (
    r"\bV18\b", r"\bP0-\d+\b", r"\battempt[- ]?[0-9]+\b", r"\bGATE[-_]",
    r"\bCURRENT_STATE\b", r"\bHUMAN_APPROVALS\b", r"\bcheckpoint\b",
    r"\boperator directive\b", r"\bClaude\b", r"\bCodex\b", r"\binternet cut\b",
    r"\bH1\b", r"\bH2\b",
)

PUBLISHED_READER_IDENTIFIERS = (
    r"(?<![A-Za-z0-9])SPECFORM-H1(?![A-Za-z0-9])",
    r"(?<![A-Za-z0-9])SPECFORM-H2(?![A-Za-z0-9])",
)


def load(path: Path) -> dict[str, Any]:
    return json.loads(path.read_text(encoding="utf-8"))


def sha256(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            h.update(chunk)
    return h.hexdigest()


def declared_utc(raw: str) -> str:
    """Validate and normalize an explicitly declared UTC release timestamp."""
    if not raw.endswith("Z"):
        raise SystemExit("ABORT: --generated-utc must end in Z")
    try:
        value = datetime.fromisoformat(raw[:-1] + "+00:00")
    except ValueError as exc:
        raise SystemExit(f"ABORT: invalid --generated-utc: {raw}") from exc
    if value.utcoffset() != timezone.utc.utcoffset(value):
        raise SystemExit("ABORT: --generated-utc must be UTC")
    return value.astimezone(timezone.utc).isoformat().replace("+00:00", "Z")


def pct(value: float, places: int = 1) -> str:
    quantum = Decimal(1).scaleb(-places)
    rendered = (Decimal(str(value)) * Decimal(100)).quantize(quantum, rounding=ROUND_HALF_UP)
    return f"{rendered:.{places}f}\\%"


def num(value: float, places: int = 3) -> str:
    return f"{value:.{places}f}"


def macro(name: str, value: Any) -> str:
    return f"\\newcommand{{\\{name}}}{{{value}}}"


def association(stage: dict[str, Any], side: str) -> dict[str, Any]:
    for item in stage["distance_association"]:
        if item["registered_side"] == "raw_response_matrix" and item["wp0_side"] == side:
            return item
    raise KeyError(f"raw response association not found for {side}")


def build_macros() -> dict[str, Any]:
    grouped = load(SOURCES["grouped"])
    increment = load(SOURCES["increment"])
    closures = load(SOURCES["closures"])
    bridge = load(SOURCES["bridge"])
    scope = load(SOURCES["scope"])
    grammar = load(SOURCES["grammar"])

    results = grouped["results"]
    account = results["family"]["feature_sets"]
    formalizer = results["model"]["feature_sets"]
    renderer = results["rendering"]["feature_sets"]
    retained = grouped["feature_matrix"]["retained"]
    variance = grouped["descriptive_variance_decomposition"]["mean_variance_share"]
    comp = increment["comparisons"]["unreduced"]
    logloss = comp["logloss"]
    accuracy = comp["accuracy"]
    cca = closures["cross_closure_agreement"]["statistics"]
    atomic = bridge["per_sample"]["h1"]
    interaction = bridge["per_sample"]["h2"]
    configs = closures["configurations"]
    leaky_configs = [
        config for config in configs.values()
        if config["config"]["closure_id"] == "LEAKY_UPDATE"
    ]
    leaky_root_scales = [
        config["fixed_points"]["leak_pins_the_root_to_its_start"]
        for config in leaky_configs
    ]
    pinned_response_norms = [
        config["settled_runs_with_no_vanishing_response"]
              ["median_response_norm_at_those_endpoints"]
        for config in configs.values()
        if config["outcome_fractions"]["pinned_by_bound"] > 0
    ]
    trajectory_evaluations = (
        closures["corpus"]["programs"]
        * closures["corpus"]["evidence_contexts"]
        * closures["corpus"]["initial_states_per_context"]
        * closures["grid"]["configurations"]
    )

    # Scientific guardrails: fail rather than quietly publish a changed interpretation.
    assert grouped["design"]["programs"] == 320
    assert account["geometry"]["row_accuracy"] < account["code_size"]["row_accuracy"] < account["all"]["row_accuracy"]
    assert formalizer["geometry"]["row_accuracy"] < formalizer["code_size"]["row_accuracy"] < formalizer["all"]["row_accuracy"]
    assert increment["evidence_label"] == "EXPLORATORY"
    assert comp["favourable_result_rule"]["all_hold"] is False
    assert comp["metrics_agree_in_sign"] is False
    assert closures["corpus"]["programs"] == grouped["design"]["programs"]
    assert grammar["legal_monomials_total"] == 823
    assert scope["candidates_recorded"] == 68
    assert len(leaky_configs) == 12
    assert all(value == value for value in pinned_response_norms)

    values = {
        "ProgramCount": grouped["design"]["programs"],
        "AccountCount": len(results["family"]["classes"]),
        "FormalizerCount": len(results["model"]["classes"]),
        "BlockCount": grouped["design"]["blocks"],
        "MatchedPairCount": grouped["design"]["matched_pairs"],
        "ContextCount": closures["corpus"]["context_bank_count"],
        "EquationCount": grammar["output_fields"],
        "FeatureVocabularyCount": grammar["feature_count"],
        "LegalMonomialCount": grammar["legal_monomials_total"],
        "TermsPerEquation": grammar["max_active_terms_per_output_field"],
        "AllFeatureCount": retained["all"],
        "GeometryFeatureCount": retained["geometry"],
        "SizeFeatureCount": retained["code_size"],
        "AccountChancePct": pct(results["family"]["chance"]["uniform_rate"]),
        "AccountAllPct": pct(account["all"]["row_accuracy"]),
        "AccountGeometryPct": pct(account["geometry"]["row_accuracy"]),
        "AccountSizePct": pct(account["code_size"]["row_accuracy"]),
        "AccountPairPct": pct(account["all"]["unit_accuracy"]["accuracy"]),
        "FormalizerChancePct": pct(results["model"]["chance"]["uniform_rate"]),
        "FormalizerAllPct": pct(formalizer["all"]["row_accuracy"]),
        "FormalizerGeometryPct": pct(formalizer["geometry"]["row_accuracy"]),
        "FormalizerSizePct": pct(formalizer["code_size"]["row_accuracy"]),
        "FormalizerUnitPct": pct(formalizer["all"]["unit_accuracy"]["accuracy"]),
        "RendererAllPct": pct(renderer["all"]["row_accuracy"]),
        "RendererGeometryPct": pct(renderer["geometry"]["row_accuracy"]),
        "RendererSizePct": pct(renderer["code_size"]["row_accuracy"]),
        "PermutationFloor": "$p<0.001$",
        "AccountVariancePct": pct(variance["family"]),
        "FormalizerVariancePct": pct(variance["model"]),
        "BlockVariancePct": pct(variance["block_index"]),
        "ResidualVariancePct": pct(variance["residual"]),
        "LogLossD": num(logloss["D"], 3),
        "LogLossLo": num(logloss["interval"]["t_interval"][0], 3),
        "LogLossHi": num(logloss["interval"]["t_interval"][1], 3),
        "LogLossCalibration": num(logloss["sign_calibration"]["two_sided_calibration_value"], 3),
        "LogLossFavBlocks": logloss["sign_calibration"]["blocks_favouring_S_plus_G"],
        "AccuracyD": f"+{accuracy['D']:.3f}",
        "AccuracyLo": num(accuracy["interval"]["t_interval"][0], 3),
        "AccuracyHi": num(accuracy["interval"]["t_interval"][1], 3),
        "AccuracyCalibration": num(accuracy["sign_calibration"]["two_sided_calibration_value"], 3),
        "AccuracyFavBlocks": accuracy["sign_calibration"]["blocks_favouring_S_plus_G"],
        "SizeRowAccuracyPct": pct(accuracy["row_accuracy_S"]),
        "CombinedRowAccuracyPct": pct(accuracy["row_accuracy_challenger"]),
        "ClosureCount": len(closures["closures"]),
        "ClosureConfigCount": closures["grid"]["configurations"],
        "Horizon": closures["corpus"]["horizon"],
        "TrajectoryEvaluationCount": f"{trajectory_evaluations:,}",
        "EndpointMedian": num(cca["endpoint_norm"]["median_spearman"], 2),
        "EscapeMedian": num(cca["escape_fraction"]["median_spearman"], 2),
        "GuardMedian": num(cca["left_guard_fraction"]["median_spearman"], 2),
        "SettledMedian": num(cca["settled_fraction"]["median_spearman"], 2),
        "EndpointStrongPct": pct(cca["endpoint_norm"]["fraction_of_pairs_above_0_8"]),
        "EscapeStrongPct": pct(cca["escape_fraction"]["fraction_of_pairs_above_0_8"]),
        "GuardStrongPct": pct(cca["left_guard_fraction"]["fraction_of_pairs_above_0_8"]),
        "SettledStrongPct": pct(cca["settled_fraction"]["fraction_of_pairs_above_0_8"]),
        "EndpointUsablePairs": cca["endpoint_norm"]["usable_pairs"],
        "EscapeUsablePairs": cca["escape_fraction"]["usable_pairs"],
        "GuardUsablePairs": cca["left_guard_fraction"]["usable_pairs"],
        "SettledUsablePairs": cca["settled_fraction"]["usable_pairs"],
        "ImmediateEscapeLowPct": pct(configs["MIRROR_STATE_h0.25_unbounded"]["outcome_fractions"]["escaped"]),
        "ImmediateEscapeHighPct": pct(configs["MIRROR_STATE_h1_unbounded"]["outcome_fractions"]["escaped"]),
        "ImmediatePinnedLowPct": pct(configs["MIRROR_STATE_h0.25_clipped"]["outcome_fractions"]["pinned_by_bound"]),
        "ImmediatePinnedHighPct": pct(configs["MIRROR_STATE_h1_clipped"]["outcome_fractions"]["pinned_by_bound"]),
        "LeakyConvergedLowPct": pct(configs["LEAKY_UPDATE_h0.25_leak0.05_unbounded"]["outcome_fractions"]["converged"]),
        "LeakyConvergedHighPct": pct(configs["LEAKY_UPDATE_h0.25_leak0.2_unbounded"]["outcome_fractions"]["converged"]),
        "PinnedResponseNormFloor": num(min(pinned_response_norms), 3),
        "LeakRatioMin": num(min(item["step_over_leak"] for item in leaky_root_scales), 2),
        "LeakRatioMax": num(max(item["step_over_leak"] for item in leaky_root_scales), 0),
        "LeakDisplacementShareMinPct": pct(min(item["displacement_share_of_spread"] for item in leaky_root_scales)),
        "LeakDisplacementShareMaxPct": pct(max(item["displacement_share_of_spread"] for item in leaky_root_scales)),
        "LeakConvergenceMinPct": pct(min(config["outcome_fractions"]["converged"] for config in leaky_configs)),
        "LeakConvergenceMaxPct": pct(max(config["outcome_fractions"]["converged"] for config in leaky_configs)),
        "LeakEscapeMaxPct": pct(max(config["outcome_fractions"]["escaped"] for config in leaky_configs)),
        "AtomicLocalPct": pct(association(atomic, "fingerprint")["shared_variance"], 1),
        "AtomicClosurePct": pct(association(atomic, "closure")["shared_variance"], 1),
        "InteractionLocalPct": pct(association(interaction, "fingerprint")["shared_variance"], 2),
        "InteractionClosurePct": pct(association(interaction, "closure")["shared_variance"], 1),
        "ScreenedModelCount": scope["candidates_recorded"],
        "ExactRepresentableCount": 0,
        "AdapterComparableCount": scope["counts_corrected_R4_01"]["ADAPTER_COMPARABLE"],
    }

    lines = [
        "% Generated by code/build_wp0_latex_paper.py from digest-verified result objects.",
        "% Do not edit this file by hand; edit the scientific sources or the paper text.",
    ]
    lines.extend(macro(name, value) for name, value in values.items())
    MACROS.write_text("\n".join(lines) + "\n", encoding="utf-8")
    return values


def check_reader_sources() -> list[str]:
    problems: list[str] = []
    for path in (LATEX / "main.tex", LATEX / "supplement.tex"):
        text = path.read_text(encoding="utf-8")
        scan_text = text
        for identifier in PUBLISHED_READER_IDENTIFIERS:
            scan_text = re.sub(identifier, "", scan_text, flags=re.IGNORECASE)
        for pattern in BANNED_READER_TERMS:
            if re.search(pattern, scan_text, flags=re.IGNORECASE):
                problems.append(f"{path.name}: {pattern}")
    return problems


def verify_figures() -> dict[str, str]:
    recorded = load(FIGURE_REPORT)["outputs"]
    out: dict[str, str] = {}
    for path in FIGURES:
        rel = path.relative_to(ROOT).as_posix()
        observed = sha256(path)
        if recorded[rel]["sha256"] != observed:
            raise SystemExit(f"ABORT: figure digest mismatch for {rel}")
        out[rel] = observed
    return out


def run(command: list[str], cwd: Path, env: dict[str, str]) -> None:
    completed = subprocess.run(
        command, cwd=cwd, text=True, capture_output=True, env=env)
    if completed.returncode:
        tail = "\n".join((completed.stdout + "\n" + completed.stderr).splitlines()[-80:])
        raise SystemExit(f"ABORT: {' '.join(command)} failed\n{tail}")


def declared_tool(raw: str, label: str) -> Path:
    path = Path(raw).expanduser().resolve()
    if not path.is_file():
        raise SystemExit(f"ABORT: declared {label} executable does not exist: {path}")
    return path


def tool_version(path: Path, env: dict[str, str]) -> str:
    completed = subprocess.run(
        [str(path), "--version"], text=True, capture_output=True, env=env)
    if completed.returncode:
        raise SystemExit(f"ABORT: cannot read tool version: {path}")
    lines = (completed.stdout + completed.stderr).splitlines()
    if not lines:
        raise SystemExit(f"ABORT: tool emitted no version string: {path}")
    return lines[0].strip()


def compile_document(
    stem: str,
    output_name: str,
    xelatex: Path,
    bibtex: Path,
    env: dict[str, str],
) -> Path:
    run([str(xelatex), "-interaction=nonstopmode", "-halt-on-error", f"{stem}.tex"], LATEX, env)
    run([str(bibtex), stem], LATEX, env)
    run([str(xelatex), "-interaction=nonstopmode", "-halt-on-error", f"{stem}.tex"], LATEX, env)
    run([str(xelatex), "-interaction=nonstopmode", "-halt-on-error", f"{stem}.tex"], LATEX, env)
    built = LATEX / f"{stem}.pdf"
    target = SUBMISSION / output_name
    shutil.copy2(built, target)
    return target


def main() -> int:
    parser = argparse.ArgumentParser(
        description="Build both publication PDFs from the frozen package inputs."
    )
    parser.add_argument("--xelatex", required=True,
                        help="Exact path to the XeLaTeX executable")
    parser.add_argument("--bibtex", required=True,
                        help="Exact path to the BibTeX executable")
    parser.add_argument("--generated-utc", required=True,
                        help="Declared release timestamp in ISO-8601 UTC form, ending in Z")
    parser.add_argument("--source-date-epoch", required=True, type=int,
                        help="Non-negative SOURCE_DATE_EPOCH supplied to every TeX subprocess")
    args = parser.parse_args()
    xelatex = declared_tool(args.xelatex, "XeLaTeX")
    bibtex = declared_tool(args.bibtex, "BibTeX")
    generated_utc = declared_utc(args.generated_utc)
    if args.source_date_epoch < 0:
        raise SystemExit("ABORT: --source-date-epoch must be non-negative")
    build_env = os.environ.copy()
    build_env["SOURCE_DATE_EPOCH"] = str(args.source_date_epoch)
    build_env["TZ"] = "UTC"

    before = {path.relative_to(ROOT).as_posix(): sha256(path) for path in SOURCES.values()}
    values = build_macros()
    problems = check_reader_sources()
    if problems:
        raise SystemExit("ABORT: internal workflow vocabulary leaked into reader sources: " + "; ".join(problems))
    figures = verify_figures()
    manuscript = compile_document(
        "main", "PAPER1_MANUSCRIPT.pdf", xelatex, bibtex, build_env)
    supplement = compile_document(
        "supplement", "PAPER1_SUPPLEMENT.pdf", xelatex, bibtex, build_env)
    after = {path.relative_to(ROOT).as_posix(): sha256(path) for path in SOURCES.values()}
    if before != after:
        raise SystemExit("ABORT: a scientific source changed during the paper build")

    logs = {stem: (LATEX / f"{stem}.log").read_text(encoding="utf-8", errors="replace")
            for stem in ("main", "supplement")}
    warning_patterns = (
        "There were undefined references", "Citation `", "Reference `",
        "Overfull \\hbox", "Overfull \\vbox",
    )
    warnings = {stem: [p for p in warning_patterns if p in text] for stem, text in logs.items()}
    if any(warnings.values()):
        raise SystemExit(f"ABORT: LaTeX quality warnings remain: {warnings}")

    removed_intermediates: list[str] = []
    for stem in ("main", "supplement"):
        for suffix in LATEX_INTERMEDIATE_SUFFIXES:
            path = LATEX / f"{stem}{suffix}"
            if path.is_file():
                path.unlink()
                removed_intermediates.append(path.relative_to(ROOT).as_posix())

    report = {
        "task": "publication-facing native LaTeX paper",
        "generated_utc": generated_utc,
        "timestamp_semantics": (
            "declared release reproducibility epoch; not wall-clock execution time"
        ),
        "generated_by": "code/build_wp0_latex_paper.py",
        "scientific_computation_run": False,
        "evidence_added": False,
        "build_environment": {
            "source_date_epoch": args.source_date_epoch,
            "timezone": "UTC",
            "xelatex_executable": xelatex.name,
            "xelatex_sha256": sha256(xelatex),
            "xelatex_version": tool_version(xelatex, build_env),
            "bibtex_executable": bibtex.name,
            "bibtex_sha256": sha256(bibtex),
            "bibtex_version": tool_version(bibtex, build_env),
        },
        "inputs": before,
        "figures": figures,
        "result_macros": values,
        "checks": {
            "internal_workflow_vocabulary_absent": True,
            "figure_digests_match": True,
            "scientific_sources_unchanged": True,
            "undefined_references": 0,
            "overfull_boxes": 0,
            "latex_intermediates_removed": len(removed_intermediates),
        },
        "removed_latex_intermediates": removed_intermediates,
        "outputs": {
            manuscript.relative_to(ROOT).as_posix(): {"bytes": manuscript.stat().st_size, "sha256": sha256(manuscript)},
            supplement.relative_to(ROOT).as_posix(): {"bytes": supplement.stat().st_size, "sha256": sha256(supplement)},
            MACROS.relative_to(ROOT).as_posix(): {"bytes": MACROS.stat().st_size, "sha256": sha256(MACROS)},
        },
    }
    REPORT.write_text(json.dumps(report, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    print("native LaTeX paper built")
    for rel, item in report["outputs"].items():
        print(f"  {rel}: {item['bytes']:,} bytes  {item['sha256'][:16]}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/wp0_evidence/code/build_wp0_publication_figures.py <==
"""Render the publication figures from completed aggregate result objects.

The script is deliberately a rendering layer.  It does not fit a model, run a
simulation, draw a permutation sample, or alter any scientific artifact.
"""
from __future__ import annotations

import argparse
import hashlib
import json
from datetime import datetime, timezone
from decimal import Decimal, ROUND_HALF_UP
from pathlib import Path
from typing import Any

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, Rectangle

ROOT = Path(__file__).resolve().parents[1]

FIG_DIR = ROOT / "papers" / "v18_local_geometry" / "submission" / "figures"
RESULTS = ROOT / "outputs" / "wp0" / "paper" / "PUBLICATION_FIGURE_BUILD_RESULTS.json"

SOURCES = {
    "grouped": "outputs/wp0/fingerprints/GROUPED_ANALYSIS_RESULTS.json",
    "increment": "outputs/wp0/fingerprints/INCREMENTAL_GEOMETRY_RESULTS.json",
    "closures": "outputs/wp0/closures/CLOSURE_RESULTS.json",
    "bridge": "outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json",
}

# Colour-blind-safe, publication palette.  Colour never carries information alone.
INK = "#17212B"
MUTED = "#5D6875"
GRID = "#DCE2E8"
LIGHT = "#F3F6F8"
PALE_BLUE = "#EAF3F8"
PALE_ORANGE = "#FBEEE8"
PALE_GREEN = "#E8F5F1"
BLUE = "#0072B2"
ORANGE = "#D55E00"
GREEN = "#009E73"
PURPLE = "#8067A8"
GREY = "#9AA6B2"
FOLD_COLOURS = [BLUE, ORANGE, GREEN, PURPLE]


def sha256(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            h.update(chunk)
    return h.hexdigest()


def declared_utc(raw: str) -> str:
    """Validate and normalize an explicitly declared UTC release timestamp."""
    if not raw.endswith("Z"):
        raise SystemExit("ABORT: --generated-utc must end in Z")
    try:
        value = datetime.fromisoformat(raw[:-1] + "+00:00")
    except ValueError as exc:
        raise SystemExit(f"ABORT: invalid --generated-utc: {raw}") from exc
    if value.utcoffset() != timezone.utc.utcoffset(value):
        raise SystemExit("ABORT: --generated-utc must be UTC")
    return value.astimezone(timezone.utc).isoformat().replace("+00:00", "Z")


def load(rel: str) -> dict[str, Any]:
    return json.loads((ROOT / rel).read_text(encoding="utf-8"))


def pct_text(value: float, places: int = 1) -> str:
    """Render percentages with the manuscript builder's half-up policy."""
    quantum = Decimal(1).scaleb(-places)
    rendered = (Decimal(str(value))*Decimal(100)).quantize(
        quantum, rounding=ROUND_HALF_UP)
    return f"{rendered:.{places}f}%"


def configure() -> None:
    plt.rcParams.update({
        "font.family": "DejaVu Sans",
        "font.size": 8.5,
        "axes.titlesize": 9.7,
        "axes.titleweight": "bold",
        "axes.labelsize": 8.7,
        "axes.edgecolor": INK,
        "axes.linewidth": 0.75,
        "xtick.labelsize": 8.0,
        "ytick.labelsize": 8.0,
        "xtick.color": INK,
        "ytick.color": INK,
        "text.color": INK,
        "figure.facecolor": "white",
        "axes.facecolor": "white",
        "savefig.facecolor": "white",
        "svg.fonttype": "none",
        "svg.hashsalt": "wp0-publication-figures-v2",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    })


def panel_label(ax: plt.Axes, label: str, x: float = -0.12, y: float = 1.04) -> None:
    ax.text(x, y, label, transform=ax.transAxes, fontsize=11.5,
            fontweight="bold", ha="left", va="top")


def open_axes(ax: plt.Axes, grid: str | None = None) -> None:
    ax.spines[["top", "right"]].set_visible(False)
    if grid:
        ax.grid(axis=grid, color=GRID, linewidth=0.65, zorder=0)
        ax.set_axisbelow(True)


def save(fig: plt.Figure, stem: str, outputs: dict[str, dict[str, Any]]) -> None:
    for suffix, kwargs in {
        "png": {"dpi": 450, "metadata": {"Software": "publication figure builder"}},
        "svg": {"metadata": {"Date": None, "Creator": "publication figure builder"}},
        "pdf": {"metadata": {"CreationDate": None, "ModDate": None,
                              "Creator": "publication figure builder"}},
    }.items():
        path = FIG_DIR / f"{stem}.{suffix}"
        fig.savefig(path, bbox_inches="tight", pad_inches=0.05, **kwargs)
        outputs[path.relative_to(ROOT).as_posix()] = {
            "sha256": sha256(path), "bytes": path.stat().st_size,
        }
    plt.close(fig)


def arrow(ax: plt.Axes, start: tuple[float, float], end: tuple[float, float]) -> None:
    ax.add_patch(FancyArrowPatch(start, end, arrowstyle="-|>", mutation_scale=11,
                                 color=INK, lw=1.05, shrinkA=0, shrinkB=0))


def rounded_box(ax: plt.Axes, xy: tuple[float, float], wh: tuple[float, float],
                face: str = "white", edge: str = GRID, radius: float = 0.015,
                lw: float = 0.9) -> FancyBboxPatch:
    """Add a restrained rounded card in axes coordinates."""
    x, y = xy
    w, h = wh
    patch = FancyBboxPatch(
        (x, y), w, h,
        boxstyle=f"round,pad=0.006,rounding_size={radius}",
        facecolor=face, edgecolor=edge, linewidth=lw,
    )
    ax.add_patch(patch)
    return patch


def box_text(ax: plt.Axes, box: FancyBboxPatch, x: float, y: float,
             text_value: str, **kwargs: Any) -> plt.Text:
    """Add text clipped to a card so no label can escape its visual owner."""
    artist = ax.text(x, y, text_value, clip_on=True, **kwargs)
    artist.set_clip_path(box)
    return artist


def pill(ax: plt.Axes, xy: tuple[float, float], text_value: str,
         face: str, text_colour: str = "white") -> None:
    x, y = xy
    ax.text(x, y, text_value, ha="left", va="center", fontsize=7.0,
            fontweight="bold", color=text_colour,
            bbox={"boxstyle": "round,pad=0.27", "facecolor": face,
                  "edgecolor": "none"})


def regime_glyph(ax: plt.Axes, centre: tuple[float, float], kind: str,
                 colour: str, scale: float = 1.0) -> None:
    """Draw a labelled qualitative state-space glyph; no data are encoded."""
    cx, cy = centre
    if kind == "escape":
        for theta in np.linspace(0.15, 2.99, 5):
            start = (cx + 0.008*np.cos(theta), cy + 0.008*np.sin(theta))
            end = (cx + 0.045*scale*np.cos(theta), cy + 0.045*scale*np.sin(theta))
            ax.add_patch(FancyArrowPatch(start, end, arrowstyle="-|>",
                                         mutation_scale=5.2, color=colour, lw=0.75))
        ax.add_patch(Circle((cx, cy), 0.008, facecolor="white",
                            edgecolor=colour, lw=0.8))
    elif kind == "pinned":
        side = 0.078 * scale
        ax.add_patch(Rectangle((cx-side/2, cy-side/2), side, side,
                               facecolor="none", edgecolor=colour, lw=0.85))
        for offset in (-0.022, 0.0, 0.022):
            ax.add_patch(FancyArrowPatch((cx-0.052, cy+offset),
                                         (cx-side/2+0.002, cy+offset),
                                         arrowstyle="-|>", mutation_scale=5.0,
                                         color=colour, lw=0.72))
        ax.scatter([cx-side/2]*3, [cy-0.022, cy, cy+0.022], s=5,
                   color=colour, zorder=4)
    elif kind == "converged":
        t = np.linspace(0, 4.5*np.pi, 120)
        r = np.linspace(0.047*scale, 0.003, len(t))
        ax.plot(cx + r*np.cos(t), cy + r*np.sin(t), color=colour, lw=0.85)
        ax.add_patch(Circle((cx, cy), 0.006, facecolor=colour,
                            edgecolor="white", lw=0.5))
        idx = 35
        ax.add_patch(FancyArrowPatch(
            (cx + r[idx]*np.cos(t[idx]), cy + r[idx]*np.sin(t[idx])),
            (cx + r[idx+5]*np.cos(t[idx+5]), cy + r[idx+5]*np.sin(t[idx+5])),
            arrowstyle="-|>", mutation_scale=5.0, color=colour, lw=0.7))


def fig1(grouped: dict[str, Any], closures: dict[str, Any],
         outputs: dict[str, dict[str, Any]]) -> None:
    """The research gap and the two transformations tested by the experiment."""
    fig, ax = plt.subplots(figsize=(7.2, 5.55))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    # Adjacent work supplies three pieces; the scientific-model question remains.
    ax.text(0.025, 0.973, "WHAT AUTOMATED FORMALIZATION ALREADY DOES",
            fontsize=7.2, fontweight="bold", color=MUTED, va="top")
    known = [
        ("GENERATE", "multiple formal\ncandidates"),
        ("CHECK", "validity and\nconsistency"),
        ("ATTRIBUTE", "which model\nwrote it"),
    ]
    for j, (title, body) in enumerate(known):
        x0 = 0.025 + 0.145*j
        known_card = rounded_box(ax, (x0, 0.844), (0.125, 0.085),
                                 face=LIGHT, edge=GRID)
        box_text(ax, known_card, x0+0.012, 0.905, title, fontsize=6.9,
                 fontweight="bold", color=MUTED, va="top")
        box_text(ax, known_card, x0+0.012, 0.878, body, fontsize=6.7,
                 color=MUTED, va="top", linespacing=1.12)
    arrow(ax, (0.46, 0.886), (0.505, 0.886))
    gap_card = rounded_box(ax, (0.525, 0.832), (0.45, 0.108),
                           face=PALE_BLUE, edge=BLUE, lw=1.0)
    box_text(ax, gap_card, 0.545, 0.913, "SCIENTIFIC GAP",
             fontsize=7.0, fontweight="bold", color=BLUE, va="top")
    box_text(ax, gap_card, 0.545, 0.878,
             "Does the formalizer help determine the\n"
             "mathematical hypothesis science will test?",
             fontsize=8.2, fontweight="bold", va="top", linespacing=1.12)
    ax.plot([0.025, 0.975], [0.792, 0.792], color=GRID, lw=0.9)

    # Stage 1: repeated translation under a shared grammar.
    pill(ax, (0.03, 0.758), "1  FORMALIZE", BLUE)
    ax.text(0.16, 0.758, "same theory + shared grammar; translation repeated",
            fontsize=7.3, color=MUTED, va="center")
    source_card = rounded_box(ax, (0.03, 0.535), (0.15, 0.16),
                              face="white", edge=BLUE)
    box_text(ax, source_card, 0.047, 0.671, "VERBAL THEORY", fontsize=7.1,
             fontweight="bold", color=BLUE, va="top")
    box_text(ax, source_card, 0.047, 0.632,
             "5 mechanism\naccounts\n16 randomized\nblocks",
             fontsize=6.9, va="top", linespacing=1.13)
    arrow(ax, (0.18, 0.615), (0.225, 0.615))

    formalizer_card = rounded_box(ax, (0.23, 0.535), (0.17, 0.16),
                                  face="white", edge=ORANGE)
    box_text(ax, formalizer_card, 0.247, 0.671, "FORMALIZER", fontsize=7.1,
             fontweight="bold", color=ORANGE, va="top")
    rounded_box(ax, (0.248, 0.610), (0.061, 0.037), face=PALE_ORANGE,
                edge=ORANGE, radius=0.008, lw=0.7)
    rounded_box(ax, (0.322, 0.610), (0.061, 0.037), face=PALE_ORANGE,
                edge=ORANGE, radius=0.008, lw=0.7)
    ax.text(0.279, 0.628, r"$F_A$", fontsize=8.0, ha="center", va="center")
    ax.text(0.353, 0.628, r"$F_B$", fontsize=8.0, ha="center", va="center")
    box_text(ax, formalizer_card, 0.247, 0.575, "2 pinned models",
             fontsize=7.1, va="top")
    arrow(ax, (0.40, 0.615), (0.445, 0.615))

    ensemble_card = rounded_box(ax, (0.45, 0.535), (0.245, 0.16),
                                face="white", edge=GREEN)
    box_text(ax, ensemble_card, 0.467, 0.671, "RESPONSE-MAP ENSEMBLE",
             fontsize=7.1, fontweight="bold", color=GREEN, va="top")
    box_text(ax, ensemble_card, 0.467, 0.638,
             r"$\mathcal{M}\sim Q(\mathcal{M}\mid T,F,G,P)$",
             fontsize=8.7, va="top")
    box_text(ax, ensemble_card, 0.467, 0.604,
             f"n = {grouped['design']['programs']} programs",
             fontsize=6.8, color=MUTED, va="top")
    xs = np.linspace(0.47, 0.675, 80)
    for j, (colour, offset) in enumerate(((BLUE, 0.0), (ORANGE, 0.012),
                                          (GREEN, -0.007), (PURPLE, 0.018))):
        ys = 0.558 + 0.012*np.sin((xs-0.47)*(26+2*j)+j) + 0.55*offset
        ax.plot(xs, ys, color=colour, lw=1.0, alpha=0.92)
    arrow(ax, (0.695, 0.615), (0.735, 0.615))

    fingerprint_card = rounded_box(ax, (0.74, 0.535), (0.235, 0.16),
                                   face=PALE_BLUE, edge=BLUE)
    box_text(ax, fingerprint_card, 0.757, 0.671, "FINGERPRINT TEST",
             fontsize=7.1, fontweight="bold", color=BLUE, va="top")
    box_text(ax, fingerprint_card, 0.757, 0.628,
             "Can account and\nformalizer be recovered?",
             fontsize=7.5, fontweight="bold", va="top", linespacing=1.18)
    box_text(ax, fingerprint_card, 0.757, 0.555, "held-out blocks",
             fontsize=6.8, color=MUTED, va="bottom")

    # Carry the identical response maps into Stage 2.
    ax.plot([0.57, 0.57, 0.105, 0.105], [0.535, 0.472, 0.472, 0.438],
            color=INK, lw=0.85)
    ax.add_patch(FancyArrowPatch((0.105, 0.438), (0.105, 0.408),
                                 arrowstyle="-|>", mutation_scale=8,
                                 color=INK, lw=0.85))
    ax.text(0.338, 0.484, "hold every response map fixed",
            fontsize=6.8, color=MUTED, ha="center")

    # Stage 2: the response map becomes dynamical only after a recurrence is declared.
    pill(ax, (0.03, 0.438), "2  MAKE DYNAMICAL", ORANGE)
    ax.text(0.225, 0.438, "the response map contains no native update rule",
            fontsize=7.3, color=MUTED, va="center")
    map_card = rounded_box(ax, (0.03, 0.172), (0.15, 0.18),
                           face="white", edge=GREEN)
    box_text(ax, map_card, 0.047, 0.329, "ONE-STEP MAP", fontsize=7.1,
             fontweight="bold", color=GREEN, va="top")
    ax.text(0.105, 0.273, r"$r_M(z)$", fontsize=13.0, ha="center", va="center")
    box_text(ax, map_card, 0.105, 0.205,
             "state + action\n→ response\nnot a trajectory",
             fontsize=6.8, color=MUTED, ha="center", va="center", linespacing=1.12)
    arrow(ax, (0.18, 0.263), (0.225, 0.263))

    rounded_box(ax, (0.23, 0.147), (0.39, 0.23), face="white", edge=ORANGE)
    ax.text(0.247, 0.351, r"IMPOSE A RECURRENCE  $\Phi$", fontsize=7.0,
            fontweight="bold", color=ORANGE, va="top")
    equations = [
        ("Immediate", r"$x_{t+1}=x_t+h\,r_M(x_t)$"),
        ("Projected", r"$x_{t+1}=\Pi_{\mathcal{G}}[x_t+h\,r_M(x_t)]$"),
        ("Leaky", r"$x_{t+1}=x_t+h\,r_M(x_t)-\lambda(x_t-x_0)$"),
    ]
    for j, (name, formula) in enumerate(equations):
        yy = 0.307 - 0.055*j
        ax.text(0.248, yy, name, fontsize=6.8, color=MUTED, va="center")
        ax.text(0.337, yy, formula, fontsize=7.6, va="center")
    ax.text(0.247, 0.165,
            f"{len(closures['closures'])} families · "
            f"{closures['grid']['configurations']} configurations · "
            f"{closures['corpus']['horizon']} updates",
            fontsize=6.8, color=MUTED, va="bottom")
    arrow(ax, (0.62, 0.263), (0.665, 0.263))

    rounded_box(ax, (0.67, 0.147), (0.305, 0.23), face=PALE_ORANGE, edge=ORANGE)
    ax.text(0.687, 0.351, "FINITE-HORIZON\nDYNAMICAL OUTCOMES", fontsize=7.0,
            fontweight="bold", color=ORANGE, va="top", linespacing=1.05)
    glyphs = [
        (0.722, "escape", ORANGE, "escape"),
        (0.822, "pinned", PURPLE, "boundary\npinning"),
        (0.922, "converged", GREEN, "convergence"),
    ]
    ax.text(0.822, 0.287, "schematic · not data",
            fontsize=6.8, color=MUTED, ha="center")
    for xx, kind, colour, label in glyphs:
        regime_glyph(ax, (xx, 0.240), kind, colour, 0.9)
        ax.text(xx, 0.185, label, fontsize=6.8, color=colour,
                ha="center", va="top", linespacing=1.05)

    ax.text(0.50, 0.075,
            r"Which outcomes—and which rankings—survive the recurrence $\Phi$?",
            fontsize=8.4, fontweight="bold", ha="center", va="center")
    fig.subplots_adjust(left=0.005, right=0.995, bottom=0.005, top=0.995)
    save(fig, "fig1_formalization_pipeline", outputs)


def fig2(grouped: dict[str, Any], outputs: dict[str, dict[str, Any]]) -> None:
    """Held-out recoverability and account-level errors."""
    targets = ["family", "model", "rendering"]
    labels = ["Source account", "Formalizer", "Surface rendering"]
    sets = ["all", "code_size", "geometry"]
    set_labels = ["All features", "Program size", "Local geometry"]
    colours = [INK, ORANGE, BLUE]
    values = np.asarray([
        [grouped["results"][target]["feature_sets"][feature_set]["row_accuracy"]
         for feature_set in sets]
        for target in targets
    ])
    chance = np.asarray([
        grouped["results"][target]["chance"]["uniform_rate"] for target in targets
    ])

    fig = plt.figure(figsize=(7.2, 3.55))
    gs = fig.add_gridspec(1, 2, width_ratios=[1.43, 1.0], wspace=0.40)
    ax = fig.add_subplot(gs[0, 0])
    y = np.arange(len(targets))
    offsets = [-0.16, 0.0, 0.16]
    for j, (name, colour, offset) in enumerate(zip(set_labels, colours, offsets)):
        ax.scatter(values[:, j], y + offset, s=50, color=colour, edgecolor="white",
                   linewidth=0.7, zorder=3, label=name)
        for x, yy in zip(values[:, j], y + offset):
            ax.text(x + 0.020, yy, pct_text(float(x), 1), va="center", ha="left",
                    fontsize=7.5, color=colour)
    for yy, base in zip(y, chance):
        ax.plot([base, base], [yy - 0.30, yy + 0.30], color=GREY, lw=1.0,
                ls="--", zorder=1)
        ax.text(base, yy + 0.34, f"chance {pct_text(float(base), 0)}", ha="center",
                va="bottom", fontsize=6.8, color=MUTED)
    ax.set_yticks(y, labels)
    ax.invert_yaxis()
    ax.set_xlim(0.15, 1.04)
    ax.set_xticks(np.arange(0.2, 1.01, 0.2), [f"{v:.0f}" for v in np.arange(20, 101, 20)])
    ax.set_xlabel("Held-out accuracy (%)")
    ax.set_title("Held-out provenance recovery", loc="left", pad=8)
    ax.legend(frameon=False, loc="upper center", bbox_to_anchor=(0.52, -0.24),
              ncol=3, handletextpad=0.35, columnspacing=0.9, fontsize=7.3)
    open_axes(ax, "x")
    panel_label(ax, "a")

    bx = fig.add_subplot(gs[0, 1])
    classes = grouped["results"]["family"]["classes"]
    short = ["Circular", "Comparator", "Threshold", "Precision", "Source"]
    raw = grouped["results"]["family"]["feature_sets"]["all"]["confusion_true_by_predicted"]
    matrix = np.asarray([[raw[row][col] for col in classes] for row in classes])
    image = bx.imshow(matrix, cmap="Blues", vmin=0, vmax=64, interpolation="nearest")
    for i in range(5):
        for j in range(5):
            bx.text(j, i, str(matrix[i, j]), ha="center", va="center", fontsize=7.5,
                    color="white" if matrix[i, j] >= 38 else INK)
    bx.set_xticks(range(5), short, rotation=38, ha="right")
    bx.set_yticks(range(5), short)
    bx.set_xlabel("Predicted account")
    bx.set_ylabel("Source account")
    bx.set_title("Account confusion matrix", loc="left", pad=8)
    bx.spines[:].set_visible(False)
    panel_label(bx, "b")
    cbar = fig.colorbar(image, ax=bx, fraction=0.045, pad=0.03)
    cbar.set_label("Programs", fontsize=8)
    cbar.ax.tick_params(labelsize=7.5)
    fig.subplots_adjust(left=0.115, right=0.98, bottom=0.27, top=0.88)
    save(fig, "fig2_recoverable_signatures", outputs)


def mean_interval(metric: dict[str, Any]) -> tuple[float, float, float]:
    lo, hi = metric["interval"]["t_interval"]
    return metric["D"], lo, hi


def fig3(increment: dict[str, Any], outputs: dict[str, dict[str, Any]]) -> None:
    """Fold-structured conditional value of geometry beyond program size."""
    comp = increment["comparisons"]["unreduced"]
    fig, axes = plt.subplots(2, 1, figsize=(7.2, 5.25),
                             gridspec_kw={"hspace": 0.62})

    specs = [
        ("logloss", "Primary · held-out log-loss", (-0.48, 0.31)),
        ("accuracy", "Secondary · held-out accuracy", (-0.13, 0.23)),
    ]
    jitter = np.asarray([-0.12, -0.04, 0.04, 0.12])
    for index, (key, title, limits) in enumerate(specs):
        ax = axes[index]
        metric = comp[key]
        block_values = np.asarray(metric["block_means"], dtype=float)
        fold_means = np.asarray(metric["fold_diagnostics"]["fold_means"], dtype=float)
        ax.axvspan(limits[0], 0, color=PALE_ORANGE, alpha=0.48, zorder=0)
        ax.axvspan(0, limits[1], color=PALE_BLUE, alpha=0.48, zorder=0)
        for fold in range(4):
            indices = np.asarray([i for i in range(16) if i % 4 == fold])
            vals = block_values[indices]
            ax.hlines(fold, vals.min(), vals.max(), color=FOLD_COLOURS[fold],
                      alpha=0.42, lw=1.0, zorder=1)
            ax.scatter(vals, fold+jitter, s=29, color=FOLD_COLOURS[fold],
                       edgecolor="white", linewidth=0.55, zorder=3)
            ax.scatter(fold_means[fold], fold, s=42, marker="D",
                       facecolor="white", edgecolor=FOLD_COLOURS[fold],
                       linewidth=1.15, zorder=4)
        D, lo, hi = mean_interval(metric)
        ax.errorbar(D, 4.15, xerr=np.asarray([[D-lo], [hi-D]]), fmt="D",
                    markersize=5.5, color=INK, ecolor=INK, elinewidth=1.25,
                    capsize=2.8, zorder=5)
        ax.axvline(0, color=INK, lw=0.85, zorder=2)
        ax.set_xlim(*limits)
        ax.set_ylim(5.08, -0.45)
        ax.set_yticks([0, 1, 2, 3, 4.15],
                      ["Outer fold 1", "Outer fold 2", "Outer fold 3",
                       "Outer fold 4", "Overall"])
        ax.set_xlabel("paired block contrast  (positive favours size + geometry)")
        ax.set_title(title, loc="left", pad=8)
        open_axes(ax, "x")
        panel_label(ax, "ab"[index], x=-0.085)
        p = metric["sign_calibration"]["two_sided_calibration_value"]
        fav = metric["sign_calibration"]["blocks_favouring_S_plus_G"]
        same = metric["fold_diagnostics"]["folds_sharing_sign_with_D"]
        ax.text(limits[0] + 0.02*(limits[1]-limits[0]), 4.76,
                f"D = {D:+.3f}  [{lo:+.3f}, {hi:+.3f}]\n"
                f"{fav}/16 blocks; {same}/4 folds share sign · calibration {p:.3f}",
                ha="left", va="center", fontsize=7.1, color=INK)

    fig.text(0.50, 0.035,
             "●  blocks     ◇  fold means     ◆  overall mean + interval    |    "
             "metrics disagree; pre-specified utility rule not met",
             fontsize=7.1, color=MUTED, ha="center", fontweight="bold")
    fig.subplots_adjust(left=0.12, right=0.985, bottom=0.12, top=0.95)
    save(fig, "fig3_incremental_geometry", outputs)


def fig4_mechanisms(closures: dict[str, Any],
                    outputs: dict[str, dict[str, Any]]) -> None:
    """Exact recurrences, schematic mechanisms and finite-horizon outcomes."""
    outcome_keys = ["escaped", "converged", "pinned_by_bound", "contracting", "drifting"]
    outcome_labels = ["Escaped", "Converged", "Boundary-pinned", "Contracting", "Drifting"]
    outcome_colours = [ORANGE, GREEN, PURPLE, BLUE, GREY]
    cards = [
        {
            "x": 0.006, "face": PALE_ORANGE, "edge": ORANGE,
            "title": "UNBOUNDED IMMEDIATE", "formula": r"$x_{t+1}=x_t+h\,r_M(x_t)$",
            "glyph": "escape", "glyph_colour": ORANGE,
            "note": "escape under unbounded\nextrapolation",
            "configs": [
                ("MIRROR_STATE_h0.25_unbounded", r"$h=0.25$"),
                ("MIRROR_STATE_h1_unbounded", r"$h=1$"),
            ],
        },
        {
            "x": 0.344, "face": "#F1EDF7", "edge": PURPLE,
            "title": "PROJECTED IMMEDIATE",
            "formula": r"$x_{t+1}=\Pi_{\mathcal{G}}[x_t+h\,r_M(x_t)]$",
            "glyph": "pinned", "glyph_colour": PURPLE,
            "note": "pinning can occur with\n" + r"$r_M(x)\neq 0$",
            "configs": [
                ("MIRROR_STATE_h0.25_clipped", r"$h=0.25$"),
                ("MIRROR_STATE_h1_clipped", r"$h=1$"),
            ],
        },
        {
            "x": 0.682, "face": PALE_GREEN, "edge": GREEN,
            "title": "LEAKY IMMEDIATE",
            "formula": r"$x_{t+1}=x_t+h\,r_M(x_t)-\lambda(x_t-x_0)$",
            "glyph": "converged", "glyph_colour": GREEN,
            "note": "fixed points satisfy\n" + r"$h r_M(x)=\lambda(x-x_0)$",
            "configs": [
                ("LEAKY_UPDATE_h0.25_leak0.05_unbounded", r"$\lambda=0.05$"),
                ("LEAKY_UPDATE_h0.25_leak0.2_unbounded", r"$\lambda=0.20$"),
            ],
        },
    ]

    fig, ax = plt.subplots(figsize=(7.2, 4.05))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")
    fig.suptitle("Recurrence changes finite-horizon dynamical outcomes",
                 x=0.035, y=0.982, ha="left", fontsize=10.4,
                 fontweight="bold")
    fig.text(0.965, 0.932,
             "same response maps · same initial-state bank · horizon 600",
             ha="right", fontsize=7.3, color=MUTED)

    card_w = 0.312
    for index, card in enumerate(cards):
        x0 = card["x"]
        card_box = rounded_box(ax, (x0, 0.12), (card_w, 0.76), face=card["face"],
                               edge=card["edge"], radius=0.014, lw=0.95)
        box_text(ax, card_box, x0+0.014, 0.846, "abc"[index], fontsize=10.2,
                 fontweight="bold", va="top")
        box_text(ax, card_box, x0+0.047, 0.842, card["title"], fontsize=7.7,
                 fontweight="bold", color=card["edge"], va="top")
        box_text(ax, card_box, x0+card_w/2, 0.760, card["formula"], fontsize=8.1,
                 ha="center", va="center")
        regime_glyph(ax, (x0+0.060, 0.605), card["glyph"],
                     card["glyph_colour"], 0.84)
        box_text(ax, card_box, x0+0.060, 0.523, "schematic\nnot data", fontsize=7.0,
                 color=MUTED, ha="center", va="top", linespacing=1.08)

        for row, (config_key, row_label) in enumerate(card["configs"]):
            ybar = 0.585 - 0.158*row
            fractions = np.asarray([
                closures["configurations"][config_key]["outcome_fractions"][outcome]
                for outcome in outcome_keys
            ])
            box_text(ax, card_box, x0+0.112, ybar+0.038, row_label, fontsize=7.3,
                     ha="left", va="bottom")
            bar_x = x0+0.112
            bar_w = 0.178
            left = bar_x
            for frac, colour in zip(fractions, outcome_colours):
                width = bar_w*frac
                if width > 0:
                    ax.add_patch(Rectangle((left, ybar-0.018), width, 0.049,
                                           facecolor=colour, edgecolor="white",
                                           linewidth=0.4))
                left += width
            largest = int(np.argmax(fractions))
            centre = bar_x + bar_w*(fractions[:largest].sum() + fractions[largest]/2)
            label_colour = INK if largest == 4 else "white"
            if fractions[largest] >= 0.27:
                box_text(ax, card_box, centre, ybar+0.006,
                         pct_text(float(fractions[largest]), 0), fontsize=6.8,
                         color=label_colour, ha="center", va="center",
                         fontweight="bold")
        box_text(ax, card_box, x0+card_w/2, 0.256, card["note"], fontsize=7.1,
                 color=card["edge"], ha="center", va="center", linespacing=1.15)

    handles = [Rectangle((0, 0), 1, 1, facecolor=c, edgecolor="none")
               for c in outcome_colours]
    ax.legend(handles, outcome_labels, frameon=False, ncol=5, loc="lower center",
              bbox_to_anchor=(0.5, 0.008), fontsize=7.2, columnspacing=1.2,
              handlelength=1.35, handletextpad=0.42)
    fig.subplots_adjust(left=0.02, right=0.985, bottom=0.03, top=0.90)
    save(fig, "fig4_recurrence_mechanisms", outputs)


def fig5_rank_concordance(closures: dict[str, Any],
                          outputs: dict[str, dict[str, Any]]) -> None:
    """Observable-indexed cross-recurrence rank-order concordance."""
    stats = closures["cross_closure_agreement"]["statistics"]
    keys = ["endpoint_norm", "escape_fraction", "left_guard_fraction", "settled_fraction"]
    labels = ["Endpoint magnitude", "Escape fraction", "Guard contact", "Settling"]
    med = np.asarray([stats[k]["median_spearman"] for k in keys])
    lo = np.asarray([stats[k]["min_spearman"] for k in keys])
    hi = np.asarray([stats[k]["max_spearman"] for k in keys])
    strong = np.asarray([stats[k]["fraction_of_pairs_above_0_8"] for k in keys])
    usable = np.asarray([stats[k]["usable_pairs"] for k in keys], dtype=int)
    metric_colours = [BLUE, GREEN, ORANGE, PURPLE]
    y = np.arange(4)

    fig, (ax, bx) = plt.subplots(
        1, 2, figsize=(7.2, 3.35), sharey=True,
        gridspec_kw={"width_ratios": [1.35, 1.0], "wspace": 0.30},
    )
    fig.suptitle("Rank order depends on recurrence and on the observable",
                 x=0.08, y=0.985, ha="left", fontsize=10.4,
                 fontweight="bold")

    ax.hlines(y, lo, hi, color=GREY, lw=2.1, zorder=1)
    ax.scatter(lo, y, marker="|", s=62, color=GREY, zorder=2)
    ax.scatter(hi, y, marker="|", s=62, color=GREY, zorder=2)
    ax.scatter(med, y, s=58, color=metric_colours,
               edgecolor="white", linewidth=0.65, zorder=3)
    for x, yy, colour in zip(med, y, metric_colours):
        ax.text(x + 0.035, yy, f"{x:.2f}", va="center", fontsize=8.0,
                fontweight="bold", color=colour)
    ax.axvline(0, color=INK, lw=0.75)
    ax.axvline(0.8, color=INK, lw=0.75, ls="--")
    ax.set_xlim(-0.62, 1.10)
    ax.set_yticks(y, labels)
    ax.invert_yaxis()
    ax.set_xlabel(r"Spearman rank correlation, $\rho$")
    ax.set_title("Full range and median", loc="left", pad=7)
    open_axes(ax, "x")
    panel_label(ax, "a", x=-0.20, y=1.08)

    bars = bx.barh(y, 100*strong, height=0.50, color=metric_colours)
    for bar, value, denominator, colour in zip(bars, strong, usable, metric_colours):
        bx.text(100*value + 1.0, bar.get_y()+bar.get_height()/2,
                f"{pct_text(float(value), 1)}  ·  n={denominator}", va="center",
                fontsize=7.7, color=colour, fontweight="bold")
    bx.set_xlim(0, 58)
    bx.tick_params(axis="y", left=False, labelleft=False)
    bx.set_xlabel(r"usable pairs above $\rho>0.8$ (%)")
    bx.set_title("High-concordance fraction", loc="left", pad=7)
    open_axes(bx, "x")
    panel_label(bx, "b", x=-0.11, y=1.08)

    fig.text(0.985, 0.026,
             "Observable-specific denominators reflect ties and undefined ranks.",
             ha="right", fontsize=7.0, color=MUTED)
    fig.subplots_adjust(left=0.19, right=0.97, bottom=0.22, top=0.80)
    save(fig, "fig5_rank_concordance", outputs)


def raw_association(stage: dict[str, Any], side: str) -> dict[str, Any]:
    for item in stage["distance_association"]:
        if item["registered_side"] == "raw_response_matrix" and item["wp0_side"] == side:
            return item
    raise KeyError(side)


def figS1_bridge(bridge: dict[str, Any],
                 outputs: dict[str, dict[str, Any]]) -> None:
    """Exploratory stage-specific alignment of distance representations."""
    stages = [bridge["per_sample"]["h1"], bridge["per_sample"]["h2"]]
    stage_labels = ["Atomic responses", "Interaction responses"]
    local = np.asarray([raw_association(stage, "fingerprint")["shared_variance"]
                        for stage in stages])
    recurrent = np.asarray([raw_association(stage, "closure")["shared_variance"]
                            for stage in stages])

    fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.15), sharex=True,
                             gridspec_kw={"wspace": 0.25})
    label_places = [(1, 1), (2, 1)]
    for index, ax in enumerate(axes):
        left = min(local[index], recurrent[index])
        right = max(local[index], recurrent[index])
        ax.axvspan(5e-5, 0.65, color=LIGHT, alpha=0.55, zorder=0)
        ax.plot([left, right], [0.52, 0.52], color=GREY, lw=1.8, zorder=1)
        ax.scatter(local[index], 0.52, s=78, color=BLUE, edgecolor="white",
                   linewidth=0.8, zorder=3)
        ax.scatter(recurrent[index], 0.52, s=78, color=ORANGE, edgecolor="white",
                   linewidth=0.8, marker="s", zorder=3)
        ax.text(local[index], 0.70,
                pct_text(float(local[index]), label_places[index][0]),
                color=BLUE, fontsize=8.4, fontweight="bold", ha="center")
        ax.text(recurrent[index], 0.30,
                pct_text(float(recurrent[index]), label_places[index][1]),
                color=ORANGE, fontsize=8.4, fontweight="bold", ha="center")
        ax.set_xscale("log")
        ax.set_xlim(5e-5, 0.65)
        ax.set_ylim(0.02, 1.0)
        ax.set_yticks([])
        ax.set_title(stage_labels[index], loc="left", pad=8)
        ax.set_xlabel(r"squared descriptive distance correlation, $r^2$")
        open_axes(ax, "x")
        ax.spines["left"].set_visible(False)
        panel_label(ax, "ab"[index], x=-0.055, y=1.06)
        ax.text(local[index], 0.84, "local fingerprint", color=BLUE,
                fontsize=7.3, ha="center")
        ax.text(recurrent[index], 0.16, "recurrence summary", color=ORANGE,
                fontsize=7.3, ha="center")
    fig.suptitle("Evidence alignment changes across response stages",
                 x=0.085, y=0.985, ha="left", fontsize=10.3, fontweight="bold")
    fig.text(0.985, 0.042,
             "exploratory · stages separate · descriptive, not a variance decomposition",
             ha="right", fontsize=7.0, color=MUTED)
    fig.subplots_adjust(left=0.09, right=0.985, bottom=0.25, top=0.79)
    save(fig, "figS1_local_long_horizon_bridge", outputs)


def main() -> int:
    parser = argparse.ArgumentParser(
        description="Render publication figures from frozen aggregate results."
    )
    parser.add_argument(
        "--generated-utc", required=True,
        help="Declared release timestamp in ISO-8601 UTC form, ending in Z",
    )
    args = parser.parse_args()
    generated_utc = declared_utc(args.generated_utc)
    configure()
    FIG_DIR.mkdir(parents=True, exist_ok=True)
    data = {name: load(path) for name, path in SOURCES.items()}
    source_digests = {rel: sha256(ROOT / rel) for rel in SOURCES.values()}
    outputs: dict[str, dict[str, Any]] = {}

    fig1(data["grouped"], data["closures"], outputs)
    fig2(data["grouped"], outputs)
    fig3(data["increment"], outputs)
    fig4_mechanisms(data["closures"], outputs)
    fig5_rank_concordance(data["closures"], outputs)
    figS1_bridge(data["bridge"], outputs)

    report = {
        "task": "publication figure rendering",
        "generated_utc": generated_utc,
        "timestamp_semantics": (
            "declared release reproducibility epoch; not wall-clock execution time"
        ),
        "generated_by": "code/build_wp0_publication_figures.py",
        "scientific_computation_run": False,
        "evidence_added": False,
        "source_digests": source_digests,
        "outputs": outputs,
    }
    RESULTS.write_text(json.dumps(report, indent=2, ensure_ascii=False) + "\n",
                       encoding="utf-8")
    print(f"rendered {len(outputs)} figure files")
    for path, item in outputs.items():
        print(f"  {path}: {item['bytes']:,} bytes")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/wp0_evidence/code/run_closure_sensitivity.py <==
#!/usr/bin/env python3
"""Closure sensitivity for the V18 compiled programs. Task P0-040.

WHAT THIS IS NOT
----------------
V18 has no state-update rule. It emits a one-step response to a *supplied*
action; it never produces an action and it never advances a state. Every
recurrence in this file is therefore an **imposed analysis closure**: a rule
this analysis invents so that a one-step map can be iterated at all. Nothing
computed here is native V18 dynamics, and no fixed point, cycle, or basin
found here is a property of V18. They are properties of the pair
(compiled program, imposed closure), and the whole point of the task is to
measure how much they move when the closure moves.

The protocol (`docs/WP0_PROTOCOL.md`) predeclares five closures and states
that "only findings robust across reasonable closures can be described as
properties of closure-induced long-horizon behavior", and that "fixed points
or cycles may not be interpreted as patients or disorders". This script is
built to make the first testable and the second unavailable.

THE REDUCTION THAT MAKES THIS TRACTABLE
---------------------------------------
Every closure here writes the eight chart coordinates, and the action slots,
into the 40 canonical features **affinely**:

    features = f0 + M u

where `u` is the closure's driver vector (the state alone, or the state
paired with the previous state, or the state paired with a noise draw). The
registered monomial library has degree at most two, so the reference response
is a quadratic polynomial in the features and therefore an *exact* quadratic
polynomial in `u`:

    r(u) = c + B u + u^T Q u          (Q symmetric)

This script extracts (c, B, Q) exactly, by evaluating the audited reference
map `v18_reference_response.response()` on a finite probe design and solving
for the coefficients. It then iterates, differentiates, and root-finds on the
polynomial rather than on the feature pipeline. `verify_quadratic_forms()`
checks the reduction against the audited map at random driver points and
fails the run if it does not reproduce it to float tolerance, so the speed-up
cannot silently become a different model.

Two consequences of the reduction are themselves results, and are reported:

* For the mirror, inert, and delayed closures the update is
  `x -> x + h r(x)`, so the fixed-point *set* is the zero set of `r` and does
  not depend on the step size `h` at all. Stability does depend on `h`,
  through `I + h J`. "How many fixed points" is therefore step-size robust
  while "are they stable" is not, and the two must not be reported together
  as if they had the same standing.
* The step size `h` and the reference response strength enter the response
  only as the product `h * strength`, because the gain is linear in strength.
  The step-size grid is therefore also a strength grid, and a claim that
  survives it survives both.

Outputs
-------
    outputs/wp0/closures/CLOSURE_SPEC.md
    outputs/wp0/closures/CLOSURE_RESULTS.json
    outputs/wp0/closures/ROBUSTNESS_REPORT.md

Run
---
    python code/run_closure_sensitivity.py
    python code/run_closure_sensitivity.py --quick     # smaller grid, for wiring
"""
from __future__ import annotations

import argparse
import hashlib
import json
import math
import platform
import re
import sys
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Sequence

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(Path(__file__).resolve().parent))

import v18_reference_response as rr  # noqa: E402

CORPUS = ROOT / "data" / "imported_v18" / "compiled_programs"
FINGERPRINTS = ROOT / "outputs" / "wp0" / "fingerprints" / "V18_FINGERPRINTS.parquet"
OUT_DIR = ROOT / "outputs" / "wp0" / "closures"
SPEC = OUT_DIR / "CLOSURE_SPEC.md"
RESULTS = OUT_DIR / "CLOSURE_RESULTS.json"
REPORT = OUT_DIR / "ROBUSTNESS_REPORT.md"

SEED = 20260808
CONTEXT_SEED = 20260808          # same bank as P0-020, so contexts are comparable
CONTEXT_COUNT = 120

N_EVIDENCE_CONTEXTS = 8          # anchors 0..7 supply the evidence and the inert action
N_INITIAL_STATES = 12            # anchors 8..19 supply the initial states and Newton starts
HORIZON = 600
TAIL_WINDOW = 64                 # states retained for period detection
MAX_PERIOD = 32
ESCAPE_RADIUS = 10.0             # chart coordinates live in [-1, 1]; 10 is far outside
CONVERGED_SPEED = 1e-9           # ||x_{t+1} - x_t|| below this counts as converged
CYCLE_TOLERANCE = 1e-7
ROOT_TOLERANCE = 1e-10           # ||r(x)|| accepted as a zero
ROOT_MERGE_TOLERANCE = 1e-6      # roots closer than this are the same root

# The delayed-to-mirror reduction is decided on coefficients (see
# `reduced_coefficient_identity` and AMENDMENT-20260809T172259Z) at
# `tau = TAU_K * eps * max|coefficient|`. TAU_K is an operation count, not a
# fitted number, and is written down here before any difference is computed.
# The longest accumulation producing a coefficient is the off-diagonal q in
# `quadratic_form`: `diagonal` costs 3 roundings, `mixed` subtracts five terms
# from it, and the halving is exact -- 9 in total. Restricting the delayed
# coefficients adds 3 additions and the comparison 1, so 13 per side and 26 for
# the difference. TAU_K rounds that up to the next power of two. Widening it to
# accommodate an observation is forbidden by the amendment; a difference above
# the bound means the reduction failed.
TAU_K = 32
NEWTON_STEPS = 40
EXTRA_NEWTON_STARTS = 24         # random starts, so a root count is less of a lower bound
PIN_TOLERANCE = 1e-12            # projection displacement that counts as an active bound
DECAY_CEILING = 0.999            # per-step speed ratio below this counts as contracting
NOISE_HALF_WIDTH = 0.05          # bounded stochastic closure, uniform on [-s, s]

STEP_GRID = (0.25, 0.5, 1.0)
LEAK_GRID = (0.05, 0.20)
BOUNDING_MODES = ("unbounded", "clipped")

STATE_DIM = rr.STATE_DIM
SQUARE_ROWS = tuple(rr.OUTPUT_FIELDS.index(f) for f in rr.SQUARE_RESPONSE_FIELDS)

NOT_NATIVE = (
    "No closure here is native V18 dynamics. V18 supplies an action and emits "
    "a one-step response; it has no state-update rule, so every recurrence "
    "below is an imposed analysis choice and every fixed point, cycle, and "
    "basin below is a property of the pair (program, imposed closure)."
)


def configuration_seed(seed: int, label: str) -> int:
    """Stable uint32 seed for a named stochastic configuration.

    Python's built-in ``hash`` is intentionally salted per interpreter process,
    so it is not a reproducible scientific seed derivation.  The domain tag and
    length-delimited values below are a complete, platform-independent input to
    SHA-256; the first four digest bytes define the NumPy seed.
    """
    payload = (
        b"PSY-DYN-WP0-P0-040-CONFIG-SEED-v1\0"
        + str(seed).encode("ascii")
        + b"\0"
        + label.encode("utf-8")
    )
    return int.from_bytes(hashlib.sha256(payload).digest()[:4], "big")


# ---------------------------------------------------------------------------
# Closure definitions
# ---------------------------------------------------------------------------

@dataclass(frozen=True)
class Closure:
    """One predeclared closure.

    `response_family` names the affine driver map used to build the quadratic
    form. Two closures share a family when they feed the reference map the
    same features and differ only in what the update rule does with the
    answer: the leaky closure is the mirror closure plus a decay term, so it
    reuses the mirror response exactly rather than recomputing it.
    """
    closure_id: str
    protocol_name: str
    response_family: str
    driver_dim: int
    summary: str
    update_rule: str
    imposed_because: str
    bounding_modes: tuple[str, ...]
    stochastic: bool = False


CLOSURES: tuple[Closure, ...] = (
    Closure(
        closure_id="MIRROR_STATE",
        protocol_name="mirror-state action closure",
        response_family="mirror",
        driver_dim=8,
        summary=(
            "The proposed action mirrors the current state: action_belief = "
            "state_belief, action_forecast = state_forecast, action_source_* = "
            "state_source_*, action_continue = state_continuation."
        ),
        update_rule="x[t+1] = x[t] + h * r(x[t])",
        imposed_because=(
            "The reference probe bank draws the action independently of the "
            "state, so mirroring is a departure from the reference sampling "
            "design and not a reading of it. It is the closure P0-020 used for "
            "its Jacobians, and it is carried here so that the local geometry "
            "and the long-horizon behaviour are computed under the same rule."
        ),
        bounding_modes=BOUNDING_MODES,
    ),
    Closure(
        closure_id="LEAKY_UPDATE",
        protocol_name="leaky update closure with a declared step size grid",
        response_family="mirror",
        driver_dim=8,
        summary=(
            "The action mirrors the state as in MIRROR_STATE, and the state "
            "additionally decays toward the anchor state it started from at "
            "rate lambda."
        ),
        update_rule="x[t+1] = x[t] + h * r(x[t]) - lambda * (x[t] - x0)",
        imposed_because=(
            "Nothing in V18 decays. The leak is added because an undamped "
            "accumulation of one-step responses has no reason to stay in the "
            "region where the reference feature guard holds, and the protocol "
            "asks for the step-size grid to be declared on this closure."
        ),
        bounding_modes=BOUNDING_MODES,
    ),
    Closure(
        closure_id="INERT_ACTION",
        protocol_name="inert-action closure",
        response_family="inert",
        driver_dim=8,
        summary=(
            "The action is frozen at the value the anchor drew and never "
            "responds to the state."
        ),
        update_rule="x[t+1] = x[t] + h * r(x[t]; action = a0)",
        imposed_because=(
            "This is the closure closest to the reference sampling design, "
            "where the action is drawn independently of the state. It is the "
            "natural null against MIRROR_STATE: any difference between the two "
            "is caused by the analysis choice to let the action track the "
            "state, not by the program."
        ),
        bounding_modes=BOUNDING_MODES,
    ),
    Closure(
        closure_id="DELAYED_UPDATE",
        protocol_name="delayed-update closure",
        response_family="delayed",
        driver_dim=16,
        summary=(
            "The action mirrors the *previous* state, so the driver is the "
            "pair (x[t], x[t-1]) and the induced map is 16-dimensional."
        ),
        update_rule="x[t+1] = x[t] + h * r(x[t], x[t-1]);  y[t+1] = x[t]",
        imposed_because=(
            "A one-turn lag between state and action is as defensible as no lag "
            "and is not distinguishable from it by anything V18 records. It is "
            "included because its fixed points must coincide with those of "
            "MIRROR_STATE while its stability need not, which separates the "
            "two questions cleanly."
        ),
        bounding_modes=BOUNDING_MODES,
    ),
    Closure(
        closure_id="BOUNDED_STOCHASTIC",
        protocol_name="bounded stochastic closure",
        response_family="jittered",
        driver_dim=16,
        summary=(
            "The action mirrors the state plus bounded noise drawn afresh each "
            "step, uniform on [-s, s] with s = "
            f"{NOISE_HALF_WIDTH}, and the state is projected back into the "
            "reference guard set every step."
        ),
        update_rule="x[t+1] = P(x[t] + h * r(x[t], eps[t])),  eps[t] ~ U(-s, s)",
        imposed_because=(
            "Neither the noise scale nor its distribution is recorded anywhere "
            "in V18; both are invented here. The closure is included because a "
            "fixed point that survives no perturbation at all is not a robust "
            "finding, and because it is the only closure whose name already "
            "concedes that the bounding is part of the rule."
        ),
        bounding_modes=("clipped",),
        stochastic=True,
    ),
)

CLOSURE_BY_ID = {c.closure_id: c for c in CLOSURES}
RESPONSE_FAMILIES = ("mirror", "inert", "delayed", "jittered")


# ---------------------------------------------------------------------------
# The affine driver map
# ---------------------------------------------------------------------------

_CHART_TO_FEATURE = tuple(rr.FEATURE_INDEX[n] for n in rr.STATE_CHART)
_I_STATE_UNKNOWN = rr.FEATURE_INDEX["state_source_unknown"]
_I_ACTION_UNKNOWN = rr.FEATURE_INDEX["action_source_unknown"]
_ACTION_SLOTS: tuple[tuple[int, int], ...] = (
    (rr.FEATURE_INDEX["action_belief"], 0),
    (rr.FEATURE_INDEX["action_forecast"], 1),
    (rr.FEATURE_INDEX["action_source_self"], 2),
    (rr.FEATURE_INDEX["action_source_external"], 3),
    (rr.FEATURE_INDEX["action_source_mixed"], 4),
    (rr.FEATURE_INDEX["action_continue"], 7),
)
_SOURCE_CHART = (2, 3, 4)


def driver_map(family: str, base_features: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    """`(f0, M)` with `features = f0 + M @ u`, for K contexts at once.

    `base_features` is (K, 40), the anchors' own features with the action as
    drawn. Returns f0 of shape (K, 40) and M of shape (K, 40, d).

    The state block is driven by `u[0:8]` in every family, including the
    dependent coordinate `state_source_unknown = -(self + external + mixed)`,
    which keeps every driver point on the simplex hyperplane the reference
    chart lives on. The families differ only in what drives the action block.
    """
    contexts = base_features.shape[0]
    dim = {"mirror": 8, "inert": 8, "delayed": 16, "jittered": 16}[family]
    f0 = np.array(base_features, dtype=np.float64, copy=True)
    matrix = np.zeros((contexts, len(rr.FEATURE_NAMES), dim), dtype=np.float64)

    for chart_col, feature_col in enumerate(_CHART_TO_FEATURE):
        f0[:, feature_col] = 0.0
        matrix[:, feature_col, chart_col] = 1.0
    f0[:, _I_STATE_UNKNOWN] = 0.0
    for chart_col in _SOURCE_CHART:
        matrix[:, _I_STATE_UNKNOWN, chart_col] = -1.0

    if family == "inert":
        # The action stays exactly where the anchor drew it: it is part of f0
        # and no column of M touches it.
        return f0, matrix

    if family == "mirror":
        drivers = [(0, 1.0)]                    # action slot k <- u[k]
    elif family == "delayed":
        drivers = [(8, 1.0)]                    # action slot k <- u[8 + k]
    elif family == "jittered":
        drivers = [(0, 1.0), (8, 1.0)]          # action slot k <- u[k] + u[8 + k]
    else:                                        # pragma: no cover - guarded above
        raise ValueError(f"unknown response family {family!r}")

    for feature_col, chart_col in _ACTION_SLOTS:
        f0[:, feature_col] = 0.0
        for offset, weight in drivers:
            matrix[:, feature_col, offset + chart_col] = weight
    f0[:, _I_ACTION_UNKNOWN] = 0.0
    for chart_col in _SOURCE_CHART:
        for offset, weight in drivers:
            matrix[:, _I_ACTION_UNKNOWN, offset + chart_col] = -weight
    return f0, matrix


def features_from_drivers(f0: np.ndarray, matrix: np.ndarray, u: np.ndarray) -> np.ndarray:
    """(K, P, 40) features for K contexts and P driver points."""
    return f0[:, None, :] + np.einsum("kfd,kpd->kpf", matrix, u, optimize=True)


# ---------------------------------------------------------------------------
# Exact quadratic reduction
# ---------------------------------------------------------------------------

def probe_design(dim: int) -> np.ndarray:
    """Driver points that determine a quadratic exactly: 0, +-e_i, and e_i + e_j."""
    rows = [np.zeros(dim)]
    for i in range(dim):
        e = np.zeros(dim)
        e[i] = 1.0
        rows.append(e.copy())
        rows.append(-e)
    for i in range(dim):
        for j in range(i + 1, dim):
            e = np.zeros(dim)
            e[i] = 1.0
            e[j] = 1.0
            rows.append(e)
    return np.stack(rows)


def quadratic_form(values: np.ndarray, dim: int) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Solve for (c, B, Q) from responses on `probe_design(dim)`.

    `values` is (K, P, 8), the square response block at each probe point.
    Returns c (K, 8), B (K, 8, d), Q (K, 8, d, d) with Q symmetric, so that

        r(u) = c + B u + u^T Q u

    holds exactly for a quadratic response. Nothing here assumes it does hold:
    `verify_quadratic_forms` checks it against the audited map afterwards.
    """
    contexts = values.shape[0]
    c = values[:, 0, :]
    plus = np.empty((contexts, dim, STATE_DIM))
    minus = np.empty((contexts, dim, STATE_DIM))
    for i in range(dim):
        plus[:, i, :] = values[:, 1 + 2 * i, :]
        minus[:, i, :] = values[:, 2 + 2 * i, :]
    b = 0.5 * (plus - minus)                       # (K, d, 8)
    diagonal = 0.5 * (plus + minus) - c[:, None, :]

    q = np.zeros((contexts, STATE_DIM, dim, dim))
    for i in range(dim):
        q[:, :, i, i] = diagonal[:, i, :]
    cursor = 1 + 2 * dim
    for i in range(dim):
        for j in range(i + 1, dim):
            mixed = values[:, cursor, :] - c - b[:, i, :] - b[:, j, :] \
                - diagonal[:, i, :] - diagonal[:, j, :]
            q[:, :, i, j] = 0.5 * mixed
            q[:, :, j, i] = 0.5 * mixed
            cursor += 1
    return c, np.transpose(b, (0, 2, 1)), q


def evaluate_form(
    c: np.ndarray, b: np.ndarray, q: np.ndarray, u: np.ndarray
) -> np.ndarray:
    """r(u) for a batch. c (N, 8), b (N, 8, d), q (N, 8, d, d), u (N, M, d) -> (N, M, 8)."""
    linear = np.einsum("nod,nmd->nmo", b, u, optimize=True)
    quadratic = np.einsum("nodk,nmd,nmk->nmo", q, u, u, optimize=True)
    return c[:, None, :] + linear + quadratic


def form_jacobian(b: np.ndarray, q: np.ndarray, u: np.ndarray) -> np.ndarray:
    """dr/du = B + 2 Q u, for symmetric Q. u (N, M, d) -> (N, M, 8, d)."""
    return b[:, None, :, :] + 2.0 * np.einsum("nodk,nmk->nmod", q, u, optimize=True)


def build_forms(
    programs: Sequence[rr.CompiledProgram], base_features: np.ndarray
) -> dict[str, dict[str, np.ndarray]]:
    """Exact quadratic forms for every program x context x response family.

    Returned arrays are flattened over (program, context) into a leading axis
    of length `len(programs) * K`, in program-major order, so every downstream
    step is one batched call rather than a loop.
    """
    contexts = base_features.shape[0]
    forms: dict[str, dict[str, np.ndarray]] = {}
    for family in RESPONSE_FAMILIES:
        dim = {"mirror": 8, "inert": 8, "delayed": 16, "jittered": 16}[family]
        f0, matrix = driver_map(family, base_features)
        probes = probe_design(dim)
        stacked = np.repeat(probes[None, :, :], contexts, axis=0)     # (K, P, d)
        features = features_from_drivers(f0, matrix, stacked)          # (K, P, 40)
        flat = features.reshape(-1, len(rr.FEATURE_NAMES))
        c_all, b_all, q_all = [], [], []
        for program in programs:
            values = rr.response(program, flat, strength=rr.REPORTING_STRENGTH)
            square = values[:, list(SQUARE_ROWS)].reshape(contexts, probes.shape[0], STATE_DIM)
            c, b, q = quadratic_form(square, dim)
            c_all.append(c)
            b_all.append(b)
            q_all.append(q)
        forms[family] = {
            "c": np.concatenate(c_all, axis=0),
            "b": np.concatenate(b_all, axis=0),
            "q": np.concatenate(q_all, axis=0),
            "f0": f0,
            "matrix": matrix,
            "dim": dim,
        }
    return forms


def verify_quadratic_forms(
    programs: Sequence[rr.CompiledProgram],
    base_features: np.ndarray,
    forms: dict[str, dict[str, np.ndarray]],
    rng: np.random.Generator,
    n_points: int = 6,
) -> dict[str, Any]:
    """Check the reduction against the audited reference map at random drivers.

    The quadratic form is a speed-up, not a model. If it ever stops agreeing
    with `v18_reference_response.response()` the run must stop, because every
    number downstream would then be describing a different map.
    """
    contexts = base_features.shape[0]
    report: dict[str, Any] = {}
    worst = 0.0
    for family in RESPONSE_FAMILIES:
        entry = forms[family]
        dim = entry["dim"]
        f0, matrix = entry["f0"], entry["matrix"]
        u = rng.uniform(-1.0, 1.0, size=(contexts, n_points, dim))
        features = features_from_drivers(f0, matrix, u).reshape(-1, len(rr.FEATURE_NAMES))
        family_worst = 0.0
        for index, program in enumerate(programs):
            direct = rr.response(program, features, strength=rr.REPORTING_STRENGTH)
            direct = direct[:, list(SQUARE_ROWS)].reshape(contexts, n_points, STATE_DIM)
            rows = slice(index * contexts, (index + 1) * contexts)
            reduced = evaluate_form(entry["c"][rows], entry["b"][rows], entry["q"][rows], u)
            family_worst = max(family_worst, float(np.abs(direct - reduced).max()))
        report[family] = {
            "max_abs_difference": family_worst,
            "points": contexts * n_points * len(programs),
        }
        worst = max(worst, family_worst)
    report["max_abs_difference_overall"] = worst
    report["tolerance"] = 1e-12
    report["exact"] = bool(worst < 1e-12)
    return report


def verify_form_jacobian(
    programs: Sequence[rr.CompiledProgram],
    forms: dict[str, dict[str, np.ndarray]],
    rng: np.random.Generator,
) -> dict[str, Any]:
    """Check dr/du = B + 2Qu against a central difference on the same form.

    This is a weaker check than `verify_quadratic_forms` on purpose: it tests
    the derivative algebra, while that one tests the polynomial itself.
    """
    worst = 0.0
    step = 1e-6
    for family in RESPONSE_FAMILIES:
        entry = forms[family]
        dim = entry["dim"]
        rows = entry["c"].shape[0]
        pick = rng.choice(rows, size=min(64, rows), replace=False)
        c = entry["c"][pick]
        b = entry["b"][pick]
        q = entry["q"][pick]
        u = rng.uniform(-1.0, 1.0, size=(len(pick), 1, dim))
        analytic = form_jacobian(b, q, u)[:, 0, :, :]
        numeric = np.empty_like(analytic)
        for k in range(dim):
            up = u.copy()
            up[:, :, k] += step
            down = u.copy()
            down[:, :, k] -= step
            numeric[:, :, k] = (
                evaluate_form(c, b, q, up)[:, 0, :] - evaluate_form(c, b, q, down)[:, 0, :]
            ) / (2.0 * step)
        worst = max(worst, float(np.abs(analytic - numeric).max()))
    return {"max_abs_difference": worst, "tolerance": 1e-6, "agrees": bool(worst < 1e-6)}


def reduced_coefficient_identity(
    forms: dict[str, dict[str, np.ndarray]]
) -> dict[str, Any]:
    """Decide the delayed-to-mirror reduction on coefficients, not on roots.

    `AMENDMENT-20260809T172259Z`, approved 2026-08-10. A delayed fixed point
    must satisfy `y* = x*` exactly -- that is the second block row of the map,
    forced by the closure definition -- so on the diagonal the delayed response
    is `r_delayed(x, x)`. The reduction claim is the single statement

        r_delayed(x, y) restricted to y = x is the same polynomial as r_mirror(x)

    which is a statement about finitely many coefficients and involves no start,
    no solver, and no sampled root. The start-by-start root comparison it
    replaces could not decide the claim in either direction: Newton returns a
    sample of the zero set, and a sample can show disagreement the equations do
    not have -- which is what the recorded 1.226e+00 is -- or miss disagreement
    they do.

    Two things are reported, in the order they carry weight.

    **The driver-map identity, which is exact.** Both families feed one response
    map, `rr.response`, through `features = f0 + M u`. The state block is driven
    by `u[0:8]` in both; they differ only in what drives the action block, which
    the mirror takes from `u[0:8]` and the delayed from `u[8:16]`. State and
    action occupy disjoint feature rows, so summing the delayed matrix's two
    8-column blocks reproduces the mirror matrix entry for entry. Where that
    holds as an array identity there is nothing left to approximate: the two
    closures pose the same equation, over all of R^8, and their zero sets are
    equal as sets.

    **The coefficient difference, which confirms the implementation realises
    it.** `tau = TAU_K * eps * max|coefficient|`, with `TAU_K` an operation
    count fixed by reading `quadratic_form` and never fitted to an observation
    (see `TAU_K`). Near-equality of coefficients is not itself a proof of
    root-set equality -- two polynomials differing by an epsilon can have
    different zeros near a tangency -- so the claim rests on the identity above
    and `tau` does no more than confirm the arithmetic did not spoil it.
    """
    m = forms["mirror"]
    d = forms["delayed"]
    eps = float(np.finfo(np.float64).eps)

    # 1. The driver maps, before any response is evaluated.
    f0_gap = float(np.abs(m["f0"] - d["f0"]).max())
    matrix_restricted = d["matrix"][..., :8] + d["matrix"][..., 8:]
    matrix_gap = float(np.abs(m["matrix"] - matrix_restricted).max())
    maps_identical = bool(
        np.array_equal(m["f0"], d["f0"]) and np.array_equal(m["matrix"], matrix_restricted)
    )

    # The only remaining gap is summation order: the delayed einsum contracts 16
    # products where the mirror contracts 8, and eight of the delayed products
    # are exact zeros. Measured rather than argued.
    probes = probe_design(8)
    stacked = np.repeat(probes[None, :, :], m["f0"].shape[0], axis=0)
    feature_gap = float(np.abs(
        features_from_drivers(m["f0"], m["matrix"], stacked)
        - features_from_drivers(d["f0"], d["matrix"],
                                np.concatenate([stacked, stacked], axis=-1))
    ).max())

    # 2. The deciding statistic: the diagonal restriction of the delayed
    #    coefficients against the mirror coefficients, over every program, every
    #    context and every output coordinate, with no sampling of any kind.
    c_restricted = d["c"]
    b_restricted = d["b"][..., :8] + d["b"][..., 8:]
    q_restricted = (d["q"][..., :8, :8] + d["q"][..., :8, 8:]
                    + d["q"][..., 8:, :8] + d["q"][..., 8:, 8:])
    difference = {
        "c": np.abs(c_restricted - m["c"]),
        "b": np.abs(b_restricted - m["b"]),
        "q": np.abs(q_restricted - m["q"]),
    }
    magnitude = max(float(np.abs(a).max())
                    for a in (m["c"], m["b"], m["q"], d["c"], d["b"], d["q"]))
    tau = TAU_K * eps * magnitude
    worst = max(float(a.max()) for a in difference.values())

    # 3. A companion bound built from the magnitudes each entry accumulated
    #    instead of one global maximum. It is reported because it *fails*, and
    #    the way it fails is informative: an entry's absolute rounding error is
    #    set by the largest terms in the contraction that produced it, not by
    #    the size of the result, so a coefficient that came out small through
    #    cancellation carries the same absolute noise as a large one. A
    #    per-entry bound assumes no cancellation and is therefore not a valid
    #    error bound here. The numbers below make that diagnosis checkable
    #    rather than asserted: if it is right, every exceedance sits at the same
    #    absolute floor while its own accumulated magnitude is far below the
    #    global maximum.
    accumulated = {
        "c": np.abs(d["c"]) + np.abs(m["c"]),
        "b": np.abs(d["b"][..., :8]) + np.abs(d["b"][..., 8:]) + np.abs(m["b"]),
        "q": (np.abs(d["q"][..., :8, :8]) + np.abs(d["q"][..., :8, 8:])
              + np.abs(d["q"][..., 8:, :8]) + np.abs(d["q"][..., 8:, 8:])
              + np.abs(m["q"])),
    }
    exceeds = {name: difference[name] > TAU_K * eps * accumulated[name]
               for name in difference}
    over = {name: int(mask.sum()) for name, mask in exceeds.items()}
    over_detail = {
        name: {
            "entries": over[name],
            "of": int(difference[name].size),
            "max_difference_among_them": float(difference[name][mask].max())
            if over[name] else 0.0,
            "max_accumulated_magnitude_among_them": float(accumulated[name][mask].max())
            if over[name] else 0.0,
        }
        for name, mask in exceeds.items()
    }

    return {
        "claim": (
            "r_delayed(x, y) restricted to y = x is the same polynomial as "
            "r_mirror(x). Decided on coefficients over every program, context "
            "and output coordinate; no start, no solver, no sampled root."
        ),
        "authority": "AMENDMENT-20260809T172259Z, approved 2026-08-10T16:43:28Z",
        "driver_map_identity": {
            "statement": (
                "State and action occupy disjoint feature rows, so the delayed "
                "matrix's two 8-column blocks sum to the mirror matrix. Where "
                "this holds exactly, the two closures pose the same equation "
                "over all of R^8 and their zero sets are equal as sets."
            ),
            "f0_max_difference": f0_gap,
            "matrix_max_difference_after_restriction": matrix_gap,
            "identical_as_arrays": maps_identical,
            "feature_max_difference_on_the_diagonal": feature_gap,
            "feature_points": int(m["f0"].shape[0] * probes.shape[0]),
        },
        "max_difference": {name: float(a.max()) for name, a in difference.items()},
        "max_difference_overall": worst,
        "tau": tau,
        "tau_derivation": {
            "form": "TAU_K * eps * max|coefficient|",
            "k": TAU_K,
            "k_is": (
                "an operation count read off quadratic_form, fixed before the "
                "difference was computed and not widened to fit it"
            ),
            "eps": eps,
            "max_coefficient": magnitude,
        },
        "observed_over_eps_times_max_coefficient": (
            worst / (eps * magnitude) if magnitude > 0.0 else 0.0
        ),
        "observed_in_ulps_of_the_max_coefficient": (
            worst / float(np.spacing(magnitude)) if magnitude > 0.0 else 0.0
        ),
        "per_entry_bound_exceeded": over,
        "per_entry_bound_detail": over_detail,
        "per_entry_bound_is": (
            "TAU_K * eps * (sum of the magnitudes that entry accumulated). "
            "Reported because it fails: absolute rounding error is set by the "
            "largest terms in a contraction, not by the size of its result, so "
            "a coefficient small through cancellation carries the same absolute "
            "noise as a large one and a per-entry bound assumes a cancellation "
            "that did not happen. The detail above tests that diagnosis."
        ),
        "coefficients_compared": int(sum(a.size for a in difference.values())),
        "programs_times_contexts": int(m["c"].shape[0]),
        "holds": bool(worst <= tau),
        "licenses": (
            "The two closures pose the same fixed-point equation. Equality of "
            "the mathematical zero sets follows from the exact driver-map "
            "identity above; tau confirms the floating-point implementation "
            "realises it and is not itself a proof of root-set equality."
        ),
    }


# ---------------------------------------------------------------------------
# The reference guard set, and projection onto it
# ---------------------------------------------------------------------------

def guard_violation(f0: np.ndarray, matrix: np.ndarray, u: np.ndarray) -> np.ndarray:
    """How far outside the reference [-1, 1] feature guard a driver point sits."""
    features = features_from_drivers(f0, matrix, u)
    return np.maximum(0.0, np.abs(features) - 1.0).max(axis=-1)


def project_into_guard(x: np.ndarray, rounds: int = 12) -> np.ndarray:
    """Project chart coordinates into {|x_i| <= 1} and {|x2 + x3 + x4| <= 1}.

    The second constraint is the dependent source coordinate: the chart carries
    self, external and mixed, and `state_source_unknown` is minus their sum, so
    the guard on that feature is a constraint on the triple rather than on any
    one coordinate. Alternating projection onto the box and onto the slab
    converges quickly for two convex sets and the residual is reported rather
    than assumed.
    """
    out = np.clip(x, -1.0, 1.0)
    for _ in range(rounds):
        total = out[..., 2] + out[..., 3] + out[..., 4]
        excess = np.where(total > 1.0, (total - 1.0) / 3.0,
                          np.where(total < -1.0, (total + 1.0) / 3.0, 0.0))
        if not np.any(excess):
            break
        for k in _SOURCE_CHART:
            out[..., k] -= excess
        out = np.clip(out, -1.0, 1.0)
    return out


def guard_residual(x: np.ndarray) -> float:
    """Largest remaining violation of the guard set after projection."""
    box = np.maximum(0.0, np.abs(x) - 1.0).max()
    total = np.abs(x[..., 2] + x[..., 3] + x[..., 4])
    return float(max(box, np.maximum(0.0, total - 1.0).max()))


# ---------------------------------------------------------------------------
# Iteration
# ---------------------------------------------------------------------------

@dataclass(frozen=True)
class Config:
    """One point of the closure x step size x leak x bounding grid."""
    closure_id: str
    step: float
    leak: float | None
    bounding: str

    @property
    def key(self) -> str:
        leak = "" if self.leak is None else f"_leak{self.leak:g}"
        return f"{self.closure_id}_h{self.step:g}{leak}_{self.bounding}"


def enumerate_configs(steps: Sequence[float], leaks: Sequence[float]) -> list[Config]:
    configs: list[Config] = []
    for closure in CLOSURES:
        for step in steps:
            for bounding in closure.bounding_modes:
                if closure.closure_id == "LEAKY_UPDATE":
                    for leak in leaks:
                        configs.append(Config(closure.closure_id, step, leak, bounding))
                else:
                    configs.append(Config(closure.closure_id, step, None, bounding))
    return configs


def iterate(
    config: Config,
    forms: dict[str, dict[str, np.ndarray]],
    initial: np.ndarray,
    horizon: int,
    rng: np.random.Generator,
) -> dict[str, np.ndarray]:
    """Run the closure forward. `initial` is (N, M, 8) with N = programs x contexts.

    Returns the endpoint, the tail window, the final speed, and per-run escape
    and guard bookkeeping. A run that leaves the escape radius is frozen at the
    state that took it there rather than allowed to overflow, so a diverging
    run stays a recorded outcome instead of turning into a NaN that quietly
    contaminates a mean.
    """
    closure = CLOSURE_BY_ID[config.closure_id]
    entry = forms[closure.response_family]
    c, b, q, dim = entry["c"], entry["b"], entry["q"], entry["dim"]
    n_rows, n_runs, _ = initial.shape

    x = initial.copy()
    previous = initial.copy()
    baseline = initial.copy()
    active = np.ones((n_rows, n_runs), dtype=bool)
    escape_step = np.full((n_rows, n_runs), -1, dtype=np.int64)
    left_guard_step = np.full((n_rows, n_runs), -1, dtype=np.int64)
    max_guard_violation = np.zeros((n_rows, n_runs))
    tail = np.empty((n_rows, n_runs, TAIL_WINDOW, STATE_DIM))
    speed = np.zeros((n_rows, n_runs))

    f0, matrix = entry["f0"], entry["matrix"]
    contexts = f0.shape[0]
    programs = n_rows // contexts

    def drivers(state: np.ndarray, prior: np.ndarray) -> np.ndarray:
        if dim == 8:
            return state
        if closure.response_family == "delayed":
            return np.concatenate([state, prior], axis=-1)
        noise = rng.uniform(-NOISE_HALF_WIDTH, NOISE_HALF_WIDTH,
                            size=(n_rows, n_runs, STATE_DIM))
        return np.concatenate([state, noise], axis=-1)

    with np.errstate(over="ignore", invalid="ignore"):
        for step_index in range(horizon):
            u = drivers(x, previous)
            violation = guard_violation_batched(f0, matrix, u, programs, contexts)
            max_guard_violation = np.maximum(
                max_guard_violation, np.nan_to_num(violation, nan=0.0, posinf=0.0))
            newly_outside = (violation > 0.0) & (left_guard_step < 0)
            left_guard_step = np.where(newly_outside, step_index, left_guard_step)

            response = evaluate_form(c, b, q, u)
            candidate = x + config.step * response
            if config.leak is not None:
                candidate = candidate - config.leak * (x - baseline)
            if config.bounding == "clipped":
                candidate = project_into_guard(candidate)

            finite = np.isfinite(candidate).all(axis=-1)
            magnitude = np.where(
                finite, np.abs(np.where(finite[..., None], candidate, 0.0)).max(axis=-1),
                np.inf)
            escaping = active & (~finite | (magnitude > ESCAPE_RADIUS))
            escape_step = np.where(escaping & (escape_step < 0), step_index, escape_step)

            # A run that escapes is frozen at the state that took it out, so a
            # divergence stays a recorded outcome with a direction instead of
            # turning into a NaN that quietly contaminates a mean. The freeze
            # also keeps the response finite on every subsequent step.
            moved = np.where(active[..., None] & finite[..., None], candidate, x)
            speed = np.where(active, np.linalg.norm(moved - x, axis=-1), speed)
            previous = x
            x = moved
            active = active & ~escaping

            if step_index >= horizon - TAIL_WINDOW:
                tail[:, :, step_index - (horizon - TAIL_WINDOW), :] = x

        # Is the bound doing the work at the endpoint? Take one more step
        # without projecting and see how far the projection would have to move
        # it back. If that displacement is nonzero the run is being held in
        # place by the clipping rule, not by the response vanishing, and the
        # equilibrium belongs to the analysis rather than to the program.
        #
        # Only ask this where a projection is actually applied. Under an
        # unbounded mode nothing ever pushes the run back, so the displacement
        # a hypothetical projection would have made is not evidence of pinning:
        # it only says the next state would land outside the guard set, which
        # is the ordinary condition of a slow unbounded run that has drifted
        # out. Scoring it would attribute an equilibrium to a rule that was
        # never imposed, which is the same error in the opposite direction to
        # the one this class exists to catch.
        u = drivers(x, previous)
        response = evaluate_form(c, b, q, u)
        if config.bounding == "clipped":
            unprojected = x + config.step * response
            if config.leak is not None:
                unprojected = unprojected - config.leak * (x - baseline)
            pin_displacement = np.linalg.norm(
                project_into_guard(unprojected.copy()) - unprojected, axis=-1)
        else:
            pin_displacement = np.zeros((n_rows, n_runs))
        response_norm = np.linalg.norm(response, axis=-1)

    # Per-step decay from half-window means rather than from two single steps.
    # A run near a cycle has an oscillating speed, so comparing one step to one
    # other step would classify it by whichever phase the horizon landed on.
    strides = np.linalg.norm(tail[:, :, 1:, :] - tail[:, :, :-1, :], axis=-1)
    half = strides.shape[2] // 2
    early = strides[:, :, :half].mean(axis=2)
    late = strides[:, :, half:].mean(axis=2)
    span = max(half, 1)
    with np.errstate(over="ignore", invalid="ignore", divide="ignore"):
        ratio = np.where(early > 0.0, late / early, 1.0)
        decay = np.where(np.isfinite(ratio) & (ratio > 0.0),
                         np.power(np.clip(ratio, 1e-300, 1e300), 1.0 / span), 1.0)
    return {
        "endpoint": x,
        "tail": tail,
        "final_speed": speed,
        "speed_decay_per_step": np.clip(np.nan_to_num(decay, nan=1.0), 0.0, 10.0),
        "endpoint_response_norm": np.nan_to_num(response_norm, nan=0.0, posinf=0.0),
        "pin_displacement": np.nan_to_num(pin_displacement, nan=0.0, posinf=0.0),
        "escaped": escape_step >= 0,
        "escape_step": escape_step,
        "left_guard": left_guard_step >= 0,
        "left_guard_step": left_guard_step,
        "max_guard_violation": max_guard_violation,
    }


def guard_violation_batched(
    f0: np.ndarray, matrix: np.ndarray, u: np.ndarray, programs: int, contexts: int
) -> np.ndarray:
    """Guard violation for drivers laid out as (programs * contexts, runs, d)."""
    runs = u.shape[1]
    reshaped = u.reshape(programs, contexts, runs, -1)
    features = f0[None, :, None, :] + np.einsum(
        "kfd,pkmd->pkmf", matrix, reshaped, optimize=True
    )
    violation = np.maximum(0.0, np.abs(features) - 1.0).max(axis=-1)
    return violation.reshape(programs * contexts, runs)


# ---------------------------------------------------------------------------
# Fixed points
# ---------------------------------------------------------------------------

def newton_roots(
    config: Config,
    forms: dict[str, dict[str, np.ndarray]],
    starts: np.ndarray,
    baseline: np.ndarray | None = None,
) -> dict[str, np.ndarray]:
    """Newton on the closure's fixed-point equation, from `starts` (N, S, 8).

    For the mirror, inert and delayed closures a fixed point is a zero of the
    response, so the equation and therefore the root *set* is independent of
    the step size; only stability depends on it. The bounded stochastic closure
    has no deterministic fixed point and is not passed here.

    The leaky closure is different in kind, and the difference is easy to miss.
    Its equation is `h r(x) = lambda (x - x0)`, so it is not one equation per
    (program, evidence context) but one per *initial state*: rearranged, it
    reads `x = x0 + (h/lambda) r(x)`, which says the fixed point is the state
    the run started from, displaced by a term the program controls only through
    the ratio h/lambda. `baseline` carries that x0 so Newton solves the same
    equation the iteration does, and the caller is expected to report the
    displacement rather than the location.

    A delayed fixed point has `x[t-1] = x[t]`, so its driver is `(x, x)` and
    the equation coincides with the mirror one. That coincidence is checked
    numerically in `main` rather than assumed.
    """
    closure = CLOSURE_BY_ID[config.closure_id]
    entry = forms[closure.response_family]
    c, b, q, dim = entry["c"], entry["b"], entry["q"], entry["dim"]
    x = starts.copy()
    identity = np.eye(STATE_DIM)
    if config.leak is not None and baseline is None:
        raise ValueError("the leaky closure needs the baseline its runs decay toward")

    with np.errstate(over="ignore", invalid="ignore", divide="ignore"):
        for _ in range(NEWTON_STEPS):
            u = np.concatenate([x, x], axis=-1) if dim == 16 else x
            value = evaluate_form(c, b, q, u)
            jacobian = form_jacobian(b, q, u)
            if dim == 16:
                jacobian = jacobian[..., :STATE_DIM] + jacobian[..., STATE_DIM:]
            if config.leak is not None:
                value = config.step * value - config.leak * (x - baseline)
                jacobian = config.step * jacobian - config.leak * identity
            usable = np.isfinite(jacobian).all(axis=(-2, -1)) \
                & (np.abs(np.linalg.det(jacobian)) > 1e-24)
            safe = np.where(usable[..., None, None], jacobian, identity)
            delta = np.linalg.solve(safe, value[..., None])[..., 0]
            delta = np.where(usable[..., None] & np.isfinite(delta), delta, 0.0)
            x = np.clip(x - np.clip(delta, -1.0, 1.0), -50.0, 50.0)

        u = np.concatenate([x, x], axis=-1) if dim == 16 else x
        residual = evaluate_form(c, b, q, u)
        if config.leak is not None:
            residual = config.step * residual - config.leak * (x - baseline)
    return {"root": x, "residual_norm": np.linalg.norm(residual, axis=-1)}


def update_jacobian(
    config: Config,
    forms: dict[str, dict[str, np.ndarray]],
    x: np.ndarray,
) -> np.ndarray:
    """Jacobian of the update map at states `x` (N, S, 8).

    Shape is (N, S, 8, 8) for the eight-dimensional closures and (N, S, 16, 16)
    for the delayed closure, whose update carries the previous state as part of
    its state. Reporting an 8x8 spectrum for a 16-dimensional map would hide
    exactly the modes the delay introduces.
    """
    closure = CLOSURE_BY_ID[config.closure_id]
    entry = forms[closure.response_family]
    b, q, dim = entry["b"], entry["q"], entry["dim"]
    identity = np.eye(STATE_DIM)
    if dim == 8:
        jacobian = form_jacobian(b, q, x)
        g = identity + config.step * jacobian
        if config.leak is not None:
            g = g - config.leak * identity
        return g
    u = np.concatenate([x, x], axis=-1)
    jacobian = form_jacobian(b, q, u)
    d_current = jacobian[..., :STATE_DIM]
    d_previous = jacobian[..., STATE_DIM:]
    n_rows, n_starts = x.shape[0], x.shape[1]
    g = np.zeros((n_rows, n_starts, 2 * STATE_DIM, 2 * STATE_DIM))
    g[..., :STATE_DIM, :STATE_DIM] = identity + config.step * d_current
    g[..., :STATE_DIM, STATE_DIM:] = config.step * d_previous
    g[..., STATE_DIM:, :STATE_DIM] = identity
    return g


def response_abscissa(
    config: Config,
    forms: dict[str, dict[str, np.ndarray]],
    x: np.ndarray,
) -> np.ndarray:
    """Largest real part of the response Jacobian's spectrum at `x`.

    This is the step-size-free version of the stability question. The update is
    `x -> x + h r(x)`, so its multipliers are `1 + h mu` for the response
    Jacobian's eigenvalues `mu`, and the spectral radius exceeds one for every
    positive `h` as soon as any `mu` has a positive real part. Reporting the
    abscissa alongside the radius separates "unstable" from "unstable at the
    step size we happened to pick".
    """
    entry = forms[CLOSURE_BY_ID[config.closure_id].response_family]
    b, q, dim = entry["b"], entry["q"], entry["dim"]
    u = np.concatenate([x, x], axis=-1) if dim == 16 else x
    jacobian = form_jacobian(b, q, u)
    if dim == 16:
        # At a fixed point the delayed driver is (x, x), so the two blocks act
        # on the same displacement and the relevant matrix is their sum.
        jacobian = jacobian[..., :STATE_DIM] + jacobian[..., STATE_DIM:]
    return np.real(np.linalg.eigvals(jacobian)).max(axis=-1)


def deduplicate_root_samples(
    root: np.ndarray,
    accepted: np.ndarray,
    abscissa: np.ndarray,
) -> dict[str, Any]:
    """Count geometrically distinct accepted roots within each equation.

    Newton starts are solver trials, not roots.  This helper gives every
    program-by-context equation its own deterministic, lexicographically
    ordered greedy merge at ``ROOT_MERGE_TOLERANCE``.  The same operation is
    used for one response family and for the pooled mirror/delayed sample, so
    the shared-set merge is a set operation rather than cardinality arithmetic.

    A cluster is conservatively classed as negative when any accepted member
    has a negative response-Jacobian abscissa.  Sign-disagreement clusters are
    counted separately so that this upper-bound convention is auditable.
    """
    rows = root.shape[0]
    distinct = np.zeros(rows, dtype=np.int64)
    negative = np.zeros(rows, dtype=np.int64)
    mixed_sign = np.zeros(rows, dtype=np.int64)
    representatives: list[list[int]] = []

    for row in range(rows):
        candidates = [int(index) for index in np.flatnonzero(accepted[row])]
        candidates.sort(key=lambda index: tuple(float(v) for v in root[row, index]))
        clusters: list[list[int]] = []
        for index in candidates:
            destination = None
            for cluster_index, members in enumerate(clusters):
                representative = members[0]
                if np.linalg.norm(root[row, index] - root[row, representative]) \
                        <= ROOT_MERGE_TOLERANCE:
                    destination = cluster_index
                    break
            if destination is None:
                clusters.append([index])
            else:
                clusters[destination].append(index)

        reps = [members[0] for members in clusters]
        representatives.append(reps)
        distinct[row] = len(clusters)
        for members in clusters:
            signs = np.asarray([abscissa[row, index] < 0.0 for index in members])
            negative[row] += int(signs.any())
            mixed_sign[row] += int(signs.any() and not signs.all())

    return {
        "distinct_roots": distinct,
        "distinct_roots_with_negative_abscissa": negative,
        "mixed_abscissa_sign_clusters": mixed_sign,
        "representative_indices": representatives,
    }


def collect_fixed_points(
    config: Config,
    forms: dict[str, dict[str, np.ndarray]],
    starts: np.ndarray,
    f0: np.ndarray,
    matrix: np.ndarray,
    programs: int,
    contexts: int,
    baseline: np.ndarray | None = None,
) -> dict[str, Any]:
    """Roots, their multiplicity, their stability, and whether they are in domain.

    Root counting depends on whether the starts share an equation. For the
    mirror, inert and delayed closures every start attacks the same equation,
    so distinct roots are found by merging across starts and the count is a
    property of the (program, evidence context) cell. For the leaky closure
    each start has its own baseline and therefore its own equation, so merging
    across starts would report S separate equations' single roots as S roots of
    one system. That would turn "the leak pins each run near where it started"
    into the much more interesting-sounding "this program has twelve stable
    equilibria", which is false.
    """
    per_equation = baseline is not None
    found = newton_roots(config, forms, starts, baseline=baseline)
    root = found["root"]
    accepted = found["residual_norm"] < ROOT_TOLERANCE

    g = update_jacobian(config, forms, root)
    eigenvalues = np.linalg.eigvals(g)
    spectral_radius = np.abs(eigenvalues).max(axis=-1)
    abscissa = response_abscissa(config, forms, root)

    dim = forms[CLOSURE_BY_ID[config.closure_id].response_family]["dim"]
    u = np.concatenate([root, root], axis=-1) if dim == 16 else root
    violation = guard_violation_batched(f0, matrix, u, programs, contexts)
    in_domain = violation <= 0.0
    stable = spectral_radius < 1.0

    if per_equation:
        # One equation per start: nothing to merge, so the counts are simply
        # whether that equation's root was found, is in domain, and is stable.
        distinct = accepted.astype(np.int64)
        distinct_in_domain = (accepted & in_domain).astype(np.int64)
        stable_in_domain = (accepted & in_domain & stable).astype(np.int64)
        distinct_negative = (accepted & (abscissa < 0.0)).astype(np.int64)
        mixed_sign_clusters = np.zeros_like(distinct_negative)
    else:
        summary = deduplicate_root_samples(root, accepted, abscissa)
        distinct = summary["distinct_roots"]
        distinct_negative = summary["distinct_roots_with_negative_abscissa"]
        mixed_sign_clusters = summary["mixed_abscissa_sign_clusters"]
        rows = root.shape[0]
        distinct_in_domain = np.zeros(rows, dtype=np.int64)
        stable_in_domain = np.zeros(rows, dtype=np.int64)
        for row in range(rows):
            inside = [i for i in summary["representative_indices"][row]
                      if in_domain[row, i]]
            distinct_in_domain[row] = len(inside)
            stable_in_domain[row] = sum(1 for i in inside if stable[row, i])

    result = {
        "per_equation": per_equation,
        "distinct_roots": distinct,
        "distinct_roots_in_domain": distinct_in_domain,
        "stable_roots_in_domain": stable_in_domain,
        "distinct_roots_with_negative_abscissa": distinct_negative,
        "mixed_abscissa_sign_clusters": mixed_sign_clusters,
        "root": root,
        "accepted": accepted,
        "in_domain": in_domain,
        "spectral_radius": spectral_radius,
        "response_abscissa": abscissa,
        "residual_norm": found["residual_norm"],
    }
    if per_equation:
        # How much of the fixed point is the program, and how much is just the
        # arbitrary state the run happened to start from? The displacement is
        # exactly (h/lambda) r(x*); the spread of the baselines is the scale it
        # has to compete with.
        displacement = np.linalg.norm(root - baseline, axis=-1)
        spread = np.linalg.norm(baseline - baseline.mean(axis=1, keepdims=True), axis=-1)
        usable = accepted & np.isfinite(displacement)
        result["displacement_from_baseline"] = displacement
        result["baseline_spread"] = spread
        result["median_displacement"] = float(np.median(displacement[usable])) \
            if usable.any() else float("nan")
        result["median_baseline_spread"] = float(np.median(spread))
        result["displacement_share_of_baseline_spread"] = (
            result["median_displacement"] / result["median_baseline_spread"]
            if result["median_baseline_spread"] > 0 else float("nan")
        )
    return result


# ---------------------------------------------------------------------------
# Cycles and endpoint classification
# ---------------------------------------------------------------------------

def detect_period(tail: np.ndarray) -> np.ndarray:
    """Smallest p <= MAX_PERIOD with ||x[-1] - x[-1-p]|| < tol, else 0.

    A period of 1 means the run has settled on a single state. Zero means no
    period was detected inside the window, which is not the same as chaos and
    is reported as "unresolved" rather than as a finding.
    """
    n_rows, n_runs, window, _ = tail.shape
    period = np.zeros((n_rows, n_runs), dtype=np.int64)
    for p in range(1, min(MAX_PERIOD, window - 2) + 1):
        # Two consecutive states must both repeat. One coincidence is cheap for
        # a trajectory sweeping through a bounded set; two in a row is not.
        distance = np.maximum(
            np.linalg.norm(tail[:, :, -1, :] - tail[:, :, -1 - p, :], axis=-1),
            np.linalg.norm(tail[:, :, -2, :] - tail[:, :, -2 - p, :], axis=-1),
        )
        hit = (period == 0) & (distance < CYCLE_TOLERANCE)
        period = np.where(hit, p, period)
    return period


def classify_runs(run: dict[str, np.ndarray], period: np.ndarray) -> dict[str, np.ndarray]:
    """One label per run, with the bound-held case separated from convergence.

    The distinction that matters here is between a run that stopped because the
    response vanished and a run that stopped because the projection kept
    pushing it back. Both look like "converged" to a speed threshold, but only
    the first is a zero of the response; the second is a fixed point of
    projection-composed-with-response and exists only because a bounding rule
    was imposed. Lumping them together would report an artifact of the analysis
    as a property of the program, which is the specific failure this task is
    supposed to guard against.

    `contracting` and `drifting` split what a four-way scheme would leave as an
    undifferentiated remainder: a run whose per-step displacement is decaying
    geometrically is on its way somewhere and simply has not arrived inside the
    horizon, which is a different situation from one that is still moving at an
    undiminished rate.
    """
    escaped = run["escaped"]
    settled = (~escaped) & (run["final_speed"] < CONVERGED_SPEED)
    held = (~escaped) & (run["pin_displacement"] > PIN_TOLERANCE)

    pinned = held & (run["final_speed"] < 1e-3)
    converged = settled & ~held
    cycling = (~escaped) & (~pinned) & (~converged) & (period >= 2)
    remainder = ~(escaped | pinned | converged | cycling)
    contracting = remainder & (run["speed_decay_per_step"] < DECAY_CEILING)
    drifting = remainder & ~contracting
    return {
        "escaped": escaped,
        "converged": converged,
        "pinned_by_bound": pinned,
        "cycle": cycling,
        "contracting": contracting,
        "drifting": drifting,
    }


OUTCOME_CLASSES = ("escaped", "converged", "pinned_by_bound", "cycle",
                   "contracting", "drifting")


# ---------------------------------------------------------------------------
# Similarity
# ---------------------------------------------------------------------------

def pairwise_distance(matrix: np.ndarray) -> np.ndarray:
    """Condensed upper-triangle Euclidean distances between rows."""
    gram = matrix @ matrix.T
    square = np.diag(gram)
    squared = np.maximum(0.0, square[:, None] + square[None, :] - 2.0 * gram)
    iu = np.triu_indices(matrix.shape[0], k=1)
    return np.sqrt(squared[iu])


def spearman(a: np.ndarray, b: np.ndarray) -> float:
    """Rank correlation without a scipy dependency in the hot path."""
    if len(a) < 3:
        return float("nan")
    ra = pd.Series(a).rank().to_numpy()
    rb = pd.Series(b).rank().to_numpy()
    ra = ra - ra.mean()
    rb = rb - rb.mean()
    denominator = float(np.linalg.norm(ra) * np.linalg.norm(rb))
    if denominator == 0.0:
        return float("nan")
    return float(ra @ rb / denominator)


def local_geometry_matrix(program_files: Sequence[str]) -> tuple[np.ndarray, list[str]]:
    """Standardised Jmean columns from the P0-020 table, in corpus order."""
    table = pd.read_parquet(FINGERPRINTS)
    table = table.set_index("program_file").loc[list(program_files)]
    columns = [c for c in table.columns if c.startswith("Jmean__")]
    values = table[columns].to_numpy(dtype=float)
    centred = values - values.mean(axis=0)
    scale = centred.std(axis=0)
    scale[scale == 0.0] = 1.0
    return centred / scale, columns


# ---------------------------------------------------------------------------
# Language discipline
# ---------------------------------------------------------------------------

FORBIDDEN_UNQUALIFIED = (
    "native v18 dynamics",
    "v18's dynamics",
    "the dynamics of v18",
)
CLINICAL_WORDS = ("patient", "diagnos", "disorder", "symptom", "treatment", "clinical")
NEGATIONS = (" no ", " not ", " never ", " nothing ", " none ", "cannot", "may not",
             " no,", "no ", "not ")


def sentences(text: str) -> list[str]:
    stripped = re.sub(r"`[^`]*`", " ", text)
    return [s.strip() for s in re.split(r"(?<=[.!?])\s+|\n\n+", stripped) if s.strip()]


def check_language(name: str, text: str) -> dict[str, Any]:
    """Test, rather than promise, that no closure result is called native V18 dynamics.

    Two rules. Any sentence naming V18 dynamics must deny them, and any
    sentence using clinical vocabulary must be a disclaimer. Both are checked
    on the generated text itself, so the check fails if a future edit smuggles
    a claim in.
    """
    lowered = text.lower()
    offending_native: list[str] = []
    offending_clinical: list[str] = []
    for sentence in sentences(lowered):
        padded = f" {sentence} "
        if any(phrase in sentence for phrase in FORBIDDEN_UNQUALIFIED):
            if not any(negation in padded for negation in NEGATIONS):
                offending_native.append(sentence[:160])
        if any(word in sentence for word in CLINICAL_WORDS):
            if not any(negation in padded for negation in NEGATIONS):
                offending_clinical.append(sentence[:160])
    disclaimer_present = "not native v18 dynamics" in lowered \
        or "no closure here is native v18 dynamics" in lowered
    return {
        "document": name,
        "disclaimer_present": bool(disclaimer_present),
        "sentences_claiming_v18_dynamics": offending_native,
        "sentences_using_clinical_vocabulary_without_denial": offending_clinical,
        "passes": bool(disclaimer_present and not offending_native and not offending_clinical),
    }


# ---------------------------------------------------------------------------
# Main
# ---------------------------------------------------------------------------

def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--quick", action="store_true",
                        help="smaller grid and horizon, for wiring checks only")
    args = parser.parse_args()

    started = time.time()
    horizon = 120 if args.quick else HORIZON
    steps = (0.5, 1.0) if args.quick else STEP_GRID
    leaks = (0.20,) if args.quick else LEAK_GRID

    paths = sorted(CORPUS.glob("*.json"))
    if len(paths) != 320:
        raise SystemExit(f"expected 320 compiled programs, found {len(paths)}")
    if args.quick:
        paths = paths[:32]
    programs = [rr.load_compiled(p) for p in paths]
    program_files = [p.name for p in paths]
    print(f"loaded {len(programs)} compiled programs")

    bank = rr.context_bank(seed=CONTEXT_SEED, count=CONTEXT_COUNT)
    contexts = N_EVIDENCE_CONTEXTS
    runs = N_INITIAL_STATES
    base_features = bank.features[:contexts]
    initial_states = bank.states[contexts:contexts + runs]
    print(f"context bank {len(bank)} anchors, digest {bank.digest[:16]}; "
          f"{contexts} evidence contexts x {runs} initial states")

    forms = build_forms(programs, base_features)
    rng = np.random.default_rng(SEED)
    exactness = verify_quadratic_forms(programs, base_features, forms, rng)
    print(f"quadratic reduction max |difference| vs the audited map: "
          f"{exactness['max_abs_difference_overall']:.3e}")
    if not exactness["exact"]:
        raise SystemExit(
            "the quadratic reduction does not reproduce the reference response map; "
            "refusing to report dynamics of a map that is not the reference map"
        )
    jacobian_check = verify_form_jacobian(programs, forms, rng)
    if not jacobian_check["agrees"]:
        raise SystemExit("the analytic form Jacobian disagrees with a central difference")

    n_rows = len(programs) * contexts
    initial = np.repeat(initial_states[None, :, :], n_rows, axis=0)
    # Newton for the shared-equation closures gets the run starts plus random
    # draws inside the guard set. A root count from a handful of starts is a
    # lower bound whatever we do, but a wider net makes it a less severe one.
    extra = 4 if args.quick else EXTRA_NEWTON_STARTS
    random_starts = project_into_guard(
        np.random.default_rng(SEED + 1).uniform(-1.0, 1.0, size=(n_rows, extra, STATE_DIM))
    )
    shared_starts = np.concatenate([initial, random_starts], axis=1)

    geometry, geometry_columns = local_geometry_matrix(program_files)
    geometry_distance = pairwise_distance(geometry)

    configs = enumerate_configs(steps, leaks)
    print(f"{len(configs)} configurations over "
          f"{len(CLOSURES)} closures x {len(steps)} step sizes x bounding modes")

    per_config: dict[str, Any] = {}
    endpoint_signature: dict[str, np.ndarray] = {}
    summary_vectors: dict[str, dict[str, np.ndarray]] = {}
    max_projection_residual = 0.0

    for config in configs:
        closure = CLOSURE_BY_ID[config.closure_id]
        entry = forms[closure.response_family]
        label = config.key
        print(f"  {label:<44} ...", end="", flush=True)
        run_seed = configuration_seed(SEED, label) if closure.stochastic else SEED
        run_rng = np.random.default_rng(run_seed)
        run = iterate(config, forms, initial, horizon, run_rng)
        if config.bounding == "clipped":
            max_projection_residual = max(
                max_projection_residual, guard_residual(run["endpoint"])
            )
        period = detect_period(run["tail"])
        classes = classify_runs(run, period)

        if closure.stochastic:
            fixed = None
        elif config.leak is not None:
            fixed = collect_fixed_points(
                config, forms, initial, entry["f0"], entry["matrix"],
                len(programs), contexts, baseline=initial,
            )
        else:
            fixed = collect_fixed_points(
                config, forms, shared_starts, entry["f0"], entry["matrix"],
                len(programs), contexts,
            )

        # Escaped runs keep their frozen endpoint rather than being blanked to
        # zero. Blanking them would make every pair of all-escaping programs
        # look identical, which is a similarity manufactured by the bookkeeping
        # rather than found in the corpus. Clipping to the escape radius keeps
        # the direction of the divergence and bounds its influence.
        endpoint = np.clip(run["endpoint"], -ESCAPE_RADIUS, ESCAPE_RADIUS)
        endpoint_signature[label] = endpoint.reshape(len(programs), -1)

        cell_share = {name: classes[name].mean(axis=1) for name in OUTCOME_CLASSES}
        left_guard_fraction = run["left_guard"].mean(axis=1)

        by_program = lambda v: v.reshape(len(programs), contexts).mean(axis=1)  # noqa: E731
        summary_vectors[label] = {
            "escape_fraction": by_program(cell_share["escaped"]),
            "settled_fraction": by_program(
                cell_share["converged"] + cell_share["pinned_by_bound"]),
            "cycle_fraction": by_program(cell_share["cycle"]),
            "left_guard_fraction": by_program(left_guard_fraction),
            "endpoint_norm": np.linalg.norm(endpoint, axis=-1).mean(axis=1)
            .reshape(len(programs), contexts).mean(axis=1),
        }
        largest_share = np.maximum.reduce([cell_share[n] for n in OUTCOME_CLASSES])

        record: dict[str, Any] = {
            "config": {
                "closure_id": config.closure_id,
                "step_size": config.step,
                "leak_rate": config.leak,
                "bounding": config.bounding,
                "horizon": horizon,
                "evidence_contexts": contexts,
                "initial_states_per_context": runs,
                "runs": int(n_rows * runs),
                "rng_seed": run_seed,
            },
            "outcome_fractions": {
                name: float(classes[name].mean()) for name in OUTCOME_CLASSES
            },
            "settled_runs_with_no_vanishing_response": {
                "note": (
                    "Runs that stopped moving because the projection kept "
                    "pushing them back, rather than because the response "
                    "vanished. These are equilibria of the imposed bounding "
                    "rule, not zeros of the program's response."
                ),
                "fraction": float(classes["pinned_by_bound"].mean()),
                "median_response_norm_at_those_endpoints": float(
                    np.median(run["endpoint_response_norm"][classes["pinned_by_bound"]])
                    if classes["pinned_by_bound"].any() else float("nan")),
            },
            "left_reference_guard_fraction": float(run["left_guard"].mean()),
            "max_guard_violation": float(run["max_guard_violation"].max()),
            "median_final_speed": float(np.median(run["final_speed"])),
            "median_speed_decay_per_step": float(np.median(run["speed_decay_per_step"])),
            "period_histogram": {
                str(int(p)): int((period == p).sum())
                for p in np.unique(period)
            },
            "basin_estimate": {
                "note": (
                    f"Each fraction is estimated from {runs} initial states per "
                    f"(program, evidence context) cell, so its resolution is "
                    f"{1.0 / runs:.3f}. It is a sample estimate of a basin, not a "
                    "measured basin."
                ),
                "mean_largest_outcome_share": float(np.mean(largest_share)),
                "cells_with_a_split_outcome": int(np.sum(largest_share < 1.0)),
                "cells": int(n_rows),
            },
        }
        if fixed is not None:
            unit = "equation" if fixed["per_equation"] else "cell"
            record["fixed_points"] = {
                "counting_unit": unit,
                "counting_note": (
                    "The leak makes the fixed-point equation depend on the state "
                    "each run started from, so there is one equation per initial "
                    "state and a count per cell would multiply one root by the "
                    "number of starts."
                    if fixed["per_equation"] else
                    "Every start attacks the same equation, so roots are merged "
                    "across starts and the count belongs to the cell."
                ),
                "mean_distinct_roots": float(fixed["distinct_roots"].mean()),
                "mean_distinct_roots_in_domain": float(
                    fixed["distinct_roots_in_domain"].mean()),
                "mean_stable_roots_in_domain": float(
                    fixed["stable_roots_in_domain"].mean()),
                "units_with_no_root_in_domain": int(
                    (fixed["distinct_roots_in_domain"] == 0).sum()),
                "units_with_a_stable_root_in_domain": int(
                    (fixed["stable_roots_in_domain"] > 0).sum()),
                "units": int(fixed["distinct_roots"].size),
                "cells": int(n_rows),
                "newton_starts_per_cell": int(fixed["root"].shape[1]),
                "accepted_start_fraction": float(fixed["accepted"].mean()),
                "median_spectral_radius_at_accepted_roots": float(
                    np.median(fixed["spectral_radius"][fixed["accepted"]])
                    if fixed["accepted"].any() else float("nan")),
                "median_response_abscissa_at_accepted_roots": float(
                    np.median(fixed["response_abscissa"][fixed["accepted"]])
                    if fixed["accepted"].any() else float("nan")),
                "accepted_roots_with_negative_abscissa": int(
                    ((fixed["response_abscissa"] < 0.0) & fixed["accepted"]).sum()),
                "accepted_roots": int(fixed["accepted"].sum()),
                "distinct_roots_with_negative_abscissa": int(
                    fixed["distinct_roots_with_negative_abscissa"].sum()),
                "distinct_roots_total": int(fixed["distinct_roots"].sum()),
                "mixed_abscissa_sign_clusters": int(
                    fixed["mixed_abscissa_sign_clusters"].sum()),
            }
            if fixed["per_equation"]:
                record["fixed_points"]["leak_pins_the_root_to_its_start"] = {
                    "note": (
                        "The equation rearranges to x = x0 + (h/lambda) r(x), so "
                        "the displacement below is the whole of the program's "
                        "contribution to the fixed point's location. The spread "
                        "of the starting states is the scale it competes with."
                    ),
                    "step_over_leak": config.step / config.leak,
                    "median_displacement_from_start": fixed["median_displacement"],
                    "median_spread_of_starting_states": fixed["median_baseline_spread"],
                    "displacement_share_of_spread":
                        fixed["displacement_share_of_baseline_spread"],
                }
            record["_roots"] = fixed["root"]
            record["_accepted"] = fixed["accepted"]
            record["_response_abscissa"] = fixed["response_abscissa"]
            record["_distinct_roots"] = fixed["distinct_roots"]
            record["_distinct_negative_roots"] = fixed[
                "distinct_roots_with_negative_abscissa"]
        per_config[label] = record
        outcome = record["outcome_fractions"]
        print("  " + "  ".join(f"{n[:5]} {outcome[n]:.3f}" for n in OUTCOME_CLASSES))

    # --- the two structural predictions the reduction makes ----------------
    structural: dict[str, Any] = {}
    step_invariance = []
    for closure_id in ("MIRROR_STATE", "INERT_ACTION", "DELAYED_UPDATE"):
        for bounding in BOUNDING_MODES:
            keys = [Config(closure_id, s, None, bounding).key for s in steps]
            keys = [k for k in keys if k in per_config and "_roots" in per_config[k]]
            if len(keys) < 2:
                continue
            reference = per_config[keys[0]]["_roots"]
            accepted = per_config[keys[0]]["_accepted"]
            worst = 0.0
            for other in keys[1:]:
                difference = np.abs(per_config[other]["_roots"] - reference)
                worst = max(worst, float(difference[accepted].max()) if accepted.any() else 0.0)
            step_invariance.append({
                "closure_id": closure_id,
                "bounding": bounding,
                "step_sizes": list(steps),
                "max_root_movement_across_step_sizes": worst,
            })
    structural["fixed_points_do_not_move_with_step_size"] = {
        "claim": (
            "For x -> x + h r(x) the fixed points are the zeros of r, so the root "
            "set cannot depend on h. Stability can, because it is governed by "
            "I + h J. This is checked rather than asserted."
        ),
        "cases": step_invariance,
        "max_movement": max((c["max_root_movement_across_step_sizes"]
                             for c in step_invariance), default=0.0),
        "holds": bool(all(c["max_root_movement_across_step_sizes"] < 1e-8
                          for c in step_invariance)),
    }

    delay_match = None
    mirror_key = Config("MIRROR_STATE", steps[-1], None, "unbounded").key
    delayed_key = Config("DELAYED_UPDATE", steps[-1], None, "unbounded").key
    if mirror_key in per_config and delayed_key in per_config:
        a = per_config[mirror_key]
        b = per_config[delayed_key]
        both = a["_accepted"] & b["_accepted"]
        delay_match = {
            "claim": (
                "A delayed fixed point satisfies x[t-1] = x[t], so its driver is "
                "(x, x) and its equation is the mirror equation. The two closures "
                "must therefore have the same fixed points and may differ only in "
                "stability, because the delayed update carries a 16-dimensional "
                "companion spectrum."
            ),
            "max_root_difference": float(np.abs(a["_roots"] - b["_roots"])[both].max())
            if both.any() else float("nan"),
            "compared_roots": int(both.sum()),
            "mirror_mean_stable_roots_in_domain":
                a["fixed_points"]["mean_stable_roots_in_domain"],
            "delayed_mean_stable_roots_in_domain":
                b["fixed_points"]["mean_stable_roots_in_domain"],
        }
        # The claim is decided on coefficients (AMENDMENT-20260809T172259Z). The
        # start-by-start maximum above pairs the two closures Newton outcome by
        # Newton outcome, which is a different question from the one the check
        # is named after and cannot answer it in either direction: a sample of a
        # zero set can show disagreement the equations do not have, and can miss
        # disagreement they do. It is retained and reported because it says
        # something true about the solver and this corpus' root geometry. It
        # decides nothing.
        delay_match["reduced_coefficient_identity"] = reduced_coefficient_identity(forms)
        delay_match["holds"] = bool(
            delay_match["reduced_coefficient_identity"]["holds"]
            and delay_match["reduced_coefficient_identity"]
            ["driver_map_identity"]["identical_as_arrays"]
        )
        delay_match["decided_by"] = (
            "the reduced-coefficient identity; the root-level quantities below "
            "are solver diagnostics and decide nothing"
        )
        delay_match["retired_as_a_decision_rule"] = {
            "statistic": "max_root_difference",
            "threshold": 1e-6,
            "still_computed_and_reported": True,
            "authority": "AMENDMENT-20260809T172259Z",
        }
        # The three quantities below separate the two possible explanations of
        # the start-by-start disagreement and are reported whether or not the
        # declared check passes, so a failure is not left ambiguous.
        #
        #   - the two forms evaluated on the diagonal, which is the substitution
        #     the claim rests on, so a nonzero value falsifies the reduction;
        #   - each closure's residual at the other's roots, so a value under the
        #     acceptance tolerance says both are zeros of one equation;
        #   - how many cells hold more than one root at all, since basin
        #     selection is only available as an explanation where it does.
        mirror_entry = forms[CLOSURE_BY_ID["MIRROR_STATE"].response_family]
        delayed_entry = forms[CLOSURE_BY_ID["DELAYED_UPDATE"].response_family]

        def _form(entry: dict[str, np.ndarray], u: np.ndarray) -> np.ndarray:
            return evaluate_form(entry["c"], entry["b"], entry["q"], u)

        def _residual(entry: dict[str, np.ndarray], x: np.ndarray) -> np.ndarray:
            u = np.concatenate([x, x], axis=-1) if entry["dim"] == 16 else x
            return np.linalg.norm(_form(entry, u), axis=-1)

        diagonal = np.concatenate([shared_starts, shared_starts], axis=-1)
        form_gap = float(np.abs(_form(mirror_entry, shared_starts)
                                - _form(delayed_entry, diagonal)).max())
        cross_mirror = float(_residual(mirror_entry, b["_roots"])[both].max()) \
            if both.any() else float("nan")
        cross_delayed = float(_residual(delayed_entry, a["_roots"])[both].max()) \
            if both.any() else float("nan")
        gap = np.abs(a["_roots"] - b["_roots"]).max(axis=-1)
        multi_root_cells = int((a["_distinct_roots"] > 1).sum())
        delay_match["reduction_diagnostics"] = {
            "note": (
                "Reported because the declared statistic compares Newton "
                "outcomes start by start, which is a stricter test than the "
                "claim it is named after."
            ),
            "max_form_difference_on_the_diagonal": form_gap,
            "starts_evaluated": int(shared_starts.shape[0] * shared_starts.shape[1]),
            "acceptance_tolerance": ROOT_TOLERANCE,
            "mirror_residual_at_the_delayed_roots": cross_mirror,
            "delayed_residual_at_the_mirror_roots": cross_delayed,
            "every_root_solves_the_other_equation": bool(
                both.any() and cross_mirror < ROOT_TOLERANCE
                and cross_delayed < ROOT_TOLERANCE),
            "starts_disagreeing_beyond_the_merge_tolerance": int(
                (gap[both] >= ROOT_MERGE_TOLERANCE).sum()) if both.any() else 0,
            "cells_with_more_than_one_mirror_root": multi_root_cells,
            "cells": int(a["_distinct_roots"].size),
            "max_distinct_mirror_roots_in_a_cell": int(a["_distinct_roots"].max()),
        }
    structural["delayed_and_mirror_share_fixed_points"] = delay_match

    # Instability at a chosen step size proves nothing on its own; instability
    # of the response Jacobian proves it at every step size at once, because
    # the multipliers of x -> x + h r(x) are 1 + h mu.
    abscissa_cases = []
    for label, record in per_config.items():
        fixed = record.get("fixed_points")
        if not fixed or fixed["accepted_roots"] == 0:
            continue
        abscissa_cases.append({
            "configuration": label,
            "accepted_roots": fixed["accepted_roots"],
            "distinct_roots": fixed["distinct_roots_total"],
            "median_response_abscissa": fixed["median_response_abscissa_at_accepted_roots"],
            "accepted_solver_outcomes_with_negative_abscissa":
                fixed["accepted_roots_with_negative_abscissa"],
            "distinct_roots_with_negative_abscissa":
                fixed["distinct_roots_with_negative_abscissa"],
            "mixed_abscissa_sign_clusters": fixed["mixed_abscissa_sign_clusters"],
            "median_spectral_radius": fixed["median_spectral_radius_at_accepted_roots"],
            "step_size": record["config"]["step_size"],
        })
    undamped = [c for c in abscissa_cases
                if per_config[c["configuration"]]["config"]["leak_rate"] is None]

    # Summing over configurations would count the same root once per
    # configuration. For an undamped closure the root set is the zero set of
    # the response, so it does not move with the step size or the bounding
    # mode, and the abscissa is read off the response Jacobian, which does not
    # either -- that is the whole point of reporting it. Every configuration
    # sharing a response family therefore re-reports one identical set of
    # roots. Deduplicate to that family before counting, or a single stable
    # root reappears as one finding per configuration and a corpus-level rate
    # is inflated by the size of the grid.
    by_family: dict[str, list[dict[str, Any]]] = {}
    for case in undamped:
        family = CLOSURE_BY_ID[
            per_config[case["configuration"]]["config"]["closure_id"]].response_family
        by_family.setdefault(family, []).append(case)
    distinct_examined = 0
    distinct_negative = 0
    family_rows = []
    for family, cases in sorted(by_family.items()):
        examined = max(c["distinct_roots"] for c in cases)
        negative = max(c["distinct_roots_with_negative_abscissa"] for c in cases)
        mixed_sign = max(c["mixed_abscissa_sign_clusters"] for c in cases)
        agreed = (len({c["distinct_roots"] for c in cases}) == 1
                  and len({c["distinct_roots_with_negative_abscissa"]
                           for c in cases}) == 1
                  and len({c["mixed_abscissa_sign_clusters"] for c in cases}) == 1)
        distinct_examined += examined
        distinct_negative += negative
        family_rows.append({
            "response_family": family,
            "configurations_sharing_this_root_set": len(cases),
            "distinct_roots": examined,
            "distinct_roots_with_negative_abscissa": negative,
            "mixed_abscissa_sign_clusters": mixed_sign,
            "every_configuration_agreed": agreed,
        })

    # The mirror and delayed families are still two rows above, but they are
    # not two independent root sets: a delayed fixed point has driver (x, x),
    # so it solves the mirror equation, and the abscissa reported for it is the
    # delayed Jacobian collapsed onto exactly the mirror Jacobian. Counting
    # both would report one stable root as two. Merge them only if the run
    # demonstrated the root sets coincide. Since
    # AMENDMENT-20260809T172259Z that demonstration is the reduced-coefficient
    # identity, which is exhaustive over the corpus and independent of any
    # start; before it, the gate was a start-by-start comparison of Newton
    # outcomes, which could not license the merge because it was not a
    # statement about root sets at all.
    mirror_delayed_merged = bool(
        delay_match is not None and delay_match["holds"]
        and {"mirror", "delayed"} <= set(by_family))
    merged_examined, merged_negative = distinct_examined, distinct_negative
    shared_union = None
    if mirror_delayed_merged:
        shared = {row["response_family"]: row for row in family_rows}
        union = deduplicate_root_samples(
            np.concatenate([a["_roots"], b["_roots"]], axis=1),
            np.concatenate([a["_accepted"], b["_accepted"]], axis=1),
            np.concatenate([a["_response_abscissa"], b["_response_abscissa"]], axis=1),
        )
        union_examined = int(union["distinct_roots"].sum())
        union_negative = int(
            union["distinct_roots_with_negative_abscissa"].sum())
        union_mixed_sign = int(union["mixed_abscissa_sign_clusters"].sum())
        merged_examined = (
            distinct_examined
            - shared["mirror"]["distinct_roots"]
            - shared["delayed"]["distinct_roots"]
            + union_examined
        )
        merged_negative = (
            distinct_negative
            - shared["mirror"]["distinct_roots_with_negative_abscissa"]
            - shared["delayed"]["distinct_roots_with_negative_abscissa"]
            + union_negative
        )
        shared_union = {
            "operation": (
                "Pool accepted mirror and delayed Newton outcomes within each "
                "program-by-context equation, then geometrically deduplicate at "
                "ROOT_MERGE_TOLERANCE."
            ),
            "representative_configurations": [mirror_key, delayed_key],
            "root_merge_tolerance": ROOT_MERGE_TOLERANCE,
            "mirror_distinct_roots": shared["mirror"]["distinct_roots"],
            "delayed_distinct_roots": shared["delayed"]["distinct_roots"],
            "deduplicated_union_roots": union_examined,
            "mirror_negative_abscissa_roots":
                shared["mirror"]["distinct_roots_with_negative_abscissa"],
            "delayed_negative_abscissa_roots":
                shared["delayed"]["distinct_roots_with_negative_abscissa"],
            "deduplicated_union_negative_abscissa_roots": union_negative,
            "negative_cluster_rule": (
                "A union cluster is counted as negative if any accepted member "
                "has a negative response-Jacobian abscissa; this is a conservative "
                "upper-bound convention."
            ),
            "clusters_with_mixed_abscissa_sign": union_mixed_sign,
            "authority": (
                "AMENDMENT-20260810T231541Z, approved by owner 2026-08-31; "
                "AMENDMENT-20260831T182327Z"
            ),
        }

    structural["stability_is_decided_before_the_step_size_is_chosen"] = {
        "claim": (
            "The update x -> x + h r(x) has multipliers 1 + h mu for the "
            "response Jacobian's eigenvalues mu, so a root is unstable at every "
            "positive step size as soon as the largest real part of mu is "
            "positive. Reporting that abscissa separates a property of the "
            "program from a property of the step size we happened to choose."
        ),
        "cases": abscissa_cases,
        "counting_unit": (
            "One geometrically distinct root within one program-by-context "
            "equation, deduplicated at ROOT_MERGE_TOLERANCE; not one accepted "
            "Newton start and not one configuration. Every configuration sharing "
            "a response family re-reports the same root set, because the roots "
            "and their response-Jacobian abscissae depend on neither the step "
            "size nor the bounding mode."
        ),
        "by_response_family": family_rows,
        "mirror_and_delayed_are_one_root_set": mirror_delayed_merged,
        "mirror_delayed_deduplicated_union": shared_union,
        "undamped_roots_examined": distinct_examined,
        "undamped_roots_with_negative_abscissa": distinct_negative,
        "undamped_roots_examined_merging_shared_root_sets": merged_examined,
        "undamped_roots_with_negative_abscissa_merging_shared_root_sets": merged_negative,
        "undamped_config_accepted_solver_outcomes": sum(
            c["accepted_roots"] for c in undamped),
        "undamped_config_accepted_solver_outcomes_with_negative_abscissa": sum(
            c["accepted_solver_outcomes_with_negative_abscissa"] for c in undamped),
        "every_undamped_root_is_unstable_at_every_step_size": bool(
            undamped and merged_negative == 0),
    }

    for record in per_config.values():
        record.pop("_roots", None)
        record.pop("_accepted", None)
        record.pop("_response_abscissa", None)
        record.pop("_distinct_roots", None)
        record.pop("_distinct_negative_roots", None)

    # --- long-horizon similarity and cross-closure agreement ---------------
    similarity: dict[str, Any] = {}
    for label, signature in endpoint_signature.items():
        endpoint_distance = pairwise_distance(signature)
        similarity[label] = {
            "spearman_local_geometry_vs_long_horizon": spearman(
                geometry_distance, endpoint_distance),
            "pairs": int(len(endpoint_distance)),
        }
    values = [v["spearman_local_geometry_vs_long_horizon"] for v in similarity.values()]
    finite = [v for v in values if not math.isnan(v)]

    statistic_names = ("escape_fraction", "settled_fraction", "cycle_fraction",
                       "left_guard_fraction", "endpoint_norm")
    labels = list(summary_vectors)
    agreement: dict[str, Any] = {}
    for statistic in statistic_names:
        pairs = []
        for i, left in enumerate(labels):
            for right in labels[i + 1:]:
                rho = spearman(summary_vectors[left][statistic],
                               summary_vectors[right][statistic])
                pairs.append({"left": left, "right": right, "spearman": rho})
        usable = [p["spearman"] for p in pairs if not math.isnan(p["spearman"])]
        # A statistic that takes the same value for every program has no
        # ranking, so every rank correlation involving it is undefined. That is
        # a different situation from a ranking that failed to survive the
        # closure change, and reporting a bare nan for both would conflate
        # them. Record which one happened.
        spread = [float(np.ptp(summary_vectors[label][statistic]))
                  for label in labels]
        constant_everywhere = bool(spread) and max(spread) == 0.0
        agreement[statistic] = {
            "config_pairs": len(pairs),
            "usable_pairs": len(usable),
            "constant_in_every_configuration": constant_everywhere,
            "constant_value": (
                float(summary_vectors[labels[0]][statistic][0])
                if constant_everywhere and labels else None),
            "median_spearman": float(np.median(usable)) if usable else float("nan"),
            "min_spearman": float(np.min(usable)) if usable else float("nan"),
            "max_spearman": float(np.max(usable)) if usable else float("nan"),
            "fraction_of_pairs_above_0_8": float(
                np.mean([abs(v) > 0.8 for v in usable])) if usable else float("nan"),
        }

    # --- acceptance checks -------------------------------------------------
    escaped_by_bounding = {
        mode: [r["outcome_fractions"]["escaped"] for r in per_config.values()
               if r["config"]["bounding"] == mode]
        for mode in BOUNDING_MODES
    }
    escaped_by_step = {
        f"{s:g}": [r["outcome_fractions"]["escaped"] for r in per_config.values()
                   if r["config"]["step_size"] == s]
        for s in steps
    }

    checks: list[dict[str, Any]] = []

    def add_check(name: str, passed: bool, evidence: str) -> None:
        checks.append({"check": name, "result": "PASS" if passed else "FAIL",
                       "evidence": evidence})

    evaluated = sorted({r["config"]["closure_id"] for r in per_config.values()})
    add_check(
        "At least five closures are evaluated",
        len(evaluated) >= 5,
        f"{len(evaluated)} closures evaluated over {len(per_config)} configurations: "
        + ", ".join(evaluated),
    )

    all_escape = [x for v in escaped_by_step.values() for x in v]
    step_spread = max(all_escape) - min(all_escape)
    bounding_spread = abs(
        float(np.mean(escaped_by_bounding["unbounded"]))
        - float(np.mean(escaped_by_bounding["clipped"]))
    ) if escaped_by_bounding["unbounded"] and escaped_by_bounding["clipped"] else 0.0
    add_check(
        "Step-size and bounding sensitivity are explicit",
        len(steps) >= 2 and len(escaped_by_bounding["unbounded"]) > 0
        and len(escaped_by_bounding["clipped"]) > 0,
        f"step-size grid {list(steps)} run for every closure, and both bounding "
        f"modes run for every deterministic closure; escape fraction averages "
        f"{np.mean(escaped_by_bounding['unbounded']):.3f} unbounded against "
        f"{np.mean(escaped_by_bounding['clipped']):.3f} clipped, a difference of "
        f"{bounding_spread:.3f}; the escape fraction spans "
        f"{step_spread:.3f} across the whole grid",
    )

    add_check(
        "The quadratic reduction reproduces the audited reference response map",
        exactness["exact"],
        f"max |difference| {exactness['max_abs_difference_overall']:.3e} over "
        f"{sum(exactness[f]['points'] for f in RESPONSE_FAMILIES)} "
        f"program x context x driver points, tolerance {exactness['tolerance']:.0e}; "
        f"the form Jacobian agrees with a central difference to "
        f"{jacobian_check['max_abs_difference']:.3e}",
    )
    add_check(
        "Fixed points are step-size invariant where the algebra says they must be",
        structural["fixed_points_do_not_move_with_step_size"]["holds"],
        f"max root movement across the step grid "
        f"{structural['fixed_points_do_not_move_with_step_size']['max_movement']:.3e} "
        f"over {len(step_invariance)} closure x bounding cases",
    )
    if delay_match is not None:
        diagnostics = delay_match["reduction_diagnostics"]
        identity = delay_match["reduced_coefficient_identity"]
        add_check(
            "The delayed and mirror closures share their fixed points",
            bool(delay_match["holds"]),
            f"decided on coefficients, not on roots "
            f"(AMENDMENT-20260809T172259Z): the delayed driver map restricted to "
            f"y = x reproduces the mirror driver map "
            f"{'exactly' if identity['driver_map_identity']['identical_as_arrays'] else 'NOT exactly'}, "
            f"so the two closures pose the same equation over all of R^8, and the "
            f"reduced coefficients differ by "
            f"{identity['max_difference_overall']:.3e} over "
            f"{identity['coefficients_compared']} coefficients against "
            f"tau {identity['tau']:.3e} = {identity['tau_derivation']['k']} eps "
            f"max|coefficient| — "
            f"{identity['observed_in_ulps_of_the_max_coefficient']:.2f} units in the "
            f"last place, with no start, no solver and no sampled root involved. "
            f"Mean stable roots in domain still differ, which is the stability "
            f"difference the reduction predicts: "
            f"{delay_match['mirror_mean_stable_roots_in_domain']:.3f} mirror against "
            f"{delay_match['delayed_mean_stable_roots_in_domain']:.3f} delayed. "
            f"The retired statistic and its diagnostics, deciding nothing: the "
            f"start-by-start maximum is "
            f"{delay_match['max_root_difference']:.3e} over "
            f"{delay_match['compared_roots']} accepted roots, "
            f"the two forms differ by "
            f"{diagnostics['max_form_difference_on_the_diagonal']:.3e} on the "
            f"diagonal over {diagnostics['starts_evaluated']} Newton starts, the "
            f"mirror residual at the delayed roots reaches "
            f"{diagnostics['mirror_residual_at_the_delayed_roots']:.3e} and the "
            f"delayed residual at the mirror roots "
            f"{diagnostics['delayed_residual_at_the_mirror_roots']:.3e} against an "
            f"acceptance tolerance of {diagnostics['acceptance_tolerance']:.0e}, and "
            f"{diagnostics['cells_with_more_than_one_mirror_root']} of "
            f"{diagnostics['cells']} cells hold more than one root, up to "
            f"{diagnostics['max_distinct_mirror_roots_in_a_cell']} in one cell, so "
            f"{diagnostics['starts_disagreeing_beyond_the_merge_tolerance']} starts "
            f"had a second root available to converge to",
        )
    add_check(
        "Clipped runs end inside the reference guard set",
        max_projection_residual < 1e-9,
        f"largest residual violation after projection {max_projection_residual:.3e} "
        f"across every clipped configuration",
    )

    pinned = {label: r["outcome_fractions"]["pinned_by_bound"]
              for label, r in per_config.items()}
    clipped_pinned = [v for label, v in pinned.items()
                      if per_config[label]["config"]["bounding"] == "clipped"]
    unbounded_pinned = [v for label, v in pinned.items()
                        if per_config[label]["config"]["bounding"] == "unbounded"]
    # The informative claim is not that unbounded modes score zero here -- they
    # are zero by construction, because the displacement is only measured where
    # a projection is actually applied. It is that the runs this class does
    # catch are sitting at endpoints where the response is manifestly not zero,
    # which is what makes them equilibria of the bounding rule rather than of
    # the program. Test that, and the disjointness from `converged`.
    pin_norms = [per_config[label]["settled_runs_with_no_vanishing_response"]
                 ["median_response_norm_at_those_endpoints"]
                 for label, v in pinned.items() if v > 0.0]
    resolved_pin_norms = [v for v in pin_norms if np.isfinite(v)]
    smallest_pin_norm = min(resolved_pin_norms, default=float("nan"))
    # Restricted to the undamped closures on purpose. The leaky closure
    # converges under clipping too, but it converges because it is damped, so
    # including it would put a 1.000 next to a sentence about clipping and make
    # the bound look responsible for a leak's work.
    converged_under_clipping = max(
        (r["outcome_fractions"]["converged"] for label, r in per_config.items()
         if r["config"]["bounding"] == "clipped"
         and r["config"]["leak_rate"] is None), default=0.0)
    add_check(
        "Equilibria produced by the bounding rule are separated from zeros of the response",
        bool(len(resolved_pin_norms) == len(pin_norms)
             and (not resolved_pin_norms or smallest_pin_norm > CONVERGED_SPEED * 1e3)),
        f"{len(pin_norms)} configurations hold runs in place by projection "
        f"(mean fraction {np.mean(clipped_pinned) if clipped_pinned else 0.0:.3f} "
        f"under clipping); at those endpoints the smallest median response norm "
        f"is {smallest_pin_norm:.3e}, far from the vanishing response that "
        f"`converged` requires, so the two classes are separated by evidence and "
        f"not only by definition; unbounded modes score "
        f"{max(unbounded_pinned, default=0.0):.3f} by construction, since the "
        f"displacement is only measured where a projection is applied; across "
        f"the undamped closures the largest `converged` fraction under clipping "
        f"is {converged_under_clipping:.3f}",
    )

    abscissa_summary = structural["stability_is_decided_before_the_step_size_is_chosen"]
    # Whether the mirror and delayed rows were folded into one is decided above
    # by the measured agreement, not by the algebra, so this sentence has to
    # report what the run actually did. Asserting the merge unconditionally
    # would put a claim next to the numbers that the run had just refused to
    # act on, and the two counts are equal exactly when the merge did not happen.
    merged_note = (
        "and the mirror and delayed closures were proven to share one equation"
        if abscissa_summary["mirror_and_delayed_are_one_root_set"] else
        "while the mirror and delayed rows are counted separately, because the "
        "reduced-coefficient identity did not license the shared-set merge"
    )
    add_check(
        "Stability findings are reported at a step-size-free level",
        abscissa_summary["undamped_roots_examined"] > 0,
        f"{abscissa_summary['undamped_roots_examined_merging_shared_root_sets']} "
        f"distinct accepted roots of the undamped closures carry a "
        f"response-Jacobian abscissa, of which "
        f"{abscissa_summary['undamped_roots_with_negative_abscissa_merging_shared_root_sets']} "
        f"are negative; a nonnegative abscissa makes a root unstable at every "
        f"positive step size, so the finding does not depend on the grid; "
        f"counted per distinct root, since the root set and its abscissae move "
        f"with neither the step size nor the bounding mode "
        f"{merged_note}, whereas the "
        f"per-response-family count would be "
        f"{abscissa_summary['undamped_roots_with_negative_abscissa']} of "
        f"{abscissa_summary['undamped_roots_examined']} and the "
        f"per-configuration accepted-solver-outcome sum "
        f"{abscissa_summary['undamped_config_accepted_solver_outcomes_with_negative_abscissa']} of "
        f"{abscissa_summary['undamped_config_accepted_solver_outcomes']}",
    )

    document: dict[str, Any] = {
        "task": "P0-040",
        "generated_by": "code/run_closure_sensitivity.py",
        "python": platform.python_version(),
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "seed": SEED,
        "not_native_v18_dynamics": NOT_NATIVE,
        "corpus": {
            "programs": len(programs),
            "context_bank_seed": CONTEXT_SEED,
            "context_bank_count": CONTEXT_COUNT,
            "context_bank_digest": bank.digest,
            "evidence_contexts": contexts,
            "initial_states_per_context": runs,
            "horizon": horizon,
        },
        "closures": [
            {
                "closure_id": c.closure_id,
                "protocol_name": c.protocol_name,
                "summary": c.summary,
                "update_rule": c.update_rule,
                "imposed_because": c.imposed_because,
                "driver_dimension": c.driver_dim,
                "response_family": c.response_family,
                "bounding_modes": list(c.bounding_modes),
                "stochastic": c.stochastic,
            }
            for c in CLOSURES
        ],
        "grid": {
            "step_sizes": list(steps),
            "leak_rates": list(leaks),
            "bounding_modes": list(BOUNDING_MODES),
            "configurations": len(per_config),
            "stochastic_seed_derivation": (
                "uint32 big-endian first four bytes of SHA-256 over the domain "
                "tag PSY-DYN-WP0-P0-040-CONFIG-SEED-v1, the declared seed, and "
                "the full configuration label, separated by NUL bytes"
            ),
            "step_size_is_also_a_strength_grid": (
                "The reference gain is linear in response strength, so the step "
                "size and the strength enter the update only as their product. "
                "The step-size grid is therefore also a strength grid."
            ),
        },
        "quadratic_reduction": exactness,
        "form_jacobian_check": jacobian_check,
        "structural_predictions": structural,
        "configurations": per_config,
        "long_horizon_similarity": {
            "definition": (
                "Each program is summarised by the concatenated endpoints of all "
                "its runs under one configuration. The reported number is the "
                "rank correlation between pairwise distance in that summary and "
                "pairwise distance in the standardised P0-020 Jmean columns, over "
                "all program pairs. Pairs are not independent, so this is a "
                "descriptive association and no p-value is attached to it."
            ),
            "local_geometry_columns": len(geometry_columns),
            "per_configuration": similarity,
            "median_across_configurations": float(np.median(finite)) if finite else float("nan"),
            "min_across_configurations": float(np.min(finite)) if finite else float("nan"),
            "max_across_configurations": float(np.max(finite)) if finite else float("nan"),
        },
        "cross_closure_agreement": {
            "definition": (
                "For each per-program summary statistic, the rank correlation "
                "between every pair of configurations. A statistic whose ranking "
                "of programs survives the closure change is a candidate for a "
                "closure-robust description; one whose ranking does not survive "
                "is a property of the closure."
            ),
            "statistics": agreement,
        },
        "acceptance_checks": checks,
        "interpretation_limits": [
            NOT_NATIVE,
            "A fixed point here is a zero of an imposed recurrence built from a "
            "one-step response map. It is not a steady state of anything V18 "
            "models, and it is not a person, a diagnosis, or a condition.",
            "A basin fraction is estimated from a finite grid of initial states "
            "and is reported at the resolution that grid supports. It is a "
            "sample estimate, not a measured basin.",
            "A detected period is a numerical recurrence inside a finite window "
            "at a finite tolerance. A loop is not by itself an attractor.",
            "Outside the reference feature guard the compiled programs' L1 bound "
            "no longer holds, so the response is being evaluated where the "
            "reference never validated it. Unbounded configurations are reported "
            "for contrast and their escapes are a property of that extrapolation.",
            "Every number here is exploratory WP0 output. It is not the official "
            "V18 verdict and it does not bear on H1 or H2.",
        ],
        "runtime_seconds": round(time.time() - started, 1),
    }

    OUT_DIR.mkdir(parents=True, exist_ok=True)
    spec_text = render_spec(document)
    report_text = render_report(document)
    language = [check_language("CLOSURE_SPEC.md", spec_text),
                check_language("ROBUSTNESS_REPORT.md", report_text)]
    add_check(
        "No closure result is called native V18 dynamics",
        all(entry["passes"] for entry in language),
        "; ".join(
            f"{entry['document']}: disclaimer present "
            f"{entry['disclaimer_present']}, "
            f"{len(entry['sentences_claiming_v18_dynamics'])} sentences claiming V18 "
            f"dynamics, "
            f"{len(entry['sentences_using_clinical_vocabulary_without_denial'])} "
            f"sentences using clinical vocabulary outside a denial"
            for entry in language
        ),
    )
    document["language_checks"] = language
    document["acceptance_checks"] = checks

    spec_text = render_spec(document)
    report_text = render_report(document)
    SPEC.write_text(spec_text, encoding="utf-8")
    RESULTS.write_text(json.dumps(document, indent=2, default=_jsonable) + "\n",
                       encoding="utf-8")
    REPORT.write_text(report_text, encoding="utf-8")

    print()
    width = max(len(c["check"]) for c in checks)
    for check in checks:
        print(f"[{check['result']}] {check['check'].ljust(width)}  {check['evidence']}")
    print()
    for path in (SPEC, RESULTS, REPORT):
        display = (path.relative_to(ROOT).as_posix()
                   if path.is_relative_to(ROOT) else str(path))
        print(f"wrote {display}")
    return 0 if all(c["result"] == "PASS" for c in checks) else 1


def _jsonable(obj: Any) -> Any:
    if isinstance(obj, (np.integer,)):
        return int(obj)
    if isinstance(obj, (np.floating,)):
        return float(obj)
    if isinstance(obj, np.ndarray):
        return obj.tolist()
    if isinstance(obj, (np.bool_,)):
        return bool(obj)
    raise TypeError(f"not JSON serialisable: {type(obj)!r}")


# ---------------------------------------------------------------------------
# Reports
# ---------------------------------------------------------------------------

def render_spec(document: dict[str, Any]) -> str:
    lines: list[str] = []
    add = lines.append
    add("# Closure specification")
    add("")
    add("**Task:** P0-040 — Run closure sensitivity  ")
    add(f"**Generated by:** `{document['generated_by']}`  ")
    add(f"**Python:** {document['python']} · numpy {document['numpy']} · "
        f"pandas {document['pandas']}")
    add("")
    add(f"> {document['not_native_v18_dynamics']}")
    add("")
    add("## Why a closure is needed at all")
    add("")
    add("V18 evaluates a compiled program at a (state, evidence, action) case and "
        "returns eleven shift values. It is a map, not a system: the action is "
        "supplied by the caller and the state is never advanced. To iterate the "
        "map at all, an analysis must invent two things V18 does not contain — a "
        "rule that says what the action does when the state moves, and a rule "
        "that says how a shift becomes the next state. Both are invented here. "
        "The protocol predeclares five closures precisely so that the invention "
        "is visible and can be varied.")
    add("")
    add("## The state chart and the recurrence")
    add("")
    add("The state is the eight-coordinate centred canonical chart of P0-020: "
        + ", ".join(f"`{n}`" for n in rr.STATE_CHART) + ". The dependent "
        "coordinate `state_source_unknown` is minus the sum of the three source "
        "coordinates, so every state stays on the simplex hyperplane the "
        "reference chart lives on.")
    add("")
    add("Each of the eight chart coordinates has a matching response field, so "
        "the recurrence adds the response to the state. The four source response "
        "fields are zero-sum by construction in the reference map, and the three "
        "source chart coordinates plus the dependent one are zero-sum for the "
        "same reason, so the recurrence preserves the hyperplane exactly rather "
        "than approximately.")
    add("")
    add("## The five closures")
    add("")
    for closure in document["closures"]:
        add(f"### {closure['closure_id']} — {closure['protocol_name']}")
        add("")
        add(closure["summary"])
        add("")
        add(f"- update rule: `{closure['update_rule']}`")
        add(f"- driver dimension: {closure['driver_dimension']}")
        add(f"- bounding modes run: {', '.join(closure['bounding_modes'])}")
        add(f"- stochastic: {'yes' if closure['stochastic'] else 'no'}")
        add("")
        add(f"**Why this is imposed.** {closure['imposed_because']}")
        add("")
    add("## Step size, strength, and bounding")
    add("")
    grid = document["grid"]
    add(f"- step sizes: {grid['step_sizes']}")
    add(f"- leak rates (LEAKY_UPDATE only): {grid['leak_rates']}")
    add(f"- bounding modes: {grid['bounding_modes']}")
    add(f"- configurations: {grid['configurations']}")
    add("")
    add(grid["step_size_is_also_a_strength_grid"])
    add("")
    add("`unbounded` lets the state go wherever the recurrence takes it and "
        "records when it leaves the reference feature guard. `clipped` projects "
        "the state back into the guard set after every step. The guard set is not "
        "a box: the box constraint on the three source coordinates is joined by a "
        "constraint on their sum, because the dependent source feature is minus "
        "that sum and it too must satisfy the reference guard. Projection "
        "alternates between the box and the slab and the residual violation is "
        "reported as an acceptance check rather than assumed to be zero.")
    add("")
    add("Outside the guard the compiled programs' coefficient L1 bound no longer "
        "guarantees anything about the activated value, so an unbounded run is an "
        "extrapolation beyond where the reference map was ever validated. That is "
        "the reason both modes are run: the difference between them is a measure "
        "of how much of a result is the analysis' own extrapolation.")
    add("")
    add("## The exact quadratic reduction")
    add("")
    reduction = document["quadratic_reduction"]
    add("Every closure writes the state and the action into the forty canonical "
        "features affinely, and the registered monomial library has degree at "
        "most two, so the response is an exact quadratic polynomial in the "
        "closure's driver vector. The script extracts that polynomial and "
        "iterates it instead of the feature pipeline.")
    add("")
    add(f"The reduction is checked against the audited reference map at random "
        f"driver points: maximum absolute difference "
        f"**{reduction['max_abs_difference_overall']:.3e}** against a tolerance of "
        f"{reduction['tolerance']:.0e}. If that check fails the run stops, because "
        f"a faster map that is not the reference map is not the object of study.")
    add("")
    add("## What this specification does not license")
    add("")
    for limit in document["interpretation_limits"]:
        add(f"- {limit}")
    add("")
    return "\n".join(lines) + "\n"


def render_report(document: dict[str, Any]) -> str:
    lines: list[str] = []
    add = lines.append
    add("# Closure robustness report")
    add("")
    add("**Task:** P0-040 — Run closure sensitivity  ")
    add(f"**Generated by:** `{document['generated_by']}`  ")
    add(f"**Runtime:** {document['runtime_seconds']} s")
    add("")
    add(f"> {document['not_native_v18_dynamics']}")
    add("")

    add("## Acceptance checks")
    add("")
    add("| Check | Result | Evidence |")
    add("| --- | --- | --- |")
    for check in document["acceptance_checks"]:
        add(f"| {check['check']} | {check['result']} | {check['evidence']} |")
    add("")

    add("## What was run")
    add("")
    corpus = document["corpus"]
    add(f"- programs: **{corpus['programs']}**")
    add(f"- evidence contexts per program: **{corpus['evidence_contexts']}** "
        f"(anchors from the P0-020 bank, seed `{corpus['context_bank_seed']}`, "
        f"digest `{corpus['context_bank_digest'][:16]}`)")
    add(f"- initial states per context: **{corpus['initial_states_per_context']}**")
    add(f"- horizon: **{corpus['horizon']}** steps")
    add(f"- configurations: **{document['grid']['configurations']}**")
    add("")

    add("## Closure-induced outcomes, configuration by configuration")
    add("")
    add("Every row describes behaviour induced by an imposed recurrence, not "
        "behaviour of V18.")
    add("")
    add("| Configuration | escaped | converged | pinned by bound | cycle | "
        "contracting | drifting | left guard | roots in domain | stable |")
    add("| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: | ---: | ---: |")
    for label, record in document["configurations"].items():
        outcome = record["outcome_fractions"]
        fixed = record.get("fixed_points")
        roots = f"{fixed['mean_distinct_roots_in_domain']:.2f}" if fixed else "—"
        stable = f"{fixed['mean_stable_roots_in_domain']:.2f}" if fixed else "—"
        add(f"| `{label}` | "
            + " | ".join(f"{outcome[n]:.3f}" for n in OUTCOME_CLASSES)
            + f" | {record['left_reference_guard_fraction']:.3f} "
            f"| {roots} | {stable} |")
    add("")
    add("The six outcome classes are not interchangeable and the distinctions "
        "carry most of this report's content.")
    add("")
    add(f"- **escaped** — left a radius of {ESCAPE_RADIUS:g} in chart "
        "coordinates, where the chart itself is bounded by one.")
    add("- **converged** — stopped moving because the response vanished. This is "
        "the only class that identifies a zero of the program's response.")
    add("- **pinned by bound** — stopped moving because the projection kept "
        "pushing it back. The response at these endpoints is not zero; the "
        "equilibrium belongs to the imposed bounding rule. Counting these as "
        "convergence would report an artifact of the analysis as a property of "
        "the program, and it is the single easiest mistake to make here.")
    add("- **cycle** — a numerical recurrence of period two or more inside the "
        f"final {TAIL_WINDOW}-step window at tolerance {CYCLE_TOLERANCE:g}.")
    add("- **contracting** — still moving at the horizon, but with a per-step "
        "displacement decaying geometrically. On its way somewhere and not yet "
        "arrived, which is a different situation from the next class.")
    add("- **drifting** — still moving at the horizon at an undiminished rate.")
    add("")
    add("`left guard` is the fraction of runs that violated the reference "
        "feature guard at any step. It can trip long before a run escapes and is "
        "the earlier and stricter warning of the two.")
    add("")
    add("`roots in domain` and `stable` are per counting unit, which is the "
        "(program, evidence context) cell for the undamped closures and the "
        "individual fixed-point equation for the leaky one; the difference is "
        "explained under the leaky closure below.")
    add("")

    add("## Bounding sensitivity")
    add("")
    modes: dict[str, list[float]] = {m: [] for m in document["grid"]["bounding_modes"]}
    for record in document["configurations"].values():
        modes[record["config"]["bounding"]].append(record["outcome_fractions"]["escaped"])
    for mode, values in modes.items():
        if values:
            add(f"- **{mode}**: escape fraction mean {np.mean(values):.3f}, "
                f"range {min(values):.3f} to {max(values):.3f} over "
                f"{len(values)} configurations")
    add("")
    add("Bounding is not a cosmetic choice here. Under the unbounded modes the "
        "quadratic terms dominate once the state leaves the unit box, and the "
        "recurrence runs away; under the clipped modes the same programs and the "
        "same step sizes stay in the guard set by construction. Any statement "
        "about long-horizon behaviour that is not accompanied by its bounding "
        "mode is therefore underdetermined.")
    add("")
    add("### Equilibria the bound manufactures")
    add("")
    add("The sharper form of the same point. Under clipping some runs stop "
        "moving, and a speed threshold alone would call that convergence. It is "
        "not: at those endpoints the response is not zero, and what holds the "
        "run in place is the projection pushing back exactly as hard as the "
        "response pushes out. These are fixed points of "
        "projection-composed-with-response, and they exist only because a "
        "bounding rule was imposed.")
    add("")
    add("| Configuration | pinned by bound | median response norm there | "
        "genuinely converged |")
    add("| --- | ---: | ---: | ---: |")
    for label, record in document["configurations"].items():
        pinned = record["settled_runs_with_no_vanishing_response"]
        if pinned["fraction"] == 0.0:
            continue
        add(f"| `{label}` | {pinned['fraction']:.3f} "
            f"| {pinned['median_response_norm_at_those_endpoints']:.3e} "
            f"| {record['outcome_fractions']['converged']:.3f} |")
    add("")
    add("A nonzero response norm in the middle column is the whole of the "
        "argument: a run sitting at a zero of the response would show zero "
        "there. Configurations with no bound-held runs are omitted from the "
        "table rather than shown as rows of zeros. Every row is a clipped "
        "configuration, and necessarily so: the displacement is only measured "
        "where a projection is actually applied, so an unbounded configuration "
        "scores zero here by construction rather than by observation. Asking "
        "how far a projection would have moved an unbounded run would answer a "
        "different question -- whether its next state leaves the guard set, "
        "which is the ordinary condition of a slow unbounded run -- and "
        "counting that as pinning would credit an equilibrium to a rule that "
        "was never imposed.")
    add("")

    add("## Step-size sensitivity")
    add("")
    by_step: dict[str, list[float]] = {}
    for record in document["configurations"].values():
        by_step.setdefault(f"{record['config']['step_size']:g}", []).append(
            record["outcome_fractions"]["escaped"])
    for step, values in sorted(by_step.items(), key=lambda kv: float(kv[0])):
        add(f"- **h = {step}**: escape fraction mean {np.mean(values):.3f}, "
            f"range {min(values):.3f} to {max(values):.3f} over "
            f"{len(values)} configurations")
    add("")
    add(document["grid"]["step_size_is_also_a_strength_grid"])
    add("")

    add("## What the leaky closure's fixed points are actually made of")
    add("")
    leaky = [(label, r) for label, r in document["configurations"].items()
             if r.get("fixed_points", {}).get("leak_pins_the_root_to_its_start")]
    if leaky:
        leaky_converged = [r["outcome_fractions"]["converged"] for _, r in leaky]
        leaky_escaped = [r["outcome_fractions"]["escaped"] for _, r in leaky]
        add(f"The leaky closure is the only one in the predeclared set that "
            f"produces stable fixed points in quantity, which makes it the one "
            f"most likely to be over-read. It does not do so uniformly: its "
            f"converged fraction runs from {min(leaky_converged):.3f} to "
            f"{max(leaky_converged):.3f} and its escape fraction reaches "
            f"{max(leaky_escaped):.3f} across this grid, so \"the damped closure "
            f"converges\" is a statement about particular leak rates and step "
            f"sizes rather than about damping.")
        add("")
        add("Its equation rearranges to "
            "`x = x0 + (h/lambda) r(x)`, and that rearrangement says two things "
            "at once. First, the equation depends on `x0`, so it is not one "
            "equation per program and evidence context but one per initial "
            "state: a count of roots per cell would report a single root once "
            "for every start and call it a multiplicity. Second, the program "
            "enters the location of the fixed point only through the "
            "displacement `(h/lambda) r(x)`, so the size of that displacement "
            "against the spread of the starting states is the fraction of the "
            "answer the program is responsible for.")
        add("")
        add("| Configuration | h/lambda | median displacement from start | "
            "median spread of starts | share |")
        add("| --- | ---: | ---: | ---: | ---: |")
        for label, record in leaky:
            pin = record["fixed_points"]["leak_pins_the_root_to_its_start"]
            add(f"| `{label}` | {pin['step_over_leak']:.2f} "
                f"| {pin['median_displacement_from_start']:.4f} "
                f"| {pin['median_spread_of_starting_states']:.4f} "
                f"| {pin['displacement_share_of_spread']:.3f} |")
        add("")
        shares = [r["fixed_points"]["leak_pins_the_root_to_its_start"]
                  ["displacement_share_of_spread"] for _, r in leaky]
        # The factor is only meaningful when the smallest share is positive.
        factor = (f", a factor of {max(shares) / min(shares):.0f}"
                  if min(shares) > 0.0 else "")
        add(f"Across the leaky configurations the share runs from "
            f"{min(shares):.3f} to {max(shares):.3f}{factor}, and it tracks "
            f"`h/lambda` exactly, because that ratio is the only place either "
            f"constant enters the fixed-point equation.")
        add("")
        if min(shares) < 1.0 <= max(shares):
            add("The range straddles one, so this closure does not have a single "
                "answer to give. At the low end the equilibrium is mostly a "
                "restatement of where the run was started and the program is a "
                "small correction to it; at the high end the program's "
                "displacement exceeds the spread of the starting states and "
                "dominates the answer. Both ends are the same programs under the "
                "same predeclared closure, differing only in two constants an "
                "analyst picks. That is the finding to carry forward, and it is "
                "sharper than either end taken alone: how much of this closure's "
                "stable equilibrium belongs to the program is not a property of "
                "the program at all, it is set by the ratio chosen for the leak "
                "and the step. Quoting a fixed point from this closure without "
                "its `h/lambda` therefore says almost nothing.")
        elif max(shares) < 1.0:
            add("Every share is below one, so across this whole grid the stable "
                "equilibrium is more a restatement of where the run was started "
                "than a report about the program, and the leak that produces it "
                "is an analysis choice with no counterpart in V18.")
        else:
            add("Every share is at or above one, so across this grid the "
                "program's displacement dominates the location of the "
                "equilibrium rather than the starting state.")
    else:
        add("No leaky configuration produced an accepted root, so there is "
            "nothing to decompose here.")
    add("")

    add("## Three structural predictions, checked rather than asserted")
    add("")
    invariance = document["structural_predictions"][
        "fixed_points_do_not_move_with_step_size"]
    add(f"**{invariance['claim']}** Largest observed root movement across the "
        f"step grid: {invariance['max_movement']:.3e} over "
        f"{len(invariance['cases'])} closure and bounding cases — "
        f"{'confirmed' if invariance['holds'] else 'NOT confirmed'}.")
    add("")
    delay = document["structural_predictions"]["delayed_and_mirror_share_fixed_points"]
    if delay:
        mirror_stable = delay["mirror_mean_stable_roots_in_domain"]
        delayed_stable = delay["delayed_mean_stable_roots_in_domain"]
        # The prediction permits the two stability counts to differ; it does not
        # require it. Saying they "nevertheless differ" when they are equal
        # would report a separation this corpus did not exercise.
        if f"{mirror_stable:.3f}" != f"{delayed_stable:.3f}":
            stability_sentence = (
                f" Mean stable roots inside the domain nevertheless differ: "
                f"{mirror_stable:.3f} for the mirror closure against "
                f"{delayed_stable:.3f} for the delayed one. Same fixed points, "
                f"different stability, is exactly the separation the two "
                f"questions need.")
        else:
            stability_sentence = (
                f" The companion spectrum leaves room for the two to differ in "
                f"stability, and here it is room that goes unused: both closures "
                f"report {mirror_stable:.3f} mean stable roots inside the domain. "
                f"That is agreement on this corpus rather than a demonstration "
                f"that the two questions cannot come apart, so the separation "
                f"between where a fixed point is and whether it is stable still "
                f"has to be maintained in how these results are read.")
        identity = delay.get("reduced_coefficient_identity")
        if identity:
            maps = identity["driver_map_identity"]
            add(f"**{delay['claim']}** Decided on coefficients rather than on "
                f"roots, under `{identity['authority']}` — "
                f"{'confirmed' if delay['holds'] else 'NOT confirmed'}."
                f"{stability_sentence}")
            add("")
            add(f"The delayed driver map restricted to `y = x` reproduces the "
                f"mirror driver map "
                f"{'exactly, entry for entry' if maps['identical_as_arrays'] else 'only approximately'}"
                f" — `f0` differs by `{maps['f0_max_difference']:.3e}` and the "
                f"matrix by `{maps['matrix_max_difference_after_restriction']:.3e}` "
                f"after the restriction. State and action drive disjoint feature "
                f"rows, so summing the delayed matrix's two 8-column blocks is "
                f"the substitution `u = (x, x)`, and the two closures pose the "
                f"same equation over all of R^8 with no start, no solver and no "
                f"tolerance involved. The reduced coefficients confirm the "
                f"implementation realises it: they differ by at most "
                f"`{identity['max_difference_overall']:.3e}` over "
                f"{identity['coefficients_compared']:,} coefficients spanning "
                f"{identity['programs_times_contexts']:,} program-by-context rows, "
                f"against `tau = {identity['tau']:.3e}` derived as "
                f"{identity['tau_derivation']['k']} × eps × "
                f"`{identity['tau_derivation']['max_coefficient']:.3e}`. That is "
                f"{identity['observed_in_ulps_of_the_max_coefficient']:.2f} units "
                f"in the last place of the largest coefficient.")
            add("")
            add(f"What the test licenses, in the order the licensing runs: the "
                f"exact driver-map identity is why the zero sets are equal as "
                f"sets; `tau` only confirms that floating-point arithmetic did "
                f"not spoil it, and near-equality of coefficients would not by "
                f"itself prove root-set equality, since two polynomials "
                f"differing by an epsilon can have different zeros near a "
                f"tangency. It licenses nothing about stability, which the "
                f"delayed closure does change through its 16-dimensional "
                f"companion spectrum.")
            add("")
        diagnostics = delay.get("reduction_diagnostics")
        if diagnostics:
            add(f"**The retired statistic, reported because it says something "
                f"true about the solver.** Until "
                f"`AMENDMENT-20260809T172259Z` this check compared the two "
                f"closures start by start, and on this corpus that comparison "
                f"reaches `{delay['max_root_difference']:.3e}` over "
                f"{delay['compared_roots']} starts accepted under both. It asks "
                f"whether Newton, launched from one point, reached the same root "
                f"under both closures — a question about the solver, not about "
                f"the root sets, and one that could not decide the claim in "
                f"either direction: a sample of a zero set can show a "
                f"disagreement the equations do not have, and can miss one they "
                f"do. It decides nothing now. It is not deleted, and it is not "
                f"described as having passed. Three measurements say what it is "
                f"actually detecting:")
            add("")
            add(f"- The two forms, evaluated on the diagonal `u = (x, x)` that "
                f"the claim substitutes, differ by at most "
                f"`{diagnostics['max_form_difference_on_the_diagonal']:.3e}` "
                f"over {diagnostics['starts_evaluated']} Newton starts. Sampled, "
                f"so it is consistent with the reduction rather than a test of "
                f"it.")
            add(f"- Evaluating each closure's residual at the other closure's "
                f"roots gives at most "
                f"`{diagnostics['mirror_residual_at_the_delayed_roots']:.3e}` "
                f"for the mirror equation at the delayed roots and "
                f"`{diagnostics['delayed_residual_at_the_mirror_roots']:.3e}` "
                f"for the delayed equation at the mirror roots, against the "
                f"`{diagnostics['acceptance_tolerance']:.0e}` a root has to meet "
                f"to be accepted at all. Every accepted root of one closure is "
                f"an accepted root of the other — of the accepted ones, which "
                f"are a sample and not the root set.")
            add(f"- {diagnostics['cells_with_more_than_one_mirror_root']} of "
                f"{diagnostics['cells']} cells hold more than one distinct root, "
                f"up to {diagnostics['max_distinct_mirror_roots_in_a_cell']} in a "
                f"single cell, and "
                f"{diagnostics['starts_disagreeing_beyond_the_merge_tolerance']} "
                f"starts ended on different ones. This is what the start-by-start "
                f"maximum was measuring.")
            add("")
    abscissa = document["structural_predictions"][
        "stability_is_decided_before_the_step_size_is_chosen"]
    add(f"**{abscissa['claim']}** Of "
        f"{abscissa['undamped_roots_examined']} distinct accepted roots across "
        f"the undamped closures, "
        f"{abscissa['undamped_roots_with_negative_abscissa']} have a negative "
        f"response-Jacobian abscissa.")
    add("")
    add(f"Counted per distinct root, not per configuration or accepted Newton "
        f"start. {abscissa['counting_unit']} Summing accepted solver outcomes "
        f"across the configuration grid instead would report "
        f"{abscissa['undamped_config_accepted_solver_outcomes_with_negative_abscissa']} "
        f"out of {abscissa['undamped_config_accepted_solver_outcomes']}; that is "
        f"a solver-multiplicity diagnostic, not a root census.")
    add("")
    for row in abscissa["by_response_family"]:
        add(f"- **{row['response_family']}**: "
            f"{row['distinct_roots_with_negative_abscissa']} of "
            f"{row['distinct_roots']} distinct roots "
            f"{'has' if row['distinct_roots_with_negative_abscissa'] == 1 else 'have'}"
            f" a negative abscissa, re-reported identically across "
            f"{row['configurations_sharing_this_root_set']} configurations"
            f"{'' if row['every_configuration_agreed'] else ' (configurations did NOT agree; the maximum is shown)'}.")
    add("")
    if abscissa["mirror_and_delayed_are_one_root_set"]:
        add(f"The mirror and delayed rows are still not independent of each "
            f"other. A delayed fixed point has driver `(x, x)`, so it solves "
            f"the mirror equation, and the abscissa reported for it is the "
            f"delayed Jacobian collapsed onto the mirror Jacobian. The run "
            f"confirmed the two root sets coincide, so merging them gives the "
            f"corpus figure: "
            f"**{abscissa['undamped_roots_with_negative_abscissa_merging_shared_root_sets']} "
            f"of "
            f"{abscissa['undamped_roots_examined_merging_shared_root_sets']} "
            f"distinct roots**. That is the number to quote; the "
            f"{abscissa['undamped_roots_with_negative_abscissa']} above counts "
            f"the shared root once per closure that imposes it.")
        add("")
    else:
        add("The mirror and delayed rows are counted separately above. The "
            "algebra says they should not be — a delayed fixed point has driver "
            "`(x, x)`, so it solves the mirror equation — but the merge is taken "
            "only on measured agreement, and the start-by-start comparison of "
            "the two root sets did not meet its threshold on this corpus. "
            "Counting them apart re-reports whatever they share once per "
            "closure, so the figure above is an over-count, which is the "
            "direction to err in while the disagreement is unresolved.")
        add("")
    if abscissa["every_undamped_root_is_unstable_at_every_step_size"]:
        add("No accepted root has a negative abscissa. Every fixed point these "
            "closures produce is therefore unstable at every positive step "
            "size, and no refinement "
            "of the step grid can change that. The observed spectral radii, "
            "which sit just above one and grow with `h` exactly as `1 + h·mu` "
            "predicts, are a consequence of this rather than an independent "
            "finding. This matches from the other direction the P0-020 result "
            "that no program in the corpus showed a strictly negative spectral "
            "abscissa in any of its sampled Jacobians.")
    else:
        negative = abscissa[
            "undamped_roots_with_negative_abscissa_merging_shared_root_sets"]
        examined = abscissa[
            "undamped_roots_examined_merging_shared_root_sets"]
        share = negative / examined if examined else float("nan")
        # At a rate this low the exceptions are within reach of the root
        # finder's own tolerance, so the count is an upper bound. That excuse
        # stops being available once the exceptions are numerous.
        if share < 1e-3:
            tolerance_caveat = (
                "A count this small also sits in exactly the regime where a "
                "root-finder's own tolerances matter most: an abscissa "
                "marginally below zero is not robust evidence of stability, "
                "and the count should be read as an upper bound on how many "
                "genuinely stable roots there are, not a confirmed census of "
                "them.")
        else:
            tolerance_caveat = (
                "An abscissa marginally below zero is not robust evidence of "
                "stability, so the count remains an upper bound on how many "
                "genuinely stable roots there are. At this rate, though, the "
                "exceptions are too numerous to be attributed to root-finder "
                "tolerance, and the stable subset needs examining in its own "
                "right rather than being treated as noise around a negative "
                "result.")
        add(f"Some accepted roots do have a negative abscissa, so the universal "
            f"form of the claim is false and is not "
            f"made here. The exceptions are {negative} of {examined} distinct "
            f"roots, a share of {share:.2e}. Two things follow, and they pull "
            f"in opposite directions. The negative result stands for the "
            f"overwhelming majority: {examined - negative} distinct roots are "
            f"unstable at every positive step size, so for those no refinement "
            f"of the step grid could produce convergence, and the spectral "
            f"radii just above one that grow with `h` as `1 + h·mu` are a "
            f"consequence of that rather than an independent finding. But the "
            f"corpus is not uniform, so \"these closures produce no stable "
            f"fixed point\" would be false as stated, and the correct claim is "
            f"the rate above rather than an absolute. {tolerance_caveat}")
        add("")
        add(f"This qualifies, without overturning, the P0-020 result that no "
            f"program showed a strictly negative spectral abscissa in its "
            f"sampled Jacobians. That was sampled at evidence contexts; this "
            f"is evaluated at solved fixed points, so the two are not the same "
            f"measurement, and finding {negative} "
            f"{'exception' if negative == 1 else 'exceptions'} here is "
            f"consistent with finding none there.")
    add("")
    add("| Configuration | accepted roots | median abscissa | median radius | h |")
    add("| --- | ---: | ---: | ---: | ---: |")
    for case in abscissa["cases"]:
        add(f"| `{case['configuration']}` | {case['accepted_roots']} "
            f"| {case['median_response_abscissa']:.4f} "
            f"| {case['median_spectral_radius']:.4f} "
            f"| {case['step_size']:g} |")
    add("")

    add("## Does local response geometry predict closure-induced long-horizon behaviour?")
    add("")
    similarity = document["long_horizon_similarity"]
    add(similarity["definition"])
    add("")
    add(f"- configurations: {len(similarity['per_configuration'])}")
    add(f"- median rank correlation: **{similarity['median_across_configurations']:.3f}**")
    add(f"- range: {similarity['min_across_configurations']:.3f} to "
        f"{similarity['max_across_configurations']:.3f}")
    add("")
    add("| Configuration | rank correlation |")
    add("| --- | ---: |")
    for label, entry in similarity["per_configuration"].items():
        value = entry["spearman_local_geometry_vs_long_horizon"]
        add(f"| `{label}` | {value:.3f} |")
    add("")

    add("## Does the ranking of programs survive a change of closure?")
    add("")
    agreement = document["cross_closure_agreement"]
    add(agreement["definition"])
    add("")
    add("| Statistic | median | min | max | share of pairs above 0.8 |")
    add("| --- | ---: | ---: | ---: | ---: |")
    constant_statistics = []
    for statistic, entry in agreement["statistics"].items():
        if entry["usable_pairs"] == 0:
            reason = ("constant" if entry["constant_in_every_configuration"]
                      else "undefined")
            add(f"| `{statistic}` | {reason} | {reason} | {reason} | {reason} |")
            if entry["constant_in_every_configuration"]:
                constant_statistics.append((statistic, entry["constant_value"]))
            continue
        add(f"| `{statistic}` | {entry['median_spearman']:.3f} "
            f"| {entry['min_spearman']:.3f} | {entry['max_spearman']:.3f} "
            f"| {entry['fraction_of_pairs_above_0_8']:.3f} |")
    add("")
    # This table answers the task's central question, so it should not be left
    # for the reader to total up. Sort the statistics by whether their ranking
    # actually survived, and say which.
    ranked = [(name, entry["median_spearman"])
              for name, entry in agreement["statistics"].items()
              if entry["usable_pairs"] > 0]
    survived = [n for n, m in ranked if m >= 0.8]
    partial = [n for n, m in ranked if 0.5 <= m < 0.8]
    failed = [n for n, m in ranked if m < 0.5]

    def _names(items: list[str]) -> str:
        return ", ".join(f"`{n}`" for n in items)

    def _verb(items: list[str], singular: str, plural: str) -> str:
        return singular if len(items) == 1 else plural

    if ranked:
        sentences = []
        if survived:
            sentences.append(
                f"{_names(survived)} {_verb(survived, 'ranks', 'rank')} programs "
                f"the same way under every closure at a median above 0.8, so "
                f"{'that ordering is a candidate' if len(survived) == 1 else 'those orderings are candidates'} "
                f"for a closure-robust description")
        if partial:
            sentences.append(
                f"{_names(partial)} {_verb(partial, 'holds', 'hold')} up only "
                f"partly, with medians between 0.5 and 0.8")
        if failed:
            sentences.append(
                f"{_names(failed)} {_verb(failed, 'does', 'do')} not survive at "
                f"all, with medians below 0.5, so the program ordering "
                f"{_verb(failed, 'it produces', 'they produce')} is a property "
                f"of the closure that produced it and not of the program")
        add("; ".join(sentences).capitalize() + ".")
        add("")
        if failed:
            add(f"That last group is the operative result for this task. A "
                f"statistic can look like a clean per-program number under one "
                f"closure and reorder the corpus under another, so reporting it "
                f"without naming the closure would be reporting an artifact of "
                f"the analysis. The minimum column matters as much as the "
                f"median here: a statistic whose worst pair is near zero or "
                f"negative has at least one pair of closures that disagree "
                f"outright, even if its typical pair agrees.")
            add("")

    if constant_statistics:
        listed = ", ".join(
            f"`{name}` at {value:.3f}" for name, value in constant_statistics)
        add(f"Marked `constant`: {listed}. A statistic that takes the same value "
            f"for every program induces no ranking, so a rank correlation "
            f"between two configurations is undefined rather than low. This is "
            f"not a ranking that failed to survive the closure change; there was "
            f"no ranking to survive, and the entry says so instead of reporting "
            f"a number that would read as a weak correlation.")
        add("")

    add("## Basin estimates")
    add("")
    add("Every basin number in this report is an estimate from a finite grid of "
        "initial states. The grid is "
        f"{document['corpus']['initial_states_per_context']} states per "
        f"(program, evidence context) cell, so a fraction is resolved no finer "
        f"than {1.0 / document['corpus']['initial_states_per_context']:.3f} and a "
        "cell whose runs all agree is evidence of agreement at that resolution "
        "and nothing stronger.")
    add("")
    add("| Configuration | mean largest outcome share | cells with a split outcome |")
    add("| --- | ---: | ---: |")
    for label, record in document["configurations"].items():
        basin = record["basin_estimate"]
        add(f"| `{label}` | {basin['mean_largest_outcome_share']:.3f} "
            f"| {basin['cells_with_a_split_outcome']} of {basin['cells']} |")
    add("")

    add("## Interpretation limits")
    add("")
    for limit in document["interpretation_limits"]:
        add(f"- {limit}")
    add("")
    add("## Reproducing")
    add("")
    add("```bash")
    add("python code/run_closure_sensitivity.py")
    add("```")
    add("")
    return "\n".join(lines) + "\n"


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/wp0_evidence/code/run_h1_h2_bridge.py <==
"""P0-050 — Bridge WP0 fingerprints to the registered H1 and H2 geometry.

What this script is for
-----------------------
The task objective is conditional: *when completed tensors and semantic
registries exist, test whether registered one-step geometry predicts program
and closure geometry*. Both halves of that condition are now met. The semantic
registry exists, and the attempt-4 import brought in all 1,280 H1 and H2
response tensors, so the per-sample bridge the input contract describes is
computed here rather than declared impossible.

An earlier version of this script ran against the invalidated attempt-3
generation corpus while quoting attempt-4 registered values. That defect and
its repair are why the first thing this script does is prove, from content,
that both sides of the bridge are attempt 4.

This script

  1. proves both sides of the bridge are attempt 4 and refuses to be evidence
     if they are not,
  2. audits H1 and H2 completeness against everything the repository holds,
  3. proves that the published per-block vectors are indexed the same way the
     WP0 registry indexes blocks, before using them for anything,
  4. builds two WP0 predictors, one from the P0-020 fingerprints and one from
     per-program P0-040 closure geometry,
  5. correlates those predictors against the published block, family and
     relation effects,
  6. runs an exact within-block sign-flip control that asks whether the WP0
     side carries any coherent slot direction at all, and
  7. runs the per-sample bridge on the imported tensors, separately for H1 and
     separately for H2, never pooled and never compared to each other.

Every V18 number is read from `v18-evidence/RESULTS-VALUES-ACTUAL.json` as
published. Nothing registered is recomputed, rescaled, re-tested or redefined.
The per-sample stage reduces the raw response tensors, which V18 published as
arrays rather than as statistics, and declares that reduction; it does not
touch a registered estimate.

Source-study status is reported per AMENDMENT-20260809T153508Z: H1 and H2 are
both registered, completed stages with scientific verdict NOT_SUPPORTED, the
joint outcome is NOT_SUPPORTED by the registered conjunction, and the raw
`INVALID` / `DISCLOSED_POST_HOC` artifact fields are preserved verbatim
alongside their documented reconciliation.

Inputs
------
    v18-evidence/RESULTS-VALUES-ACTUAL.json
    v18-evidence/h1-h2-scale-check.json
    v18-evidence/h1-support-families.json
    v18-evidence/h2-repair-verification.json
    v18-evidence/generation4.log, v18-evidence/draw4.log
    v18-evidence/rehearsal-snapshot/v18_generation/h1/analysis.json  (schema only)
    outputs/wp0/import/ATTEMPT4_PROVENANCE.json
    outputs/wp0/fingerprints/V18_FINGERPRINTS.parquet
    outputs/wp0/fingerprints/V18_SEMANTIC_REGISTRY.json
    outputs/wp0/closures/CLOSURE_RESULTS.json
    data/imported_v18/compiled_programs/*.json
    data/imported_v18/{h1,h2}/{forward,reverse}/*.npz  (+ .json sidecars)

Outputs
-------
    outputs/wp0/fingerprints/H1_H2_BRIDGE_REPORT.md
    outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json

Run
---
    python code/run_h1_h2_bridge.py
    python code/run_h1_h2_bridge.py --no-closures   # skip the P0-040 recompute
    python code/run_h1_h2_bridge.py --no-tensors    # skip the per-sample stage
"""
from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import math
import platform
import re
import statistics
import sys
import time
from pathlib import Path
from typing import Any, Sequence

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent.parent
sys.path.insert(0, str(Path(__file__).resolve().parent))

import run_closure_sensitivity as cs  # noqa: E402
import v18_reference_response as rr  # noqa: E402
import v18_tensor_bridge as tb  # noqa: E402

EVIDENCE = ROOT / "v18-evidence"
RESULTS_VALUES = EVIDENCE / "RESULTS-VALUES-ACTUAL.json"
SCALE_CHECK = EVIDENCE / "h1-h2-scale-check.json"
SUPPORT_FAMILIES = EVIDENCE / "h1-support-families.json"
REPAIR_VERIFICATION = EVIDENCE / "h2-repair-verification.json"
REHEARSAL_H1 = EVIDENCE / "rehearsal-snapshot" / "v18_generation" / "h1" / "analysis.json"
OPERATOR_NOTE = ROOT / "governance" / "OPERATOR-NOTE-20260809-H1-H2-CLEARED.md"

FINGERPRINTS = ROOT / "outputs" / "wp0" / "fingerprints" / "V18_FINGERPRINTS.parquet"
REGISTRY = ROOT / "outputs" / "wp0" / "fingerprints" / "V18_SEMANTIC_REGISTRY.json"
CLOSURE_RESULTS = ROOT / "outputs" / "wp0" / "closures" / "CLOSURE_RESULTS.json"
IMPORTED = ROOT / "data" / "imported_v18"

OUT_DIR = ROOT / "outputs" / "wp0" / "fingerprints"
REPORT = OUT_DIR / "H1_H2_BRIDGE_REPORT.md"
RESULTS = OUT_DIR / "H1_H2_BRIDGE_RESULTS.json"

SEED = 20260809
PERMUTATIONS = 200_000

STAGES = ("h1", "h2")
PIPELINES = ("linear", "rank")
BLOCK_EFFECTS = (
    "matched_distance_reduction_block_effects",
    "raw_geometry_block_effects",
    "unsigned_geometry_block_effects",
    "d_directional_block_effects",
    "d_signature_block_effects",
    "d_conditional_block_effects",
)
FAMILY_EFFECTS = (
    "matched_distance_reduction_family_effects",
    "raw_geometry_family_effects",
    "directional_family_effects",
    "signature_family_effects",
    "conditional_family_effects",
)
RELATION_EFFECTS = (
    "rendering_relation_matched_distance_reductions",
    "rendering_relation_raw_geometry_effects",
    "rendering_relation_directional_effects",
    "rendering_relation_signature_effects",
)
REGISTERED_TESTS = (
    "matched_distance_reduction_test",
    "raw_geometry_test",
    "d_directional_test",
    "d_signature_test",
    "d_conditional_test",
)

# The block index each rendering relation occupies. Read off the WP0 registry,
# then used to test the published relation effects against the published block
# effects. It is a design constant, not an outcome.
RELATION_BLOCKS = {
    "R1_R1": (0, 1, 2, 3),
    "R2_R2": (4, 5, 6, 7),
    "R1_R2": (8, 9, 10, 11),
    "R2_R1": (12, 13, 14, 15),
}

NOT_NATIVE = cs.NOT_NATIVE
EXPLORATORY = (
    "Every bridge number in this report is exploratory WP0 output computed "
    "against a partial archive. It is not a V18 result, it does not enter any "
    "registered verdict, and no registered metric is recomputed or redefined "
    "anywhere in it."
)


# ---------------------------------------------------------------------------
# Small statistics, kept local so nothing registered is touched
# ---------------------------------------------------------------------------

def rankdata(values: np.ndarray) -> np.ndarray:
    """Average ranks, so ties do not silently become an ordering."""
    order = np.argsort(values, kind="stable")
    ranks = np.empty(len(values), dtype=float)
    ranks[order] = np.arange(1, len(values) + 1, dtype=float)
    unique, inverse, counts = np.unique(values, return_inverse=True, return_counts=True)
    if counts.max() > 1:
        sums = np.zeros(len(unique))
        np.add.at(sums, inverse, ranks)
        ranks = (sums / counts)[inverse]
    return ranks


def spearman(a: np.ndarray, b: np.ndarray) -> float:
    ra, rb = rankdata(np.asarray(a, float)), rankdata(np.asarray(b, float))
    ra = ra - ra.mean()
    rb = rb - rb.mean()
    denom = math.sqrt(float(ra @ ra) * float(rb @ rb))
    return float(ra @ rb / denom) if denom > 0 else float("nan")


def permutation_p(a: np.ndarray, b: np.ndarray, rng: np.random.Generator,
                  draws: int) -> dict[str, Any]:
    """Two-sided p for a rank correlation, over relabellings of the strata.

    For four or five strata every relabelling is enumerated, because the
    permutation set is smaller than any Monte Carlo sample would be and the
    smallest attainable p is worth stating exactly. For sixteen it is sampled.
    """
    a = np.asarray(a, float)
    b = np.asarray(b, float)
    observed = spearman(a, b)
    n = len(a)
    if not math.isfinite(observed):
        return {"spearman": observed, "p_two_sided": float("nan"),
                "method": "undefined", "draws": 0,
                "smallest_attainable_p": float("nan")}
    if n <= 6:
        perms = list(itertools.permutations(range(n)))
        stats = np.array([spearman(a[list(p)], b) for p in perms])
        extreme = int(np.sum(np.abs(stats) >= abs(observed) - 1e-12))
        return {"spearman": observed,
                "p_two_sided": extreme / len(perms),
                "method": f"exact over {len(perms)} relabellings",
                "draws": len(perms),
                "smallest_attainable_p": 2.0 / len(perms)}
    ra = rankdata(a)
    rb = rankdata(b)
    ra = ra - ra.mean()
    rb = rb - rb.mean()
    scale = math.sqrt(float(ra @ ra) * float(rb @ rb))
    idx = np.argsort(rng.random((draws, n)), axis=1)
    stats = (ra[idx] @ rb) / scale
    extreme = int(np.sum(np.abs(stats) >= abs(observed) - 1e-12))
    p = (1 + extreme) / (1 + draws)
    return {"spearman": observed, "p_two_sided": p,
            "method": f"Monte Carlo over {draws} relabellings, seed {SEED}",
            "draws": draws,
            "smallest_attainable_p": 1.0 / (1 + draws)}


def standardise(matrix: np.ndarray) -> tuple[np.ndarray, int]:
    """z-score columns, dropping the ones that carry no variation at all."""
    keep = matrix.std(axis=0) > 0
    kept = matrix[:, keep]
    return (kept - kept.mean(axis=0)) / kept.std(axis=0), int((~keep).sum())


# ---------------------------------------------------------------------------
# Completeness audit
# ---------------------------------------------------------------------------

def audit_completeness() -> dict[str, Any]:
    values = json.loads(RESULTS_VALUES.read_text(encoding="utf-8"))
    rows = {r["path"]: r["value"] for r in values["rows"]}

    counts = values["gate_evaluation_counts"]
    scientific_total = sum(c["scientific"] for c in counts.values())
    validity_total = sum(c["validity"] for c in counts.values())
    scientific_failed = len(values["scientific_gate_failures"])
    validity_failed = len(values["validity_gate_failures"])

    per_cell: dict[str, int] = {}
    for failure in values["scientific_gate_failures"]:
        parts = failure.split(".")
        cell = f"{parts[0]}.{parts[2]}" if len(parts) > 2 else parts[0]
        per_cell[cell] = per_cell.get(cell, 0) + 1

    # What of the archive is actually here.
    imported = sorted(p.name for p in IMPORTED.iterdir()) if IMPORTED.exists() else []
    compiled = len(list((IMPORTED / "compiled_programs").glob("*.json"))) \
        if (IMPORTED / "compiled_programs").exists() else 0
    h1h2_in_import = sorted(n for n in imported if n.lower().startswith(("h1", "h2")))
    attempt4_trees = sorted(
        p.name for p in EVIDENCE.iterdir()
        if p.is_dir() and p.name.lower() in {"h1", "h2"}
    )
    rehearsal = EVIDENCE / "rehearsal-snapshot" / "v18_generation"
    rehearsal_trees = {}
    if rehearsal.exists():
        for stage in ("h1", "h2"):
            tree = rehearsal / stage
            if tree.exists():
                rehearsal_trees[stage] = {
                    "files": sum(1 for _ in tree.rglob("*") if _.is_file()),
                    "forward_records": len(list((tree / "forward").glob("*.json")))
                    if (tree / "forward").exists() else 0,
                    "reverse_records": len(list((tree / "reverse").glob("*.json")))
                    if (tree / "reverse").exists() else 0,
                }

    repair = json.loads(REPAIR_VERIFICATION.read_text(encoding="utf-8"))
    scale = json.loads(SCALE_CHECK.read_text(encoding="utf-8"))
    families = json.loads(SUPPORT_FAMILIES.read_text(encoding="utf-8"))

    disclosure = values.get("h2_disclosure", {})
    return {
        "results_values_file": str(RESULTS_VALUES.relative_to(ROOT)).replace("\\", "/"),
        "results_values_status": values.get("status"),
        "synthetic": values.get("synthetic"),
        "manifest_sha256": values.get("manifest_sha256"),
        "verdicts": {
            "joint_verdict": values.get("joint_verdict"),
            "joint_verdict_is_asserted_not_computed":
                values.get("joint_verdict_is_asserted_not_computed"),
            "final_analysis_exists": values.get("final_analysis_exists"),
            "h1_verdict": values.get("h1_verdict"),
            "h1_valid": values.get("h1_valid"),
            "h1_provenance": values.get("h1_provenance"),
            "h2_verdict": values.get("h2_verdict"),
            "h2_valid": values.get("h2_valid"),
            "h2_provenance": values.get("h2_provenance"),
            "h2_analysis_class": values.get("h2_analysis_class"),
        },
        "operator_note": {
            "path": str(OPERATOR_NOTE.relative_to(ROOT)).replace("\\", "/"),
            "exists": OPERATOR_NOTE.exists(),
            "stated_joint_outcome": "NOT_SUPPORTED",
        },
        "gates": {
            "scientific_evaluated": scientific_total,
            "scientific_failed": scientific_failed,
            "scientific_passed": scientific_total - scientific_failed,
            "validity_evaluated": validity_total,
            "validity_failed": validity_failed,
            "validity_failures": values["validity_gate_failures"],
            "per_stage_pipeline_failures": per_cell,
            "gate_count_mismatch": values.get("gate_count_mismatch"),
            "unexpected_keys": values.get("unexpected_keys"),
        },
        "diagnostics": {
            f"{stage}.{name}": rows[f"{stage}.validity.diagnostics.{name}"]
            for stage in STAGES
            for name in ("metadata_files", "cap_activations", "transition_clamp_events")
        },
        "registered_tests": {
            f"{stage}.{pipe}.{test}": {
                "observed_mean": rows[f"{stage}.pipelines.{pipe}.summary.{test}"]["observed_mean"],
                "one_sided_p": rows[f"{stage}.pipelines.{pipe}.summary.{test}"]["one_sided_p"],
                "assignment_count":
                    rows[f"{stage}.pipelines.{pipe}.summary.{test}"]["assignment_count"],
            }
            for stage in STAGES for pipe in PIPELINES for test in REGISTERED_TESTS
        },
        "invariant_geometry_auc": {
            f"{stage}.{pipe}": rows[f"{stage}.pipelines.{pipe}.summary.invariant_geometry_auc"]
            for stage in STAGES for pipe in PIPELINES
        },
        "pipeline_passes": {
            f"{stage}.{pipe}": rows[f"{stage}.pipelines.{pipe}.summary.passes"]
            for stage in STAGES for pipe in PIPELINES
        },
        "h2_disclosure": {
            "h2_execution_terminal_status": disclosure.get("h2_execution_terminal_status"),
            "registered_chain_bypassed": disclosure.get("registered_chain_bypassed"),
            "original_summary_still_matches_terminal":
                disclosure.get("original_summary_still_matches_terminal"),
            "workspace_artifacts_modified": disclosure.get("workspace_artifacts_modified"),
            "repaired_samples": sorted(disclosure.get("repaired_samples", {})),
            "reason": disclosure.get("reason"),
        },
        "repair_verification": {
            "repaired": len(repair["repaired"]),
            "arrays_byte_equal": all(r["arrays_byte_equal"] for r in repair["repaired"]),
            "fresh_process_traversal_exact":
                all(r["fresh_process_traversal_exact"] for r in repair["repaired"]),
            "untouched_digests_unchanged": repair["untouched_digests_unchanged"],
            "untouched_digests_changed": repair["untouched_digests_changed"],
            "all_checks_pass": repair["all_checks_pass"],
        },
        "scale_check": {
            pipe: {
                "h1_blocks_positive": scale[pipe]["h1"]["blocks_positive"],
                "h2_blocks_positive": scale[pipe]["h2"]["blocks_positive"],
                "median_denominator_ratio_h2_over_h1":
                    scale[pipe]["median_denominator_ratio_h2_over_h1"],
                "reading": scale[pipe]["reading"],
            } for pipe in PIPELINES
        },
        "support_families": {
            pipe: {
                "audits_total": families[pipe]["audits_total"],
                "audits_failed": families[pipe]["audits_failed"],
                "family_below_floor_counts": families[pipe]["family_below_floor_counts"],
                "floor_verdict": families[pipe]["floor_verdict"],
            } for pipe in PIPELINES
        },
        "archive": {
            "imported_v18_entries": imported,
            "compiled_programs": compiled,
            "h1_or_h2_artifacts_in_import": h1h2_in_import,
            "attempt4_stage_trees_in_repository": attempt4_trees,
            "rehearsal_stage_trees": rehearsal_trees,
        },
    }


# ---------------------------------------------------------------------------
# Attempt provenance: are both sides of the bridge from the same V18 attempt?
# ---------------------------------------------------------------------------

# Attempt 4's own anchors. Quoted from the attempt-4 draw and manifest, and
# independently re-derived by `code/verify_attempt4_provenance.py`, whose report
# this function reads and then re-checks rather than trusts.
ATTEMPT4_MANIFEST = \
    "e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e"
ATTEMPT4_ASSIGNMENT = \
    "500762433136176bea1c8548d87e1c411d66c692554572478ff65ffaa703fc48"
ATTEMPT4_TARGET_PULSE = 1894079

# Digests attempt 3 publishes about itself, in the "Bound evidence" table of
# `v18-evidence/sealed-workspace-pre-phase0/experiments/
#  intervention-geometry-v18-attempt-03-invalid-record-20260806.md`, lines
# 207-224. They are quoted here, not recomputed. They are kept as negative
# controls: the corpus that used to satisfy every one of them is the corpus this
# rebuild replaced, so a run in which any of them matches again is a run that
# has silently reverted.
ATTEMPT3_DIGESTS = {
    "generation-attempt-set.json":
        "a2eb7669b72a0f4c75e36a41d49c0189a9ab5d0b11817393926ebf0e3033828d",
    "STAGE-ATTEMPT.json":
        "7e4e4f3e02283b996ff91595049730ab3074a90417d42483a7ff4612a9db2104",
    "GENERATION-TERMINAL.json":
        "5ca588310076e54d61258a303effb64e92c8bc85d3e5bc3deaf30f635be26c5e",
    "generation-summary.json":
        "e2d3f090ae40e0a9dd3b95b3390cd93f316f3129290de0157c62bd146fc035e8",
}
ATTEMPT3_MANIFEST = \
    "0e9850ec556adc28efdf134ca8090cd65b89462bd892f1076b95eabaf9f43aab"
ATTEMPT3_ASSIGNMENT = \
    "20234f0b95c4db68e2f414e280a491a6cb5ef3a0f39206d1252f7c22e357cdc9"
ATTEMPT3_TARGET_PULSE = 1891397
GENERATION4_LOG = EVIDENCE / "generation4.log"
DRAW4_LOG = EVIDENCE / "draw4.log"
PROVENANCE_GATE = ROOT / "outputs" / "wp0" / "import" / "ATTEMPT4_PROVENANCE.json"
DESIGN_TABLE_SHA256 = \
    "6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610"
FORBIDDEN_REGISTRY_FIELDS = ("arm_assignment_bit", "arm_assignment_bits")


def audit_provenance(registry_doc: dict[str, Any],
                     values: dict[str, Any]) -> dict[str, Any]:
    """Check that the analysed corpus and the registered values share an attempt.

    Nothing else in this script asks the question, and every other check passes
    within a single attempt, so a cross-attempt corpus would pass the whole
    suite unnoticed. That is not hypothetical: it is what happened, and the
    rebuild this function now gates is the repair.

    The import already ran a seven-gate, fifty-eight-check provenance proof in
    `code/verify_attempt4_provenance.py`. This function reads that report but
    does not take its word for anything. It re-derives the four facts the bridge
    itself depends on -- which manifest the corpus binds, which manifest the
    registered value table binds, that no attempt-3 digest survives in the
    corpus, and that every analysed program is an attempt-4 identifier -- and it
    checks that the report is describing the corpus that is on disk now rather
    than one that was on disk when it was written. A passing report about a
    replaced corpus is exactly the failure mode this project already hit once.
    """
    gate: dict[str, Any] = {}
    gate_error = None
    if PROVENANCE_GATE.exists():
        gate = json.loads(PROVENANCE_GATE.read_text(encoding="utf-8"))
    else:
        gate_error = f"{PROVENANCE_GATE.relative_to(ROOT)} does not exist"

    gate_passes = bool(
        gate
        and gate.get("status") == "PASS"
        and gate.get("gates_passed") == gate.get("gates_total")
        and gate.get("checks_passed") == gate.get("checks_total")
        and gate.get("checks_failed") in (0, [], None)
    )

    # Is the report about this corpus, as it stands now?
    on_disk = {
        f"{stage}/{direction}": len(list(
            (IMPORTED / stage / direction).glob("*.npz")))
        for stage in STAGES for direction in ("forward", "reverse")
    }
    recorded = (gate.get("tensors", {}) or {}).get("by_stage", {})
    gate_is_current = bool(recorded) and recorded == on_disk
    gate_corpus = (gate.get("corpus") or "").replace("\\", "/")
    gate_describes_this_corpus = gate_corpus.rstrip("/").endswith(
        str(IMPORTED.relative_to(ROOT)).replace("\\", "/"))

    # Re-derived here, not read from the report.
    imported_digests = {}
    for name in ATTEMPT3_DIGESTS:
        path = IMPORTED / name
        imported_digests[name] = (
            hashlib.sha256(path.read_bytes()).hexdigest() if path.exists()
            else None
        )
    matches_attempt3 = {
        name: imported_digests[name] == digest
        for name, digest in ATTEMPT3_DIGESTS.items()
    }
    attempt3_survivals = sum(matches_attempt3.values())

    attempt_set = json.loads(
        (IMPORTED / "generation-attempt-set.json").read_text(encoding="utf-8"))
    corpus_manifest = attempt_set.get("manifest_sha256")
    registered_manifest = values.get("manifest_sha256")

    programs = {p.stem for p in (IMPORTED / "compiled_programs").glob("req_*.json")}
    attempt4_ids: set[str] = set()
    if GENERATION4_LOG.exists():
        attempt4_ids = set(re.findall(
            r"\[\d{3}/\d{3}\] (req_[0-9a-f]{20}) valid",
            GENERATION4_LOG.read_text(encoding="utf-8", errors="replace")))

    attempt4_pulse = None
    attempt4_entropy = None
    if DRAW4_LOG.exists():
        draw = DRAW4_LOG.read_text(encoding="utf-8", errors="replace")
        pulse = re.search(r'"pulse_index":\s*(\d+)', draw)
        entropy = re.search(r'"nuisance_entropy_hex":\s*"([0-9a-f]+)"', draw)
        attempt4_pulse = int(pulse.group(1)) if pulse else None
        attempt4_entropy = entropy.group(1) if entropy else None

    # The registry is schema 2: design factors are transcribed from the
    # published design table, and no arm-assignment artifact is opened at all.
    # The schema-1 `derivation` block it used to carry is gone, and its absence
    # is itself part of the check -- a registry that still carried it would be a
    # registry rebuilt from the attempt-3 nuisance seed.
    registry_provenance = registry_doc.get("provenance", {})
    arm_block = registry_doc.get("arm", {})
    registry_rows = registry_doc.get("rows", [])
    leaked_fields = sorted({
        field for field in FORBIDDEN_REGISTRY_FIELDS
        for row in registry_rows if field in row
    })
    registry_ok = bool(
        registry_doc.get("schema_version") == 2
        and "derivation" not in registry_doc
        and registry_provenance.get("source_sha256") == DESIGN_TABLE_SHA256
        and registry_provenance.get("observed_row_count") == 320
        and arm_block.get("derived_by_wp0") is False
        and not leaked_fields
    )

    corpus_is_attempt4 = corpus_manifest == ATTEMPT4_MANIFEST
    registered_is_attempt4 = registered_manifest == ATTEMPT4_MANIFEST
    programs_are_attempt4 = (
        len(programs) == 320 and len(programs & attempt4_ids) == 320)

    same_attempt = bool(
        corpus_is_attempt4
        and registered_is_attempt4
        and programs_are_attempt4
        and attempt3_survivals == 0
        and registry_ok
        and gate_passes
        and gate_is_current
        and gate_describes_this_corpus
    )

    return {
        "same_attempt": same_attempt,
        "attempt": "v18-attempt-04",
        "corpus_is_attempt4": corpus_is_attempt4,
        "registered_values_are_attempt4": registered_is_attempt4,
        "programs_are_attempt4": programs_are_attempt4,
        "attempt4_manifest_sha256": ATTEMPT4_MANIFEST,
        "corpus_bound_manifest_sha256": corpus_manifest,
        "registered_values_manifest_sha256": registered_manifest,
        "compiled_programs": len(programs),
        "attempt4_program_ids_in_generation4_log": len(attempt4_ids),
        "programs_shared_with_attempt4": len(programs & attempt4_ids),
        "attempt4_target_pulse": attempt4_pulse,
        "attempt4_target_pulse_expected": ATTEMPT4_TARGET_PULSE,
        "attempt4_target_pulse_agrees": attempt4_pulse == ATTEMPT4_TARGET_PULSE,
        "attempt4_nuisance_entropy_hex": attempt4_entropy,
        "negative_control": {
            "attempt3_digests_still_present": attempt3_survivals,
            "attempt3_digests_checked": len(ATTEMPT3_DIGESTS),
            "imported_matches_attempt3_published": matches_attempt3,
            "imported_digests": imported_digests,
            "attempt3_manifest_sha256": ATTEMPT3_MANIFEST,
            "attempt3_assignment_sha256": ATTEMPT3_ASSIGNMENT,
            "attempt3_target_pulse": ATTEMPT3_TARGET_PULSE,
            "corpus_binds_attempt3_manifest": corpus_manifest == ATTEMPT3_MANIFEST,
        },
        "registry": {
            "schema_version": registry_doc.get("schema_version"),
            "schema1_derivation_block_absent": "derivation" not in registry_doc,
            "design_table_sha256": registry_provenance.get("source_sha256"),
            "design_table_sha256_agrees":
                registry_provenance.get("source_sha256") == DESIGN_TABLE_SHA256,
            "observed_row_count": registry_provenance.get("observed_row_count"),
            "arm_derived_by_wp0": arm_block.get("derived_by_wp0"),
            "arm_transcribed_from": arm_block.get("transcribed_from"),
            "forbidden_fields_found": leaked_fields,
            "acceptable": registry_ok,
        },
        "import_gate": {
            "path": str(PROVENANCE_GATE.relative_to(ROOT)).replace("\\", "/"),
            "error": gate_error,
            "status": gate.get("status"),
            "gates": f"{gate.get('gates_passed')}/{gate.get('gates_total')}",
            "checks": f"{gate.get('checks_passed')}/{gate.get('checks_total')}",
            "titles": [g.get("title") for g in gate.get("gates", [])],
            "passes": gate_passes,
            "tensors_recorded": recorded,
            "tensors_on_disk": on_disk,
            "report_is_current": gate_is_current,
            "report_describes_this_corpus": gate_describes_this_corpus,
        },
    }


# ---------------------------------------------------------------------------
# Index alignment: earn the right to join on block
# ---------------------------------------------------------------------------

def audit_alignment(rows: dict[str, Any], registry: list[dict[str, Any]]) -> dict[str, Any]:
    by_block: dict[int, dict[str, set]] = {}
    for row in registry:
        slot = by_block.setdefault(row["block_index"], {"id": set(), "rel": set()})
        slot["id"].add(row["block_id"])
        slot["rel"].add(row["rendering_relation"])

    id_agree = sum(
        1 for i in range(16)
        if by_block.get(i, {}).get("id") == {f"v18-block-{i + 1:02d}"}
    )
    relation_map_agree = sum(
        1 for rel, blocks in RELATION_BLOCKS.items() for i in blocks
        if by_block.get(i, {}).get("rel") == {rel}
    )

    # Identity 1. Each published relation effect is the mean of the published
    # block effects at the four blocks the registry assigns to that relation.
    pairs = (
        ("matched_distance_reduction_block_effects",
         "rendering_relation_matched_distance_reductions"),
        ("raw_geometry_block_effects", "rendering_relation_raw_geometry_effects"),
        ("d_directional_block_effects", "rendering_relation_directional_effects"),
        ("d_signature_block_effects", "rendering_relation_signature_effects"),
    )
    worst_relation = 0.0
    relation_checks = 0
    for stage in STAGES:
        for pipe in PIPELINES:
            for block_key, relation_key in pairs:
                block = rows[f"{stage}.pipelines.{pipe}.summary.{block_key}"]
                relation = rows[f"{stage}.pipelines.{pipe}.summary.{relation_key}"]
                for rel, blocks in RELATION_BLOCKS.items():
                    got = statistics.fmean(block[i] for i in blocks)
                    worst_relation = max(worst_relation, abs(got - relation[rel]))
                    relation_checks += 1

    # Identity 2. The registered estimator is the mean of the sixteen block
    # effects, so the published test statistic must equal that mean.
    worst_estimator = 0.0
    estimator_checks = 0
    for stage in STAGES:
        for pipe in PIPELINES:
            block = rows[f"{stage}.pipelines.{pipe}.summary."
                         f"matched_distance_reduction_block_effects"]
            test = rows[f"{stage}.pipelines.{pipe}.summary."
                        f"matched_distance_reduction_test"]
            worst_estimator = max(
                worst_estimator, abs(statistics.fmean(block) - test["observed_mean"]))
            estimator_checks += 1

    # The analyser's own record order, read from the rehearsal snapshot for its
    # schema only. No rehearsal value is used for anything scientific.
    rehearsal_order = None
    if REHEARSAL_H1.exists():
        blocks = json.loads(REHEARSAL_H1.read_text(encoding="utf-8"))["pipelines"]["linear"]["blocks"]
        rehearsal_order = {
            "block_index_equals_list_position":
                [b["block_index"] for b in blocks] == list(range(len(blocks))),
            "block_id_pattern_matches":
                all(b["block_id"] == f"v18-block-{b['block_index'] + 1:02d}" for b in blocks),
            "records": len(blocks),
        }

    return {
        "registry_block_id_agreement": f"{id_agree}/16",
        "registry_relation_map_agreement": f"{relation_map_agree}/16",
        "relation_identity_checks": relation_checks,
        "relation_identity_max_abs_difference": worst_relation,
        "estimator_identity_checks": estimator_checks,
        "estimator_identity_max_abs_difference": worst_estimator,
        "analyser_record_order_schema": rehearsal_order,
        "aligned": bool(id_agree == 16 and relation_map_agree == 16
                        and worst_relation < 1e-9 and worst_estimator < 1e-9),
    }


# ---------------------------------------------------------------------------
# The WP0 side
# ---------------------------------------------------------------------------

def paired_axes(registry: list[dict[str, Any]], index: dict[str, int]
                ) -> dict[int, list[tuple[int, int]]]:
    """Per block, the matched slot_u / slot_v row pairs of each operator key."""
    axes: dict[str, dict[str, int]] = {}
    block_of: dict[str, int] = {}
    for row in registry:
        axes.setdefault(row["operator_key"], {})[row["arm_slot"]] = index[row["request_key"]]
        block_of[row["operator_key"]] = row["block_index"]
    out: dict[int, list[tuple[int, int]]] = {}
    for key, slots in axes.items():
        if set(slots) != {"slot_u", "slot_v"}:
            raise SystemExit(f"operator key {key} is not a slot_u / slot_v pair")
        out.setdefault(block_of[key], []).append((slots["slot_u"], slots["slot_v"]))
    return out


def slot_statistics(matrix: np.ndarray, axes: dict[int, list[tuple[int, int]]],
                    strata: Sequence[int]) -> dict[str, np.ndarray]:
    """Coherent slot shift, matched-pair distance, and their ratio, per stratum.

    The shift is the norm of the mean matched difference, so it measures how
    much the two slots separate in a consistent direction. The distance is the
    mean norm of the same differences, so it measures how far apart matched
    programs are however they point. The ratio is the part of the separation
    that survives averaging, and it is the only one of the three that is
    dimensionless.
    """
    shift, distance = [], []
    for stratum in strata:
        pairs = axes[stratum]
        diff = np.stack([matrix[u] - matrix[v] for u, v in pairs])
        shift.append(float(np.linalg.norm(diff.mean(axis=0))))
        distance.append(float(np.linalg.norm(diff, axis=1).mean()))
    shift = np.array(shift)
    distance = np.array(distance)
    with np.errstate(invalid="ignore", divide="ignore"):
        ratio = np.where(distance > 0, shift / distance, np.nan)
    return {"slot_shift": shift, "pair_distance": distance, "slot_coherence": ratio}


def sign_flip_control(matrix: np.ndarray, axes: dict[int, list[tuple[int, int]]]
                      ) -> dict[str, Any]:
    """Exact test, per block, that the slot direction is coherent at all.

    Which of a matched pair is slot_u carries no meaning WP0 can read, so
    flipping the sign of any subset of a block's matched differences is a
    relabelling the data cannot distinguish. Enumerating all of them gives an
    exact null for the coherent shift, with no asymptotics and no sampling.
    """
    per_block = []
    for block in sorted(axes):
        pairs = axes[block]
        diff = np.stack([matrix[u] - matrix[v] for u, v in pairs])
        n = len(pairs)
        signs = np.array(list(itertools.product((1.0, -1.0), repeat=n)))
        norms = np.linalg.norm(signs @ diff, axis=1) / n
        observed = float(np.linalg.norm(diff.mean(axis=0)))
        extreme = int(np.sum(norms >= observed - 1e-12))
        per_block.append({
            "block_index": block,
            "pairs": n,
            "observed_shift": observed,
            "null_median": float(np.median(norms)),
            "p_exact": extreme / len(signs),
            "relabellings": int(len(signs)),
        })
    p = [b["p_exact"] for b in per_block]
    below = sum(1 for v in p if v < 0.05)
    return {
        "per_block": per_block,
        "blocks": len(per_block),
        "blocks_below_0.05": below,
        "expected_below_0.05_under_null": 0.05 * len(per_block),
        "smallest_p": min(p),
        "median_p": float(statistics.median(p)),
    }


def closure_geometry(programs_order: Sequence[str], quiet: bool) -> dict[str, Any]:
    """Recompute the per-program P0-040 closure summaries, and prove they match.

    P0-040 published only aggregates, so the per-program vectors it correlated
    have to be rebuilt here. They are rebuilt with the same script, the same
    grid, the same horizon and the same seed, and every configuration's
    aggregate is compared against the published one. The fixed-point search is
    not repeated, because this bridge uses none of it.

    All thirty-three configurations must reproduce exactly. Since the v1.0.1
    P0-040 correction, stochastic streams use the recorded, process-independent
    ``configuration_seed`` derivation; stochastic configurations are therefore
    verified and included rather than excluded as irreproducible.
    """
    published = json.loads(CLOSURE_RESULTS.read_text(encoding="utf-8"))
    paths = sorted(cs.CORPUS.glob("*.json"))
    names = [p.name for p in paths]
    if names != list(programs_order):
        raise SystemExit("compiled program order does not match the fingerprint order")

    programs = [rr.load_compiled(p) for p in paths]
    bank = rr.context_bank(seed=cs.CONTEXT_SEED, count=cs.CONTEXT_COUNT)
    contexts = cs.N_EVIDENCE_CONTEXTS
    base_features = bank.features[:contexts]
    initial_states = bank.states[contexts:contexts + cs.N_INITIAL_STATES]
    forms = cs.build_forms(programs, base_features)
    n_rows = len(programs) * contexts
    initial = np.repeat(initial_states[None, :, :], n_rows, axis=0)

    configs = cs.enumerate_configs(cs.STEP_GRID, cs.LEAK_GRID)
    columns: list[str] = []
    vectors: list[np.ndarray] = []
    worst = 0.0
    verified = 0
    excluded: list[dict[str, Any]] = []
    for config in configs:
        label = config.key
        closure = cs.CLOSURE_BY_ID[config.closure_id]
        rng_seed = (cs.configuration_seed(cs.SEED, label)
                    if closure.stochastic else cs.SEED)
        rng = np.random.default_rng(rng_seed)
        started = time.time()
        run = cs.iterate(config, forms, initial, cs.HORIZON, rng)
        period = cs.detect_period(run["tail"])
        classes = cs.classify_runs(run, period)
        cell = {name: classes[name].mean(axis=1) for name in cs.OUTCOME_CLASSES}
        endpoint = np.clip(run["endpoint"], -cs.ESCAPE_RADIUS, cs.ESCAPE_RADIUS)

        def by_program(v: np.ndarray) -> np.ndarray:
            return v.reshape(len(programs), contexts).mean(axis=1)

        stats = {
            "escape_fraction": by_program(cell["escaped"]),
            "settled_fraction": by_program(cell["converged"] + cell["pinned_by_bound"]),
            "cycle_fraction": by_program(cell["cycle"]),
            "left_guard_fraction": by_program(run["left_guard"].mean(axis=1)),
            "endpoint_norm": np.linalg.norm(endpoint, axis=-1).mean(axis=1)
            .reshape(len(programs), contexts).mean(axis=1),
        }
        # The aggregate the published run reported, recomputed from these
        # per-program vectors. A silent divergence here would mean the bridge
        # is built on a different corpus from the one P0-040 reported on.
        ref = published["configurations"][label]
        divergence = 0.0
        for name in cs.OUTCOME_CLASSES:
            divergence = max(divergence, abs(float(classes[name].mean())
                                             - ref["outcome_fractions"][name]))
        divergence = max(divergence, abs(float(run["left_guard"].mean())
                                         - ref["left_reference_guard_fraction"]))

        worst = max(worst, divergence)
        verified += 1
        for name, vector in stats.items():
            columns.append(f"{label}::{name}")
            vectors.append(vector)
        if not quiet:
            print(f"  {label:<44} {time.time() - started:6.1f}s  "
                  f"worst so far {worst:.2e}")

    return {
        "matrix": np.stack(vectors, axis=1),
        "columns": columns,
        "configurations_total": len(configs),
        "configurations_verified": verified,
        "max_abs_difference_vs_published": worst,
        "reproduces_p0_040": bool(worst < 1e-12 and verified == len(configs)),
        "stochastic_excluded": excluded,
        "stochastic_max_abs_difference": max(
            (e["max_abs_difference_vs_published"] for e in excluded), default=0.0),
        "exclusion_reason": None,
        "stochastic_seed_derivation": (
            "run_closure_sensitivity.configuration_seed: domain-separated "
            "SHA-256 of the declared seed and full configuration label"
        ),
        "horizon": cs.HORIZON,
        "step_grid": list(cs.STEP_GRID),
        "leak_grid": list(cs.LEAK_GRID),
    }


# ---------------------------------------------------------------------------
# The bridge itself
# ---------------------------------------------------------------------------

def critical_abs_rho(n: int, alphas: Sequence[float], rng: np.random.Generator,
                     draws: int = 200_000) -> dict[float, float]:
    """Smallest |Spearman rho| a stratum of size n needs to reach each alpha.

    Computed under the same relabelling null the tests themselves use, so it is
    a statement about the test actually run rather than an asymptotic
    approximation. It assumes no ties, which is the favourable case; ties in a
    published effect vector would raise the requirement rather than lower it.
    """
    base = np.arange(1.0, n + 1)
    centred = base - base.mean()
    denominator = float(centred @ centred)
    permuted = rng.permuted(np.tile(base, (draws, 1)), axis=1)
    stats = np.abs((permuted - base.mean()) @ centred) / denominator
    return {float(alpha): float(np.quantile(stats, 1.0 - alpha)) for alpha in alphas}


def bridge(rows: dict[str, Any], predictors: dict[str, dict[str, np.ndarray]],
           registry: list[dict[str, Any]], rng: np.random.Generator) -> dict[str, Any]:
    families = sorted({r["family"] for r in registry})
    relations = sorted(RELATION_BLOCKS)

    strata = {
        "block": {
            "n": 16,
            "targets": {
                f"{stage}.{pipe}.{effect}":
                    np.abs(np.asarray(rows[f"{stage}.pipelines.{pipe}.summary.{effect}"], float))
                for stage in STAGES for pipe in PIPELINES for effect in BLOCK_EFFECTS
            },
        },
        "family": {
            "n": 5,
            "targets": {
                f"{stage}.{pipe}.{effect}": np.abs(np.array(
                    [rows[f"{stage}.pipelines.{pipe}.summary.{effect}"][f] for f in families],
                    float))
                for stage in STAGES for pipe in PIPELINES for effect in FAMILY_EFFECTS
            },
        },
        "rendering_relation": {
            "n": 4,
            "targets": {
                f"{stage}.{pipe}.{effect}": np.abs(np.array(
                    [rows[f"{stage}.pipelines.{pipe}.summary.{effect}"][r] for r in relations],
                    float))
                for stage in STAGES for pipe in PIPELINES for effect in RELATION_EFFECTS
            },
        },
    }

    out: dict[str, Any] = {}
    total_tests = 0
    for stratum, spec in strata.items():
        available = predictors.get(stratum, {})
        entries = []
        for predictor_name, predictor in available.items():
            for target_name, target in spec["targets"].items():
                result = permutation_p(predictor, target, rng,
                                       PERMUTATIONS if spec["n"] > 6 else 0)
                entries.append({
                    "predictor": predictor_name,
                    "target": target_name,
                    **result,
                })
                total_tests += 1
        entries.sort(key=lambda e: (math.inf if math.isnan(e["p_two_sided"])
                                    else e["p_two_sided"]))
        out[stratum] = {
            "n": spec["n"],
            "predictors": sorted(available),
            "targets": len(spec["targets"]),
            "tests": len(entries),
            "results": entries,
            "smallest_attainable_p": entries[0]["smallest_attainable_p"] if entries else None,
        }
    out["total_tests"] = total_tests
    out["bonferroni_alpha"] = 0.05 / total_tests if total_tests else float("nan")
    out["labels"] = {"family_order": families, "relation_order": relations}
    # What the block stratum would have to see to say anything, computed under
    # the same relabelling null the tests use rather than asserted.
    out["block"]["critical_abs_rho"] = [
        {"alpha": alpha, "abs_rho": value}
        for alpha, value in critical_abs_rho(
            strata["block"]["n"], (0.05, out["bonferroni_alpha"]), rng).items()
    ]
    return out


# ---------------------------------------------------------------------------
# Rendering
# ---------------------------------------------------------------------------

def fmt(value: float, digits: int = 3) -> str:
    if value is None or (isinstance(value, float) and math.isnan(value)):
        return "n/a"
    if value != 0 and abs(value) < 10 ** (-digits):
        return f"{value:.3e}"
    return f"{value:.{digits}f}"


def render_report(doc: dict[str, Any]) -> str:
    lines: list[str] = []
    add = lines.append

    audit = doc["completeness"]
    align = doc["alignment"]
    wp0 = doc["wp0_side"]
    br = doc["bridge"]

    add("# H1 and H2 bridge report")
    add("")
    add("**Task:** P0-050 — Bridge fingerprints to H1 and H2  ")
    add(f"**Generated by:** `{doc['generated_by']}`  ")
    add(f"**Python:** {doc['python']} · numpy {doc['numpy']} · pandas {doc['pandas']}  ")
    ran = []
    ran.append("block-level bridge")
    if "closures" in doc["wp0_side"]:
        ran.append("per-program closure recompute")
    if doc.get("per_sample"):
        ran.append("per-sample bridge on "
                   + " and ".join(s.upper() for s in STAGES
                                  if s in doc["per_sample"]))
    add(f"**Stages run:** {', '.join(ran)}")
    add("")
    add(f"> {EXPLORATORY}")
    add("")
    add(f"> {NOT_NATIVE}")
    add("")

    # ------------------------------------------------------------ provenance
    prov = doc["provenance"]
    if not prov["same_attempt"]:
        add("> **THIS REPORT IS NOT EVIDENCE.** The two sides of the bridge "
            "come from different V18 attempts. The analysed corpus is the "
            "invalidated attempt-3 generation corpus; the registered H1 and H2 "
            "values are attempt 4. Every correlation below pairs attempt-3 "
            "program geometry against attempt-4 registered values, and the "
            "pairing has no basis. The numbers are retained so the defect is "
            "inspectable, not because they mean anything.")
        add("")

    add("## Attempt provenance")
    add("")
    add("This check exists because the question it asks was once answered "
        "wrongly. An earlier run of this bridge correlated the invalidated "
        "attempt-3 generation corpus against attempt-4 registered values and "
        "every other check in the suite passed, because every other check "
        "compares one attempt-3 artifact against another attempt-3 artifact or "
        "one attempt-4 number against another attempt-4 number. The corpus was "
        "re-imported and this section is the gate that has to hold before any "
        "number below counts.")
    add("")
    gate = prov["import_gate"]
    control = prov["negative_control"]
    add("| what was checked | result |")
    add("| --- | --- |")
    add(f"| corpus `generation-attempt-set.json` binds the attempt-4 manifest | "
        f"`{prov['corpus_bound_manifest_sha256']}` — "
        f"{'yes' if prov['corpus_is_attempt4'] else '**no**'} |")
    add(f"| exported value table binds the same manifest | "
        f"`{prov['registered_values_manifest_sha256']}` — "
        f"{'yes' if prov['registered_values_are_attempt4'] else '**no**'} |")
    add(f"| analysed programs are attempt-4 identifiers | "
        f"{prov['programs_shared_with_attempt4']} of "
        f"{prov['compiled_programs']} appear among the "
        f"{prov['attempt4_program_ids_in_generation4_log']} in `generation4.log` |")
    add(f"| attempt-4 beacon pulse | "
        f"{prov['attempt4_target_pulse']} vs expected "
        f"{prov['attempt4_target_pulse_expected']} — "
        f"{'agrees' if prov['attempt4_target_pulse_agrees'] else '**disagrees**'} |")
    add(f"| attempt-3 published digests surviving in the corpus | "
        f"{control['attempt3_digests_still_present']} of "
        f"{control['attempt3_digests_checked']} |")
    add(f"| semantic registry schema | "
        f"{prov['registry']['schema_version']}, schema-1 `derivation` block "
        f"absent {prov['registry']['schema1_derivation_block_absent']} |")
    add(f"| registry labels transcribed from the published design table | "
        f"`{(prov['registry']['design_table_sha256'] or '')[:16]}…` at "
        f"{prov['registry']['observed_row_count']} rows, "
        f"`arm.derived_by_wp0 = {prov['registry']['arm_derived_by_wp0']}` |")
    add(f"| forbidden assignment fields in the registry | "
        f"{len(prov['registry']['forbidden_fields_found'])} |")
    add(f"| import provenance gate `{gate['path']}` | {gate['status']}, "
        f"{gate['gates']} gates, {gate['checks']} checks |")
    def inventory(counts: Any) -> str:
        if isinstance(counts, dict):
            return ", ".join(f"{k} {v}" for k, v in sorted(counts.items()))
        return str(counts)

    add(f"| that gate describes the corpus on disk now | "
        f"{gate['report_is_current']} (recorded "
        f"{inventory(gate['tensors_recorded'])}; on disk "
        f"{inventory(gate['tensors_on_disk'])}) |")
    add("")
    add("The attempt-3 digests are kept as negative controls rather than "
        "deleted. The corpus that satisfied all of them is the corpus this "
        "rebuild replaced, so a future run in which any of them matches again "
        "is a run that has silently reverted, and the check will say so:")
    add("")
    add("| artifact | sha-256 now | matches the attempt-3 record |")
    add("| --- | --- | --- |")
    for name, digest in control["imported_digests"].items():
        hit = control["imported_matches_attempt3_published"][name]
        short = f"`{digest[:16]}…`" if digest else "*absent*"
        add(f"| `{name}` | {short} | {'**yes**' if hit else 'no'} |")
    add("")
    add("The import gate at "
        f"`{gate['path']}` runs seven gates of its own, listed here so this "
        "report does not restate them: "
        + "; ".join(str(t) for t in gate["titles"] if t) + ". This section "
        "re-derives the four facts the bridge itself depends on rather than "
        "taking that report's word for them, and additionally checks that the "
        "report is describing the corpus that is on disk now. A passing report "
        "about a replaced corpus is the failure mode this project already hit.")
    add("")
    if prov["same_attempt"]:
        add("Both sides of the bridge are attempt 4.")
    else:
        add("**One or more of the checks above failed.** Every number below is "
            "recorded as a FAIL and is not evidence.")
    add("")

    # ---------------------------------------------------------------- summary
    add("## What this report can and cannot be")
    add("")
    add("The task objective is conditional. It asks, when completed tensors and "
        "semantic registries exist, whether registered one-step geometry predicts "
        "program and closure geometry. Both halves of that condition are now met.")
    add("")
    add(f"The semantic registry exists: {doc['registry_rows']} rows, "
        f"{doc['pair_count']} matched operator-key pairs, joined one to one onto "
        f"the {doc['fingerprint_rows']} fingerprint rows. The attempt-4 response "
        "tensors exist too, imported with the corpus: one forward and one reverse "
        "array bundle per sample per stage.")
    add("")
    add("So this report carries two bridges rather than one, and they answer "
        "different questions.")
    add("")
    add("The **block-level bridge** joins WP0 predictors to the registered "
        "analysis' own published summary values, which exist at three coarse "
        "strata: sixteen randomization blocks, five canonical families and four "
        "rendering relations. Sixteen is a small number and five is smaller, and "
        "the report states what each can detect before it states what each found. "
        "Its subject is the registered *estimates*.")
    add("")
    add("The **per-sample bridge** joins WP0 predictors to the response tensors "
        "themselves, 320 samples against 320, separately for each stage. Its "
        "subject is the registered *arrays*, which V18 published as arrays and "
        "not as statistics, so reducing them is a WP0 analysis choice and is "
        "declared as one. It recomputes no registered estimate.")
    add("")
    add("Neither bridge is a registered result and neither can become one.")
    add("")

    # ----------------------------------------------------------- completeness
    add("## H1 and H2 completeness")
    add("")
    add("### What is present")
    add("")
    gates = audit["gates"]
    add(f"The exported value table `{audit['results_values_file']}` is marked "
        f"`status = {audit['results_values_status']}` and "
        f"`synthetic = {audit['synthetic']}`. It carries both stages in full at "
        "the summary level: two pipelines each, "
        f"{gates['validity_evaluated']} validity gates and "
        f"{gates['scientific_evaluated']} scientific gates evaluated across the "
        "two stages together.")
    add("")
    diag = audit["diagnostics"]
    add(f"Both stages report {diag['h1.metadata_files']} worker metadata files for "
        f"H1 and {diag['h2.metadata_files']} for H2, which is the full corpus in "
        "each case. Cap activations and transition clamp events are "
        f"{diag['h1.cap_activations']} and {diag['h1.transition_clamp_events']} for "
        f"H1, {diag['h2.cap_activations']} and {diag['h2.transition_clamp_events']} "
        "for H2.")
    add("")
    repair = audit["repair_verification"]
    dis = audit["h2_disclosure"]
    add(f"H2 has a repair history and it is documented rather than hidden. "
        f"{repair['repaired']} samples were re-run: "
        f"{', '.join('`' + s + '`' for s in dis['repaired_samples'])}. The "
        "verification record reports that the re-run arrays are byte equal "
        f"({repair['arrays_byte_equal']}), that a fresh process reproduces the "
        f"traversal exactly ({repair['fresh_process_traversal_exact']}), and that "
        f"{repair['untouched_digests_unchanged']} digests belonging to the "
        f"untouched samples are unchanged with "
        f"{repair['untouched_digests_changed']} changed.")
    add("")

    add("### What the imported corpus holds")
    add("")
    arch = audit["archive"]
    add(f"The imported analysis corpus holds {arch['compiled_programs']} compiled "
        f"programs and {len(arch['h1_or_h2_artifacts_in_import'])} stage trees "
        f"({', '.join(arch['h1_or_h2_artifacts_in_import']) or 'none'}).")
    add("")
    per_sample = doc.get("per_sample") or {}
    if per_sample:
        add("| stage | endpoint array | shape | samples | sidecar digests | "
            "reverse replicate |")
        add("| --- | --- | --- | ---: | --- | --- |")
        for stage in STAGES:
            block = per_sample.get(stage)
            if not block:
                continue
            ta = block["tensor_audit"]
            add(f"| {stage.upper()} | `{block['endpoint_array']}` | "
                f"{tuple(ta['endpoint_shape'])} | {ta['samples']} | "
                f"{ta['sidecar_digest_agreement']} | "
                f"{ta['reverse_byte_identical_to_forward']} of "
                f"{ta['reverse_replicates_present']} byte-identical to forward |")
        add("")
        add("Two facts in that table decide how the per-sample stage is built. "
            "First, H1's endpoint array is `atomic_holdout` and H2's is "
            "`interaction_holdout`, and no sample carries both: the stages are "
            "not two measurements of one quantity, so they are analysed apart. "
            "Second, the reverse-traversal bundle is byte-identical to the "
            "forward bundle in every sample of both stages, which makes it the "
            "evaluator's own order-invariance control rather than a second "
            "condition. It is digested and reported, and it is not analysed "
            "again as if it were independent information.")
        add("")
    if arch["rehearsal_stage_trees"]:
        parts = ", ".join(
            f"{stage.upper()} with {v['files']} files, {v['forward_records']} forward "
            f"and {v['reverse_records']} reverse records"
            for stage, v in sorted(arch["rehearsal_stage_trees"].items()))
        add(f"The repository also holds the rehearsal snapshot: {parts}. A "
            "rehearsal is a rehearsal. Its schema is read below to establish how "
            "the analyser orders its own records; not one of its values is used "
            "for anything scientific, and none is reported.")
        add("")

    add("### The registered outcome, as published")
    add("")
    add(f"Of {gates['scientific_evaluated']} scientific gates, "
        f"{gates['scientific_passed']} pass and {gates['scientific_failed']} fail. "
        f"Of {gates['validity_evaluated']} validity gates, "
        f"{gates['validity_failed']} fails: "
        f"{', '.join('`' + g + '`' for g in gates['validity_failures'])}. "
        f"Reported gate count mismatches: {len(gates['gate_count_mismatch'])}. "
        f"Unexpected keys: {len(gates['unexpected_keys'])}.")
    add("")
    add("Scientific gate failures by stage and pipeline:")
    add("")
    add("| cell | failed |")
    add("| --- | --- |")
    for cell in sorted(gates["per_stage_pipeline_failures"]):
        add(f"| `{cell}` | {gates['per_stage_pipeline_failures'][cell]} |")
    add("")
    add("No pipeline passes: " + ", ".join(
        f"`{k}` = {v}" for k, v in sorted(audit["pipeline_passes"].items())) + ".")
    add("")
    add("The registered permutation tests, quoted exactly as the value table "
        "publishes them. These are the official metrics. This report reads them "
        "and does not recompute, rescale, re-test or redefine any of them.")
    add("")
    add("| stage | pipeline | test | observed mean | one-sided p |")
    add("| --- | --- | --- | ---: | ---: |")
    for key in sorted(audit["registered_tests"]):
        stage, pipe, test = key.split(".", 2)
        v = audit["registered_tests"][key]
        add(f"| {stage.upper()} | {pipe} | `{test}` | "
            f"{v['observed_mean']:.6f} | {v['one_sided_p']:.6f} |")
    add("")
    auc = audit["invariant_geometry_auc"]
    add("Invariant geometry AUC: " + ", ".join(
        f"`{k}` = {v:.6f}" for k, v in sorted(auc.items())) + ".")
    add("")
    scale = audit["scale_check"]
    add("The in-repository scale check reports how many of the sixteen blocks "
        "carry a positive matched-distance reduction: "
        + ", ".join(
            f"{pipe} H1 {scale[pipe]['h1_blocks_positive']} and H2 "
            f"{scale[pipe]['h2_blocks_positive']} of sixteen"
            for pipe in PIPELINES)
        + ". Its own reading of the denominators is quoted rather than "
          f"summarised: \"{scale['linear']['reading']}\"")
    add("")
    fam = audit["support_families"]
    add("The family support audit reports "
        f"{fam['linear']['audits_failed']} of {fam['linear']['audits_total']} "
        f"audits failing under the linear pipeline with floor verdict "
        f"`{fam['linear']['floor_verdict']}`, and the same counts under rank. "
        "Below-floor counts by family, linear pipeline: "
        + ", ".join(f"{k} {v}" for k, v in
                    sorted(fam["linear"]["family_below_floor_counts"].items()))
        + ".")
    add("")

    add("## Five statuses that must not be collapsed into one")
    add("")
    add("The source study's H1 stage, its H2 stage, a raw artifact field, this "
        "report's own bridge, and the relationship between the two stages are "
        "five different things with five different standings. Collapsing any two "
        "of them produces a false statement, so they are stated as separate rows "
        "and each row says who says so.")
    add("")
    add("| # | subject | status | authority |")
    add("| --- | --- | --- | --- |")
    for row in doc["status_rows"]:
        add(f"| {row['n']} | {row['subject']} | {row['status']} | {row['authority']} |")
    add("")
    ver = audit["verdicts"]
    add("### Row 3 in full: the raw artifact fields and their reconciliation")
    add("")
    add("The raw fields are quoted verbatim and are never rewritten. The exported "
        f"value table records `joint_verdict = {ver['joint_verdict']}` with "
        f"`joint_verdict_is_asserted_not_computed = "
        f"{ver['joint_verdict_is_asserted_not_computed']}` and "
        f"`final_analysis_exists = {ver['final_analysis_exists']}`. It records H1 "
        f"as `{ver['h1_verdict']}`, valid `{ver['h1_valid']}`, provenance "
        f"`{ver['h1_provenance']}`; and H2 as `{ver['h2_verdict']}`, valid "
        f"`{ver['h2_valid']}`, provenance `{ver['h2_provenance']}`, class "
        f"\"{ver['h2_analysis_class']}\". Its disclosure block adds that the H2 "
        f"execution terminal was left `{dis['h2_execution_terminal_status']}`, that "
        f"`registered_chain_bypassed = {dis['registered_chain_bypassed']}`, and that "
        f"workspace artifacts modified were \"{dis['workspace_artifacts_modified']}\".")
    add("")
    add("The reconciliation, from SPECFORM Annex C and the human approvals record, "
        "is that the driver writes the `verdict` field mechanically from "
        "`validity.valid`, so on H2 that field restates a single-execution-attempt "
        "flag rather than a scientific verdict. The one validity gate that failed "
        "is `h2.stage_all_320_valid_single_execution_attempt`. It failed because "
        "three of 320 H2 samples hit a transient 30-second subprocess timeout on a "
        "local `openssl ts -verify` call inside `verify_manifest`, before any "
        "sample-specific input was read. Those three were re-run and completed "
        "normally; the other 317 were untouched. The timeouts were not provider "
        "failures, not model failures and not data-integrity failures.")
    add("")
    repair2 = audit["repair_verification"]
    add(f"That account is checkable and was checked here: the "
        f"{repair2['repaired']} repaired samples are byte-equal to the repair "
        f"record ({repair2['arrays_byte_equal']}), a fresh process reproduces the "
        f"traversal exactly ({repair2['fresh_process_traversal_exact']}), "
        f"{repair2['untouched_digests_unchanged']} untouched digests are unchanged "
        f"with {repair2['untouched_digests_changed']} changed, and the import "
        "provenance gate re-derives all of it as its sixth gate.")
    add("")
    add(f"`final_analysis_exists = {ver['final_analysis_exists']}` means the "
        "redundant joint-analysis file was never run. It does not mean the joint "
        "verdict is invalid. The joint scientific outcome is NOT_SUPPORTED by the "
        "registered conjunction.")
    add("")
    add("This reading is not this report's improvisation. It is recorded in "
        "`governance/amendments/AMENDMENT-20260809T153508Z-h2-scientific-verdict-"
        "is-not-supported-not-invalid-and-the-joint-outcome.md`, approved by the "
        "operator, and every factual element of it was checked against the "
        "operator-designated authorities before it was written.")
    add("")
    add("### Row 5 in full: why the two stages are not compared")
    add("")
    add("H1 and H2 are not pooled anywhere in this report, and no result here is "
        "offered as H2 replicating or generalizing H1. The published H1 claim "
        "boundary says the same thing from the source study's side: H2 is a "
        "numeric interaction holdout and is not claimed to be entailed by, or a "
        "conceptual generalization of, the five prose accounts. The arrays agree "
        "with the prose — H1's endpoint is `atomic_holdout` and H2's is "
        "`interaction_holdout`, and no sample carries both — so there is no "
        "pooled quantity to compute even if pooling were permitted.")
    add("")

    # ------------------------------------------------------------- alignment
    add("## Earning the right to join on block")
    add("")
    add("A correlation across sixteen blocks is worthless if the sixteen published "
        "numbers are not in the order this project thinks they are. With sixteen "
        "strata a rank correlation's null distribution is generated by relabelling "
        "the strata, so an unverified ordering would mean the observed statistic is "
        "a draw from its own null by construction. The ordering is therefore "
        "checked before it is used, and checked against attempt-04 values rather "
        "than against the rehearsal.")
    add("")
    add(f"The registry's block identifiers agree with the canonical naming at "
        f"{align['registry_block_id_agreement']}, and its per-block rendering "
        f"relation agrees with the four-blocks-per-relation design layout at "
        f"{align['registry_relation_map_agreement']}.")
    add("")
    add(f"Two identities are then tested on the published attempt-04 values "
        "themselves. First, every published rendering-relation effect must equal "
        "the mean of the published block effects at the four blocks the registry "
        f"assigns to that relation: {align['relation_identity_checks']} identities, "
        f"largest absolute difference "
        f"{align['relation_identity_max_abs_difference']:.3e}. Second, the "
        "registered estimator is described as the arithmetic mean of the sixteen "
        "observed block contrasts, so the published test statistic must equal that "
        f"mean: {align['estimator_identity_checks']} identities, largest absolute "
        f"difference {align['estimator_identity_max_abs_difference']:.3e}.")
    add("")
    order = align["analyser_record_order_schema"]
    if order:
        add("The analyser's own record schema, read from the rehearsal snapshot for "
            "its structure only, confirms the convention those identities imply: "
            f"across {order['records']} records, block index equals list position "
            f"({order['block_index_equals_list_position']}) and the block "
            f"identifier follows from the index "
            f"({order['block_id_pattern_matches']}).")
        add("")
    add("The join is therefore not assumed. It is the only reading of the published "
        "values that satisfies both identities to machine precision. What remains "
        "unverifiable in this repository is the family and rendering-relation "
        "ordering of the *sample* corpus against the analyser's internal ordering "
        "beyond what these identities pin down, and that residual is why the family "
        "stratum below is reported as descriptive only.")
    add("")

    # ------------------------------------------------------------- WP0 side
    add("## The WP0 side of the bridge")
    add("")
    add("### What is being compared to what")
    add("")
    add("A registered block effect is a *contrast between the two renderer slots* "
        "of that block. The matching WP0 quantity therefore has to be a contrast "
        "too, and this one is built without arm labels. That is a restriction, not "
        "an incapacity: AMENDMENT-20260809T160440Z lets WP0 transcribe the arm "
        "label from the digest-pinned design table, and names the per-sample "
        "matched-pair contrast further down as its one permitted consumer. This "
        "block-level bridge is not that consumer, so it does not read the label. "
        "Each block holds ten operator-key axes, and each axis holds exactly one "
        "`slot_u` program and one `slot_v` program of the same family, the same "
        "model and the same rendering relation. The matched difference within an "
        "axis is available here; which member carries the intervention contract is "
        "not read here.")
    add("")
    add("Three block statistics follow, all computed on standardised columns. The "
        "*slot shift* is the norm of the mean matched difference, so it measures "
        "separation in a consistent direction. The *pair distance* is the mean norm "
        "of the same differences, so it measures separation in any direction. The "
        "*slot coherence* is their ratio, which is dimensionless and is the part of "
        "the separation that survives averaging.")
    add("")
    add("One consequence must be stated plainly rather than buried. Without the "
        "arm label this bridge cannot reproduce the **sign** of a registered "
        "contrast, so only magnitude is compared here. Every registered block, "
        "family and relation effect enters the correlations below as an absolute "
        "value, and that absolute value is a WP0-side transformation of a "
        "published number, not a change to the published number. The registered "
        "signed metrics are unchanged and are quoted in their signed form above. "
        "Signing this bridge as well would be a change to a predeclared estimator "
        "and a second consumer of the arm label, so it is not made here; the "
        "per-sample matched-pair contrast is signed instead, and reported "
        "separately.")
    add("")

    fp = wp0["fingerprints"]
    add(f"The fingerprint predictor is built from {fp['columns_used']} varying "
        f"fingerprint columns of {fp['columns_total']} "
        f"({fp['columns_constant']} constant columns dropped).")
    add("")
    cl = wp0.get("closures")
    if cl:
        add(f"The closure predictor is built from {cl['columns_used']} varying "
            f"per-program closure summaries of {cl['columns_total']}, being "
            f"{cl['statistics']} statistics over {cl['configurations_verified']} "
            f"configurations at horizon {cl['horizon']} "
            f"({cl['columns_constant']} constant columns dropped). P0-040 "
            "published aggregates only, so those per-program vectors do not "
            "exist in the shipped artifact and are rebuilt here by importing "
            "the P0-040 script and re-running its grid.")
        add("")
        add(f"A rebuild has to prove it is the same corpus, so every "
            f"configuration's aggregate is compared against the published one. "
            f"{cl['configurations_verified']} of {cl['configurations_total']} "
            "reproduce the published outcome fractions and reference-guard "
            "fraction exactly, largest absolute difference "
            f"{cl['max_abs_difference_vs_published']:.3e}.")
        add("")
        add("The stochastic configurations use P0-040's recorded, stable "
            "SHA-256 configuration seeds. They reproduce the published aggregates "
            "under the same zero-tolerance comparison and are included in the "
            "predictor; no configuration is excluded for seed irreproducibility.")
        add("")
        add("The fixed-point search was not repeated, because this bridge uses "
            "none of it.")
        add("")
        p040 = doc["p0_040_status"]
        if p040["failing"]:
            add("That last sentence is load-bearing, so the upstream state is "
                "read from the P0-040 artifact rather than assumed. P0-040's "
                f"own acceptance suite currently stands at {p040['passing']} of "
                f"{p040['checks']} passing, with "
                + ", ".join(f"*{name}*" for name in p040["failing"])
                + " failing and preserved. That check compares the root two "
                  "closures reach from a shared Newton start, which belongs to "
                  "the fixed-point search: no number in this report is computed "
                  "from a root, a basin or a fixed point, so the failure is "
                  "disclosed here rather than inherited. It is not repaired by "
                  "this task.")
        else:
            add(f"P0-040's own acceptance suite stands at {p040['passing']} of "
                f"{p040['checks']} passing, read from its artifact rather than "
                "assumed.")
        add("")
    else:
        add("The closure predictor was not built in this run, so the closure half "
            "of the objective is not addressed here at all.")
        add("")

    add("### Does the slot partition carry anything at all?")
    add("")
    crosstab = doc["arm_slot_crosstab"]
    if crosstab["balanced"]:
        crosstab_clause = (
            f"in this corpus each arm occupies each slot in exactly "
            f"{crosstab['cell_size']} of the {crosstab['rows']} programs, so the "
            f"slot labelling and the arm labelling are orthogonal")
    else:
        crosstab_clause = (
            "the arm-by-slot counts in this corpus are "
            + ", ".join(f"{k} {v}" for k, v in crosstab["counts"].items())
            + ", which is not balanced, so the slot labelling carries some of the "
              "arm and the exact null below is conservative to that extent")
    add("Before asking whether a WP0 slot contrast predicts a registered one, it is "
        "worth asking whether the WP0 slot contrast is distinguishable from noise. "
        "Which member of a matched pair is `slot_u` carries no direction that "
        "survives being pooled across blocks: the slot token is assigned inside an "
        f"axis, and {crosstab_clause}. Flipping the sign of any subset of a "
        "block's ten matched differences therefore produces a dataset that is no "
        "less meaningful than the real one. Enumerating all 1024 sign patterns per "
        "block gives an exact null for the coherent shift, with no asymptotics and "
        "no sampling.")
    add("")
    for name, control in sorted(wp0["sign_flip"].items()):
        add(f"**{name}.** {control['blocks_below_0.05']} of {control['blocks']} "
            f"blocks reach an exact p below 0.05, against "
            f"{control['expected_below_0.05_under_null']:.1f} expected under the "
            f"null. Smallest exact p {fmt(control['smallest_p'], 4)}, median "
            f"{fmt(control['median_p'], 3)}.")
    add("")
    verdicts = {n: c["blocks_below_0.05"] for n, c in wp0["sign_flip"].items()}
    if max(verdicts.values(), default=0) <= 2:
        add("No predictor separates its slots by more than chance in more than a "
            "couple of blocks. That result governs everything that follows: a "
            "predictor that does not distinguish its own slot partition from a coin "
            "flip cannot carry information about a registered slot contrast, so the "
            "correlations below are reported for completeness and a null among them "
            "is the expected reading rather than an informative one.")
    else:
        add("Several blocks separate their slots by more than chance, so the "
            "predictor is at least measuring something the slot partition tracks. "
            "That makes the correlations below worth reading, though it says "
            "nothing yet about whether what they measure is what the registered "
            "contrast measures.")
    add("")

    # --------------------------------------------------------------- bridge
    add("## The bridge")
    add("")
    add(f"The estimator is a Spearman rank correlation across strata between a WP0 "
        f"predictor and the absolute value of a published effect, with a two-sided "
        f"p from relabelling the strata. It is defined here, in WP0, for this "
        f"report. V18 registered no estimator for a contrast of this kind and none "
        f"is borrowed from it. {br['total_tests']} correlations are run in total, "
        f"so a Bonferroni threshold would be "
        f"{br['bonferroni_alpha']:.2e}.")
    add("")
    crit = {str(e["alpha"]): e["abs_rho"] for e in br["block"]["critical_abs_rho"]}
    crit_05, crit_bonf = list(crit.values())
    add("The power available is worth stating before the numbers rather than after, "
        "and it is computed under the same relabelling null the tests use rather "
        "than asserted. Across sixteen blocks an absolute rank correlation of "
        f"{crit_05:.2f} is needed for a two-sided p below 0.05, and {crit_bonf:.2f} "
        "for one below the Bonferroni threshold. Across five families the smallest "
        "attainable two-sided p is "
        f"{fmt(br['family']['smallest_attainable_p'], 4)} and across four rendering "
        f"relations it is {fmt(br['rendering_relation']['smallest_attainable_p'], 4)}, "
        "so neither of those strata can produce a result that survives multiplicity "
        "no matter what the data say. They are reported as description, not as "
        "tests.")
    add("")

    for stratum in ("block", "family", "rendering_relation"):
        entry = br[stratum]
        if not entry["results"]:
            continue
        add(f"### Stratum: {stratum.replace('_', ' ')} (n = {entry['n']})")
        add("")
        add(f"{entry['tests']} correlations, {len(entry['predictors'])} predictors "
            f"against {entry['targets']} published effects. "
            f"Method: {entry['results'][0]['method']}.")
        add("")
        add("| predictor | published effect | Spearman | two-sided p |")
        add("| --- | --- | ---: | ---: |")
        for row in entry["results"][:12]:
            add(f"| `{row['predictor']}` | `{row['target']}` | "
                f"{fmt(row['spearman'])} | {fmt(row['p_two_sided'], 4)} |")
        if entry["tests"] > 12:
            add(f"| … | {entry['tests'] - 12} further correlations in "
                "`H1_H2_BRIDGE_RESULTS.json` | | |")
        add("")
        best = entry["results"][0]
        survivors = [r for r in entry["results"]
                     if not math.isnan(r["p_two_sided"])
                     and r["p_two_sided"] < br["bonferroni_alpha"]]
        nominal = [r for r in entry["results"]
                   if not math.isnan(r["p_two_sided"]) and r["p_two_sided"] < 0.05]
        add(f"Strongest correlation in this stratum: "
            f"`{best['predictor']}` against `{best['target']}`, Spearman "
            f"{fmt(best['spearman'])}, two-sided p {fmt(best['p_two_sided'], 4)}. "
            f"{len(nominal)} of {entry['tests']} reach p below 0.05, against "
            f"{0.05 * entry['tests']:.1f} expected if every correlation were null. "
            f"{len(survivors)} survive the {br['bonferroni_alpha']:.2e} threshold.")
        add("")

    # --------------------------------------------------------- per-sample
    per_sample = doc.get("per_sample") or {}
    if per_sample:
        add("## The per-sample bridge")
        add("")
        add("This is the bridge the input contract describes and the earlier "
            "attempt-3 report could not compute: registered one-step response "
            "geometry per sample against WP0 program and closure geometry per "
            "sample, 320 against 320, and 160 matched pairs.")
        add("")
        add(f"{tb.REDUCTION_NOTE}")
        add("")
        add("**Read the magnitudes, not the stars.** Both sides of this bridge "
            "are deterministic functions of the same compiled program: the "
            "registered tensor is that program evaluated on a fixed probe bank, "
            "and the WP0 fingerprint is that program's coefficients summarised. A "
            "non-zero association between them is guaranteed by arithmetic. The "
            "permutation p-values below therefore do not test whether a "
            "relationship exists — they test a null that was never plausible. "
            "What the numbers measure is how much of the registered response "
            "geometry the WP0 summaries recover, and whether that recovery is "
            "more than the block design the two sides share. The within-block "
            "column is the one worth reading.")
        add("")
        add("The matched-pair contrast is the less trivial half. Inside a matched "
            "operator-key pair the two programs answer the same underlying "
            "operator under two prompt renderings, so the shared program content "
            "cancels, and the question of whether the size of the registered "
            "response difference tracks the size of the WP0 program difference is "
            "a real one. Its sign comes from the transcribed arm label, not from "
            "a slot token.")
        add("")
        for stage in STAGES:
            block = per_sample.get(stage)
            if not block:
                continue
            add(f"### {stage.upper()} — {block['endpoint_label']}")
            add("")
            add(f"{block['no_pooling']}")
            add("")
            article = "an" if block["endpoint_array"][0].lower() in "aeiou" else "a"
            add(f"{block['samples']} samples, each reduced from {article} "
                f"`{block['endpoint_array']}` array of shape "
                f"{tuple(block['tensor_audit']['endpoint_shape'])} to a "
                f"{block['response_matrix_dimension']}-dimensional mean response "
                "matrix. Clamp events across the stage: "
                f"{block['tensor_audit']['clamp_events_total']}; cap activations: "
                f"{block['tensor_audit']['cap_activations_total']}.")
            add("")
            zero = block["tensor_audit"]["zero_response_samples"]
            if zero:
                one = len(zero) == 1
                add(f"{len(zero)} of {block['samples']} "
                    f"programs {'answers' if one else 'answer'} this "
                    "panel with an identically-zero response: "
                    + ", ".join(f"`{s}`" for s in zero)
                    + ". That is a formalization outcome rather than a missing "
                      "file — the compiled coefficients move nothing when the "
                      "probe bank perturbs the state. Every ratio below divides "
                      "by a response norm, so "
                    + ("that program leaves the ratios undefined and is excluded "
                       "from the ratio rows only. It stays"
                       if one else
                       "those programs leave the ratios undefined and are "
                       "excluded from the ratio rows only. They stay")
                    + " in the distance and contrast tests, where a null response "
                      "is a legitimate position.")
                add("")
            add("Registered response-geometry summaries:")
            add("")
            add("| summary | defined on | mean | std | min | max |")
            add("| --- | ---: | ---: | ---: | ---: | ---: |")
            for name in tb.SCALAR_NAMES:
                stat = block["registered_scalars"][name]
                add(f"| `{name}` | {stat['defined']}/{block['samples']} | "
                    f"{fmt(stat['mean'], 4)} | {fmt(stat['std'], 4)} | "
                    f"{fmt(stat['min'], 4)} | {fmt(stat['max'], 4)} |")
            add("")
            add(f"Distance-matrix association between registered response "
                f"geometry and WP0 geometry, over all {block['samples']} "
                "samples. One observed statistic, two nulls: the unrestricted "
                "null relabels any sample as any other, the within-block null "
                "relabels only inside a randomization block. The two sides share "
                "that block design, so the gap between the two p-values is the "
                "part of the association the design alone can account for.")
            add("")
            add("| registered side | WP0 side | r | shared variance | "
                "p unrestricted | p within block |")
            add("| --- | --- | ---: | ---: | ---: | ---: |")
            for entry in block["distance_association"]:
                add(f"| `{entry['registered_side']}` | `{entry['wp0_side']}` | "
                    f"{fmt(entry['r'])} | {fmt(entry['shared_variance'])} | "
                    f"{fmt(entry['p_unrestricted'], 4)} | "
                    f"{fmt(entry['p_within_block'], 4)} |")
            add("")
            first = block["distance_association"][0]
            add(f"Each p-value is a {first['draws']}-draw permutation estimate, "
                f"so the smallest attainable value is "
                f"{fmt(first['smallest_attainable_p'], 4)} and a p reported at "
                "that value means only that no draw reached the observed "
                "statistic.")
            add("")
            add("Matched-pair contrast, 160 pairs, null restricted to "
                "relabellings inside a randomization block:")
            add("")
            add("| WP0 side | pairs | registered contrast median | "
                "WP0 contrast median | Spearman | p |")
            add("| --- | ---: | ---: | ---: | ---: | ---: |")
            for entry in block["matched_pair_contrast"]:
                add(f"| `{entry['wp0_side']}` | {entry['pairs']} | "
                    f"{fmt(entry['registered_contrast_median'], 4)} | "
                    f"{fmt(entry['wp0_contrast_median'], 4)} | "
                    f"{fmt(entry.get('spearman'))} | "
                    f"{fmt(entry.get('p_two_sided'), 4)} |")
            add("")
            if block["matched_pair_contrast"]:
                pair_first = block["matched_pair_contrast"][0]
                add(f"Each p-value is a {pair_first['draws']}-draw permutation "
                    "estimate over relabellings inside a randomization block, so "
                    "the smallest attainable value is "
                    f"{fmt(pair_first['smallest_attainable_p'], 4)} and a p "
                    "reported at that value means only that no draw reached the "
                    "observed statistic.")
                add("")

    # ------------------------------------------------------------- reading
    add("## What the charter row does and does not get")
    add("")
    add("The paper charter carries a matched pair of rows: *H1/H2 similarity "
        "predicts closure similarity*, whose meaning is that one-step response "
        "tests contain information about longer-horizon closure behaviour, and "
        "*H1/H2 similarity fails to predict closure similarity*, whose meaning is "
        "that local compatibility is insufficient for feedback systems. Neither "
        "row is claimed here.")
    add("")
    if per_sample:
        add("The reason is no longer the archive. Those rows are written for a "
            "per-sample similarity structure — 320 registered one-step geometries "
            "against 320 closure geometries, or the 160 matched axes between them "
            "— and that structure now exists and is computed above. The reason is "
            "what the computed numbers can carry.")
        add("")
        add("Two things stand between the per-sample table and a charter row. The "
            "first is that a large part of any association there is arithmetic: "
            "the registered tensor and the WP0 closure summary are both functions "
            "of the same compiled program, so \"one-step geometry predicts "
            "closure geometry\" is partly a statement about a shared argument "
            "rather than about dynamics. Separating the two would need a design "
            "in which the one-step response and the closure behaviour could "
            "disagree, and this corpus does not contain one. The second is that "
            "declaring a charter row is a scientific interpretation, which is a "
            "human-only action under this project's operating contract. WP0's job "
            "is to put the measurement in front of that decision, not to make it.")
        add("")
    else:
        add("The per-sample stage was skipped in this run (`--no-tensors`), so the "
            "structure those rows are written for was not computed. A null at "
            "sixteen strata is consistent with the second charter row and also "
            "consistent with a real per-sample relationship that sixteen points "
            "cannot see. Reporting it as evidence for either row would be reading "
            "a power limit as a finding.")
        add("")
    similarity = doc["p0_040_link"]
    add("The one link in the chain that this repository can measure properly is the "
        "WP0-internal one, and P0-040 already measured it on all 320 programs: the "
        "rank correlation between local response geometry and long-horizon closure "
        f"similarity has median {similarity['median']:.3f} across "
        f"{similarity['configurations']} configurations, ranging "
        f"{similarity['min']:.3f} to {similarity['max']:.3f}. That is a real "
        "measurement and it is quoted here as context. It is not multiplied with "
        "anything above. A chain whose first link is a sixteen-point summary "
        "correlation and whose second is a 320-point similarity does not compose "
        "into a statement about either.")
    add("")

    # -------------------------------------------------------------- checks
    add("## Acceptance checks")
    add("")
    add("| check | result | evidence |")
    add("| --- | --- | --- |")
    for check in doc["acceptance_checks"]:
        add(f"| {check['check']} | **{check['result']}** | {check['evidence']} |")
    add("")

    # -------------------------------------------------------------- limits
    add("## What this report does not license")
    add("")
    for limit in doc["interpretation_limits"]:
        add(f"- {limit}")
    add("")
    return "\n".join(lines) + "\n"


# ---------------------------------------------------------------------------
# Main
# ---------------------------------------------------------------------------

def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--no-closures", action="store_true",
                        help="skip the per-program P0-040 recompute")
    parser.add_argument("--no-tensors", action="store_true",
                        help="skip the per-sample H1 and H2 tensor bridge")
    args = parser.parse_args()
    started = time.time()

    values = json.loads(RESULTS_VALUES.read_text(encoding="utf-8"))
    rows = {r["path"]: r["value"] for r in values["rows"]}
    registry_doc = json.loads(REGISTRY.read_text(encoding="utf-8"))
    registry = registry_doc["rows"]

    print("auditing attempt provenance ...")
    provenance = audit_provenance(registry_doc, values)
    if not provenance["same_attempt"]:
        print("  WARNING: the analysed corpus and the registered values are "
              "from different V18 attempts; the bridge is computed and "
              "reported, but it is recorded as a FAIL and is not evidence")

    print("auditing H1 and H2 completeness ...")
    completeness = audit_completeness()

    print("auditing block index alignment ...")
    alignment = audit_alignment(rows, registry)
    if not alignment["aligned"]:
        raise SystemExit(
            "the published per-block vectors cannot be aligned to the WP0 block "
            "index; refusing to correlate against an ordering that is not verified"
        )

    frame = pd.read_parquet(FINGERPRINTS)
    index = {key: i for i, key in enumerate(frame["request_key"])}
    if len(index) != len(frame) or len(frame) != len(registry):
        raise SystemExit("the fingerprint table and the registry do not join one to one")
    if {r["request_key"] for r in registry} != set(index):
        raise SystemExit("the registry and the fingerprint table cover different programs")

    numeric = frame.select_dtypes(include=[np.number])
    fingerprint_matrix, fp_constant = standardise(numeric.to_numpy(float))
    axes = paired_axes(registry, index)
    blocks = sorted(axes)

    family_axes: dict[str, list[tuple[int, int]]] = {}
    relation_axes: dict[str, list[tuple[int, int]]] = {}
    seen: dict[str, dict[str, int]] = {}
    for row in registry:
        seen.setdefault(row["operator_key"], {})[row["arm_slot"]] = index[row["request_key"]]
    key_meta = {row["operator_key"]: row for row in registry}
    for key, slots in seen.items():
        pair = (slots["slot_u"], slots["slot_v"])
        family_axes.setdefault(key_meta[key]["family"], []).append(pair)
        relation_axes.setdefault(key_meta[key]["rendering_relation"], []).append(pair)
    families = sorted(family_axes)
    relations = sorted(RELATION_BLOCKS)

    predictors: dict[str, dict[str, np.ndarray]] = {
        "block": {}, "family": {}, "rendering_relation": {},
    }
    # The per-sample bridge takes the same standardised WP0 matrices the
    # block-level bridge summarises, before any aggregation to blocks. Keeping
    # one dictionary means the two bridges cannot drift onto different WP0 sides.
    per_sample_sides: dict[str, np.ndarray] = {}
    sign_flip: dict[str, Any] = {}

    fp_block = slot_statistics(fingerprint_matrix, axes, blocks)
    for name, vector in fp_block.items():
        predictors["block"][f"fingerprint_{name}"] = vector
    for name, vector in slot_statistics(fingerprint_matrix, family_axes, families).items():
        predictors["family"][f"fingerprint_{name}"] = vector
    for name, vector in slot_statistics(fingerprint_matrix, relation_axes, relations).items():
        predictors["rendering_relation"][f"fingerprint_{name}"] = vector
    sign_flip["fingerprint_slot_shift"] = sign_flip_control(fingerprint_matrix, axes)
    per_sample_sides["fingerprint"] = fingerprint_matrix

    wp0: dict[str, Any] = {
        "fingerprints": {
            "columns_total": int(numeric.shape[1]),
            "columns_constant": fp_constant,
            "columns_used": int(fingerprint_matrix.shape[1]),
        },
        "block_statistics": {
            name: {str(b): float(v) for b, v in zip(blocks, vector)}
            for name, vector in fp_block.items()
        },
    }

    if not args.no_closures:
        print(f"rebuilding per-program closure geometry over the declared grid "
              f"(horizon {cs.HORIZON}) ...")
        closure = closure_geometry(list(frame["program_file"]), quiet=False)
        if not closure["reproduces_p0_040"]:
            raise SystemExit(
                "the rebuilt per-program closure geometry does not reproduce the "
                "published P0-040 aggregates on the deterministic configurations "
                f"(largest absolute difference "
                f"{closure['max_abs_difference_vs_published']:.3e}); refusing to "
                "bridge from a corpus that is not the one P0-040 reported on"
            )
        closure_matrix, cl_constant = standardise(closure["matrix"])
        cl_block = slot_statistics(closure_matrix, axes, blocks)
        for name, vector in cl_block.items():
            predictors["block"][f"closure_{name}"] = vector
        for name, vector in slot_statistics(closure_matrix, family_axes, families).items():
            predictors["family"][f"closure_{name}"] = vector
        for name, vector in slot_statistics(closure_matrix, relation_axes, relations).items():
            predictors["rendering_relation"][f"closure_{name}"] = vector
        sign_flip["closure_slot_shift"] = sign_flip_control(closure_matrix, axes)
        per_sample_sides["closure"] = closure_matrix
        wp0["closures"] = {
            "columns_total": int(closure["matrix"].shape[1]),
            "columns_constant": cl_constant,
            "columns_used": int(closure_matrix.shape[1]),
            "configurations_total": closure["configurations_total"],
            "configurations_verified": closure["configurations_verified"],
            "statistics": 5,
            "horizon": closure["horizon"],
            "max_abs_difference_vs_published": closure["max_abs_difference_vs_published"],
            "reproduces_p0_040": closure["reproduces_p0_040"],
            "stochastic_excluded": closure["stochastic_excluded"],
            "stochastic_max_abs_difference": closure["stochastic_max_abs_difference"],
            "exclusion_reason": closure["exclusion_reason"],
        }
        wp0["closure_block_statistics"] = {
            name: {str(b): float(v) for b, v in zip(blocks, vector)}
            for name, vector in cl_block.items()
        }

    wp0["sign_flip"] = sign_flip

    print("running the bridge correlations ...")
    rng = np.random.default_rng(SEED)
    results = bridge(rows, predictors, registry, rng)

    # ------------------------------------------------------ per-sample stage
    # The block-level bridge above joins to sixteen published summaries. This
    # joins to the 320 registered arrays themselves, which is what the task
    # objective actually names. Everything below is built in fingerprint-table
    # order so that row i of the WP0 matrices and sample i of a tensor stage are
    # the same program.
    by_key = {row["request_key"]: row for row in registry}
    order = list(frame["request_key"])
    sample_ids = [by_key[key]["sample_id"] for key in order]
    if len(set(sample_ids)) != len(sample_ids):
        raise SystemExit("the registry maps two fingerprint rows to one sample id")
    sample_blocks = np.array([by_key[key]["block_index"] for key in order], int)

    # Matched pairs, signed by the transcribed arm label rather than by the slot
    # token. The two are not the same thing: across the corpus the narrative arm
    # sits in slot_u in half the pairs and slot_v in the other half, so signing
    # by slot would point the difference in a direction that alternates for no
    # reason. AMENDMENT-20260809T160440Z permits the transcribed label and names
    # this contrast as its only consumer.
    arms: dict[str, dict[str, int]] = {}
    for key, position in index.items():
        arms.setdefault(by_key[key]["operator_key"], {})[by_key[key]["arm"]] = position
    pairs: list[tuple[int, int]] = []
    pair_block_list: list[int] = []
    for operator_key in sorted(arms):
        members = arms[operator_key]
        if set(members) != {"narrative", "causal_invariants"}:
            raise SystemExit(
                f"operator key {operator_key} does not carry exactly one narrative "
                f"and one causal_invariants member; it carries {sorted(members)}"
            )
        first, second = members["narrative"], members["causal_invariants"]
        if sample_blocks[first] != sample_blocks[second]:
            raise SystemExit(
                f"operator key {operator_key} spans blocks "
                f"{sample_blocks[first]} and {sample_blocks[second]}; a matched "
                "pair that crosses a randomization block is not a matched pair"
            )
        pairs.append((first, second))
        pair_block_list.append(int(sample_blocks[first]))
    if len(pairs) != registry_doc["pair_count"]:
        raise SystemExit(
            f"built {len(pairs)} arm-signed pairs but the registry declares "
            f"{registry_doc['pair_count']}"
        )
    pair_blocks = np.array(pair_block_list, int)

    # Why the block-level bridge may treat a slot sign as arbitrary while the
    # per-sample contrast may not. The slot token is assigned inside an axis and
    # the arm is the design's real direction; if the two were the same labelling
    # then flipping slot signs would be flipping arm signs, and the sign-flip
    # null below would be destroying the very effect it is meant to bound.
    # Measured rather than asserted, because it is a fact about this corpus.
    arm_slot_counts: dict[str, int] = {}
    for row in registry:
        arm_slot_counts[f"{row['arm']}/{row['arm_slot']}"] = 1 + arm_slot_counts.get(
            f"{row['arm']}/{row['arm_slot']}", 0)
    arm_slot_crosstab = {
        "counts": dict(sorted(arm_slot_counts.items())),
        "rows": len(registry),
        "balanced": len(set(arm_slot_counts.values())) == 1 and len(arm_slot_counts) == 4,
        "cell_size": (sorted(arm_slot_counts.values())[0]
                      if len(set(arm_slot_counts.values())) == 1 else None),
    }

    per_sample: dict[str, Any] = {}
    if not args.no_tensors:
        for stage in STAGES:
            print(f"loading the {stage} response tensors ...")
            registered = tb.load_stage(stage, sample_ids, progress=True)
            audit_tensor = registered["audit"]
            if not audit_tensor["all_digests_match"]:
                raise SystemExit(
                    f"{stage} sidecar digests disagree with the tensors on disk "
                    f"({audit_tensor['sidecar_digest_agreement']}); refusing to "
                    "bridge against arrays whose provenance does not verify"
                )
            print(f"  bridging {stage} per sample "
                  f"({tb.MANTEL_DRAWS} distance-matrix draws per test) ...")
            # A fresh generator per stage, from the same seed, so H1 and H2 see
            # identical relabelling streams. Sharing one generator would make
            # whichever stage ran second depend on how many draws the first one
            # spent, which is not a property either stage should have.
            per_sample[stage] = tb.per_sample_bridge(
                registered, per_sample_sides, pairs, pair_blocks, sample_blocks,
                np.random.default_rng(SEED))

    published_closures = json.loads(CLOSURE_RESULTS.read_text(encoding="utf-8"))
    similarity = published_closures["long_horizon_similarity"]
    p0_040_link = {
        "median": similarity["median_across_configurations"],
        "min": similarity["min_across_configurations"],
        "max": similarity["max_across_configurations"],
        "configurations": len(similarity["per_configuration"]),
    }

    # This bridge imports the P0-040 script and re-runs its grid, so the state
    # of P0-040's own acceptance suite is part of this report's provenance. It
    # is read rather than described, so that a failure upstream cannot be
    # silently inherited as a clean input here.
    upstream = published_closures.get("acceptance_checks", [])
    p0_040_status = {
        "checks": len(upstream),
        "passing": sum(1 for c in upstream if c.get("result") == "PASS"),
        "failing": [c["check"] for c in upstream if c.get("result") != "PASS"],
    }

    gates = completeness["gates"]
    arch = completeness["archive"]
    prov = provenance
    checks = [
        {
            "check": "The analysed corpus and the registered values are from "
                     "the same V18 attempt",
            "result": "PASS" if prov["same_attempt"] else "FAIL",
            "evidence":
                "the imported attempt set and the exported value table both bind "
                f"manifest {prov['corpus_bound_manifest_sha256']}, which is the "
                f"attempt-4 manifest; {prov['programs_shared_with_attempt4']} of "
                f"{prov['compiled_programs']} analysed programs appear among the "
                f"{prov['attempt4_program_ids_in_generation4_log']} attempt-4 "
                "identifiers in generation4.log; the attempt-4 draw log records "
                f"target pulse {prov['attempt4_target_pulse']}; "
                f"{prov['negative_control']['attempt3_digests_still_present']} of "
                f"{prov['negative_control']['attempt3_digests_checked']} attempt-3 "
                "published digests survive anywhere in the corpus; the semantic "
                "registry is schema "
                f"{prov['registry']['schema_version']} with no derivation block, "
                "transcribes its labels from design table "
                f"{prov['registry']['design_table_sha256']} at "
                f"{prov['registry']['observed_row_count']} rows, and carries "
                f"{len(prov['registry']['forbidden_fields_found'])} forbidden "
                "assignment fields; the import provenance gate reports "
                f"{prov['import_gate']['status']} at "
                f"{prov['import_gate']['gates']} gates and "
                f"{prov['import_gate']['checks']} checks, and its recorded tensor "
                f"inventory {'matches' if prov['import_gate']['report_is_current'] else 'does not match'} "
                "the corpus on disk now",
        },
        {
            "check": "H1 and H2 completeness is audited",
            "result": "PASS",
            "evidence":
                f"{gates['validity_evaluated']} validity and "
                f"{gates['scientific_evaluated']} scientific gates tallied across both "
                f"stages ({gates['scientific_passed']} scientific pass, "
                f"{gates['scientific_failed']} fail, "
                f"{gates['validity_failed']} validity fail); both stages report full "
                "worker metadata; the H2 repair record and its "
                f"{completeness['repair_verification']['untouched_digests_unchanged']} "
                "unchanged untouched digests are read; the imported corpus carries "
                f"{len(arch['h1_or_h2_artifacts_in_import'])} stage trees and the "
                "per-sample stage re-derives every tensor digest from disk; the "
                "raw INVALID artifact fields and the NOT_SUPPORTED scientific "
                "verdict are recorded as separate rows of the status table with "
                "the reconciliation between them cited to its source",
        },
        {
            "check": "Official metrics are not redefined",
            "result": "PASS",
            "evidence":
                "every registered number is read from the exported value table and "
                "quoted as published; no registered statistic is recomputed from "
                "tensors, rescaled or re-tested; two published identities are "
                "reproduced as an audit only "
                f"({alignment['relation_identity_checks']} relation identities to "
                f"{alignment['relation_identity_max_abs_difference']:.3e}, "
                f"{alignment['estimator_identity_checks']} estimator identities to "
                f"{alignment['estimator_identity_max_abs_difference']:.3e}); the only "
                "transformation is a WP0-side absolute value in the block-level "
                "bridge, kept because the registered per-block contrast's "
                "orientation is V18's estimator convention and is not "
                "reconstructed here, and because AMENDMENT-20260809T160440Z "
                "scopes the transcribed arm label to the per-sample matched-pair "
                "contrast alone; the bridge estimator is newly defined in WP0 and "
                "is not borrowed from V18",
        },
        {
            "check": "Partial archives are labeled exploratory",
            "result": "PASS",
            "evidence":
                f"the report opens with the exploratory label; the imported corpus "
                f"holds {arch['compiled_programs']} compiled programs and "
                f"{len(arch['h1_or_h2_artifacts_in_import'])} H1 or H2 stage trees; "
                + (f"the per-sample bridge ran on "
                   + " and ".join(
                       f"{per_sample[s]['samples']} {s.upper()} "
                       f"`{per_sample[s]['endpoint_array']}` arrays"
                       for s in STAGES if s in per_sample)
                   if per_sample else
                   "the per-sample bridge was skipped with --no-tensors and is "
                   "declared not computed")
                + "; row 4 of the status table records the whole bridge as new "
                  "and exploratory; every H2 quantity carries its registered "
                  "standing from row 2 and its raw fields from row 3; no charter "
                  "row is claimed",
        },
        {
            "check": "The published per-block vectors align with the WP0 block index",
            "result": "PASS" if alignment["aligned"] else "FAIL",
            "evidence":
                f"block identifiers {alignment['registry_block_id_agreement']}, "
                f"relation layout {alignment['registry_relation_map_agreement']}, "
                f"{alignment['relation_identity_checks']} relation identities to "
                f"{alignment['relation_identity_max_abs_difference']:.3e}, "
                f"{alignment['estimator_identity_checks']} estimator identities to "
                f"{alignment['estimator_identity_max_abs_difference']:.3e}",
        },
        {
            "check": "The fingerprint table and the semantic registry join one to one",
            "result": "PASS",
            "evidence":
                f"{len(frame)} fingerprint rows, {len(registry)} registry rows, "
                f"{len(index)} distinct request keys, "
                f"{registry_doc['pair_count']} matched operator-key pairs each "
                "carrying exactly one slot_u and one slot_v member",
        },
    ]
    if "closures" in wp0:
        checks.append({
            "check": "The rebuilt per-program closure geometry reproduces P0-040",
            "result": "PASS" if wp0["closures"]["reproduces_p0_040"] else "FAIL",
            "evidence":
                f"{wp0['closures']['configurations_verified']} of "
                f"{wp0['closures']['configurations_total']} configurations at "
                f"horizon {wp0['closures']['horizon']} reproduce the published "
                "outcome fractions and guard fractions, largest absolute "
                f"difference {wp0['closures']['max_abs_difference_vs_published']:.3e}"
                "; every stochastic configuration uses the recorded stable "
                "SHA-256 seed derivation and is included in the predictor",
        })
    else:
        checks.append({
            "check": "The rebuilt per-program closure geometry reproduces P0-040",
            "result": "NOT RUN",
            "evidence": "invoked with --no-closures, so the closure half of the "
                        "objective is not addressed in this run",
        })

    if per_sample:
        checks.append({
            "check": "The per-sample bridge runs on verified tensors and never "
                     "pools the two stages",
            "result": "PASS" if all(
                per_sample[s]["tensor_audit"]["all_digests_match"]
                for s in per_sample) else "FAIL",
            "evidence": "; ".join(
                f"{s.upper()} reduced {per_sample[s]['samples']} "
                f"`{per_sample[s]['endpoint_array']}` arrays of shape "
                f"{tuple(per_sample[s]['tensor_audit']['endpoint_shape'])} with "
                f"sidecar digests "
                f"{per_sample[s]['tensor_audit']['sidecar_digest_agreement']} and "
                f"{per_sample[s]['tensor_audit']['reverse_byte_identical_to_forward']} "
                f"of {per_sample[s]['tensor_audit']['reverse_replicates_present']} "
                "reverse replicates byte-identical to forward, analysed once"
                for s in STAGES if s in per_sample)
            + "; the two stages carry different endpoint arrays, are loaded and "
              "tested in separate calls, share no statistic, and are compared to "
              "each other nowhere in this report",
        })
        checks.append({
            "check": "The matched-pair contrast is signed by a transcribed arm "
                     "label, not by a slot token",
            "result": "PASS",
            "evidence":
                f"{len(pairs)} pairs, each with exactly one narrative and one "
                "causal_invariants member drawn from the registry's transcribed "
                f"`arm` field (design table {prov['registry']['design_table_sha256']}, "
                f"derived_by_wp0 {prov['registry']['arm_derived_by_wp0']}); no pair "
                "crosses a randomization block; the null permutes only inside a "
                f"block; {len(prov['registry']['forbidden_fields_found'])} "
                "assignment-bit fields were read anywhere",
        })
    else:
        checks.append({
            "check": "The per-sample bridge runs on verified tensors and never "
                     "pools the two stages",
            "result": "NOT RUN",
            "evidence": "invoked with --no-tensors, so the per-sample half of the "
                        "objective is not addressed in this run",
        })

    limits = []
    if not provenance["same_attempt"]:
        limits.append(
            "The analysed corpus is the invalidated attempt-3 generation corpus "
            "and the registered values are attempt 4. No correlation in this "
            "report has a valid join behind it, and no limit stated below is "
            "the binding one while that is true."
        )
    limits += [
        "A correlation across sixteen blocks cannot distinguish a real per-sample "
        "relationship from no relationship. A null in the block-level bridge is a "
        "statement about what sixteen summary points can see, not about the corpus.",
    ]
    if per_sample:
        limits += [
            "Both sides of the per-sample bridge are deterministic functions of "
            "the same compiled program, so a non-zero association there is "
            "arithmetic. Its magnitude measures how much of the registered "
            "response geometry the WP0 summaries recover; its permutation "
            "p-value does not test whether a relationship exists.",
            "Reducing each response tensor over its panel-block and anchor axes "
            "is a WP0 analysis choice. V18 registered no such reduction, and a "
            "different reduction could give different numbers. The choice is "
            "declared, applied identically to both stages, and is not a "
            "registered quantity.",
            "The reverse-traversal bundle is byte-identical to the forward "
            "bundle in every sample of both stages. It is therefore an "
            "order-invariance control and is counted once. Nothing here treats "
            "it as a second observation.",
        ]
    else:
        limits.append(
            "The per-sample bridge was skipped in this run, so the structure the "
            "input contract describes was not computed and no block-level result "
            "here is a substitute for it.")
    limits += [
        "The arm label is transcribed from the published design table under "
        "AMENDMENT-20260809T160440Z and is used only to give the matched-pair "
        "contrast a consistent direction. WP0 still derives no assignment bit, "
        "and no statement here is about the direction of a registered effect.",
        "The registered verdicts, gate tallies and test statistics quoted here are "
        "V18's own and are unchanged. The bridge estimator is WP0's own and has no "
        "registered standing.",
        "The raw H2 and joint artifact fields say INVALID while the study's "
        "scientific verdict is NOT_SUPPORTED. That is a reconciliation recorded "
        "by the source study's own Annex C and by an approved amendment, not a "
        "reading this report invented; the raw fields are reproduced verbatim "
        "beside it. Declaring a study's scientific interpretation remains a "
        "human-only action, and nothing here revises one.",
        "Closure geometry is a property of the pair (program, imposed closure). No "
        "closure here is native V18 dynamics, and nothing in this report is a "
        "statement about how V18 behaves over time.",
        "Nothing here concerns people, conditions or care. The objects are compiled "
        "programs, their coefficients and their response geometry.",
    ]
    if wp0.get("closures", {}).get("stochastic_excluded"):
        limits.insert(-1,
                      "The closure predictor covers the deterministic "
                      f"{wp0['closures']['configurations_verified']} of "
                      f"{wp0['closures']['configurations_total']} configurations "
                      "only. The stochastic closure is absent from it, so nothing "
                      "here speaks to whether a result survives the one closure "
                      "whose rule includes noise.")

    # Five standings that a single sentence would merge and thereby falsify. The
    # first two are the source study's and are not this project's to revise; the
    # third is a raw field kept verbatim next to its reconciliation; the fourth
    # is this report's own; the fifth is a relationship that does not exist and
    # is recorded as not existing so that its absence is not mistaken for an
    # oversight.
    ver = completeness["verdicts"]
    status_rows = [
        {
            "n": 1,
            "subject": "Source study, H1 stage",
            "status":
                "Registered, executed on all 320 samples, completed. Scientific "
                f"verdict `{ver['h1_verdict']}` with `h1_valid = "
                f"{ver['h1_valid']}` and provenance `{ver['h1_provenance']}`.",
            "authority":
                "SPECFORM paper, README and Annex C for the verdict; "
                "`RESULTS-VALUES-ACTUAL.json` for the fields",
        },
        {
            "n": 2,
            "subject": "Source study, H2 stage",
            "status":
                "Registered, executed on all 320 samples, completed. Scientific "
                "verdict NOT_SUPPORTED — not INVALID. Three samples hit a local "
                "`openssl ts -verify` timeout before any sample-specific input "
                "was read, were re-run and completed normally.",
            "authority":
                "SPECFORM Annex C and the human approvals record, recorded for "
                "this project in AMENDMENT-20260809T153508Z",
        },
        {
            "n": 3,
            "subject": "Raw H2 and joint artifact fields",
            "status":
                f"Preserved verbatim and never rewritten: `h2_verdict = "
                f"{ver['h2_verdict']}`, `h2_valid = {ver['h2_valid']}`, "
                f"`h2_provenance = {ver['h2_provenance']}`, `joint_verdict = "
                f"{ver['joint_verdict']}`, `final_analysis_exists = "
                f"{ver['final_analysis_exists']}`. These are driver and "
                "provenance metadata, reconciled below, and they are not the "
                "scientific verdict.",
            "authority":
                "the live analysis artifacts for the fields; SPECFORM Annex C "
                "for the reconciliation",
        },
        {
            "n": 4,
            "subject": "This report's WP0 bridge, both halves",
            "status":
                "New, exploratory, not registered and not pre-specified. It "
                "recomputes no registered statistic, carries no confirmatory "
                "weight, and changes no registered verdict.",
            "authority":
                "`docs/WP0_PROTOCOL.md` and this task's acceptance checks",
        },
        {
            "n": 5,
            "subject": "The relationship between the two stages",
            "status":
                "Not established and not claimed. The stages are loaded, "
                "reduced, tested and reported separately. No pooled quantity is "
                "computed, and nothing here is offered as H2 replicating or "
                "generalizing H1.",
            "authority":
                "the operator directive of 2026-08-09 and the published H1 "
                "claim boundary",
        },
    ]

    document = {
        "task": "P0-050",
        "generated_by": "code/run_h1_h2_bridge.py",
        "python": platform.python_version(),
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "seed": SEED,
        "permutations": PERMUTATIONS,
        "not_native_v18_dynamics": NOT_NATIVE,
        "exploratory": EXPLORATORY,
        "registry_rows": registry_doc["row_count"],
        "pair_count": registry_doc["pair_count"],
        "fingerprint_rows": int(len(frame)),
        "provenance": provenance,
        "completeness": completeness,
        "alignment": alignment,
        "wp0_side": wp0,
        "bridge": results,
        "arm_slot_crosstab": arm_slot_crosstab,
        "per_sample": per_sample,
        "status_rows": status_rows,
        "p0_040_link": p0_040_link,
        "p0_040_status": p0_040_status,
        "acceptance_checks": checks,
        "interpretation_limits": limits,
        "runtime_seconds": round(time.time() - started, 1),
    }

    text = render_report(document)
    language = cs.check_language("H1_H2_BRIDGE_REPORT.md", text)
    document["language_checks"] = [language]
    document["acceptance_checks"].append({
        "check": "The report claims no native V18 dynamics and no clinical meaning",
        "result": "PASS" if language["passes"] else "FAIL",
        "evidence":
            f"disclaimer present {language['disclaimer_present']}, "
            f"{len(language['sentences_claiming_v18_dynamics'])} sentences claiming "
            f"V18 dynamics, "
            f"{len(language['sentences_using_clinical_vocabulary_without_denial'])} "
            "sentences using clinical vocabulary without denial",
    })
    text = render_report(document)

    OUT_DIR.mkdir(parents=True, exist_ok=True)
    REPORT.write_text(text, encoding="utf-8")
    RESULTS.write_text(json.dumps(_jsonable(document), indent=2), encoding="utf-8")

    failed = [c for c in document["acceptance_checks"] if c["result"] == "FAIL"]
    passed = [c for c in document["acceptance_checks"] if c["result"] == "PASS"]
    print(f"\nwrote {REPORT.relative_to(ROOT)} and {RESULTS.relative_to(ROOT)}")
    print(f"acceptance checks: {len(passed)} PASS, {len(failed)} FAIL, "
          f"{len(document['acceptance_checks']) - len(passed) - len(failed)} other")
    for check in document["acceptance_checks"]:
        print(f"  [{check['result']:>7}] {check['check']}")
    print(f"runtime {document['runtime_seconds']:.1f}s")
    return 1 if failed else 0


def _jsonable(obj: Any) -> Any:
    if isinstance(obj, dict):
        return {str(k): _jsonable(v) for k, v in obj.items()}
    if isinstance(obj, (list, tuple)):
        return [_jsonable(v) for v in obj]
    if isinstance(obj, np.ndarray):
        return [_jsonable(v) for v in obj.tolist()]
    if isinstance(obj, (np.floating, float)):
        value = float(obj)
        return None if math.isnan(value) else value
    if isinstance(obj, (np.integer,)):
        return int(obj)
    if isinstance(obj, (np.bool_,)):
        return bool(obj)
    return obj


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/wp0_evidence/code/v18_reference_response.py <==
#!/usr/bin/env python3
"""Reference-faithful local response field for the V18 compiled programs.

Task P0-020. Written because check H1 in `code/validate_bundle.py` recorded that
`code/v18_dynamical_fingerprints.py:response_field` is **not** the V18 reference
response map, and blocked P0-020 until the discrepancy was resolved.

WHAT THIS IS NOT
----------------
This is not a patient model, a trajectory, or a dynamical system. It is the
one-step response map that the V18 reference evaluator applies to a compiled
program, evaluated at sampled contexts, plus the derivative of that map with
respect to an eight-coordinate state chart. A Jacobian of a one-step response
map is local response geometry. It is not an attractor, a fixed point, or a
mechanism, and nothing here licenses a patient, diagnostic, or clinical claim.

THE REFERENCE MAP
-----------------
From `v18-evidence/rehearsal-snapshot/rehearsed-tools/v18_program.py`:

    preactivation = bias / COEFFICIENT_DENOMINATOR
                  + sum((coefficient / COEFFICIENT_DENOMINATOR) * monomial)   [:306-314]
    activated     = preactivation / (TERM_COUNT + 1)                          [:315]
    raw[field]    = (0.175 if field is a source field else 0.35)
                    * strength * activated                                    [:345-347]
    the four source fields are then mean-centred, AFTER the gain               [:349-358]

with COEFFICIENT_DENOMINATOR = 20 and TERM_COUNT = 6, so the divisor is 140 and
the activated value is guaranteed to lie in [-1, 1] by the compiled-program L1
bound. `code/test_v18_reference_response.py` checks this module against the
*actual* reference functions, loaded through `code/v18_reference_loader.py`, not
against a transcription of them.

WHAT THE SHIPPED MAP DID
------------------------
    raw[field] = (bias + sum(coefficient * monomial)) / 7.0

That is 20x the reference `activated` value, applies no per-field gain, and has
no strength factor. The uniform factors do not change eigenvalue signs. The
missing gain does: it leaves the source rows of every Jacobian a factor of two
large relative to belief / forecast / memory / dependency / continuation.

THE STATE CHART AND THE CLOSURE
-------------------------------
The reference evaluates a program at a (state, evidence, action) case. There is
no state-update rule in V18: an action is supplied, not produced. To take a
derivative with respect to state at all, an analysis must say what the action
does when the state moves. That is a closure, it is imposed here, and it is not
a property of V18.

This module implements exactly one closure, MIRROR_STATE, the one the shipped
exploratory script already declared: the proposed action tracks the current
state. The reference probe bank draws the action *independently* of the state
(`v18_probe_bank.py:_base_anchor`), so MIRROR_STATE is a real departure from the
reference sampling design. It is recorded as such, and the anchor's independently
drawn action values are kept in the context bank so that task P0-040, which owns
closure sensitivity, can evaluate the alternative without resampling.

Differentiation is with respect to the eight *centred canonical* state features,
not the underlying [0, 1] parameters. The four source features live on the
probability simplex, so they sum to zero; the chart carries three of them and
`state_source_unknown` is the dependent coordinate. Perturbing a chart
coordinate therefore stays on the simplex.
"""
from __future__ import annotations

import hashlib
import json
import math
from dataclasses import dataclass, asdict
from typing import Any, Iterable, Sequence

import numpy as np

# ---------------------------------------------------------------------------
# Frozen reference constants. `check_against_reference()` verifies every one of
# these against the reference tooling when it is present.
# ---------------------------------------------------------------------------

COEFFICIENT_DENOMINATOR = 20
TERM_COUNT = 6
ACTIVATION_DIVISOR = TERM_COUNT + 1          # 7
REFERENCE_DIVISOR = COEFFICIENT_DENOMINATOR * ACTIVATION_DIVISOR   # 140
GAIN_SOURCE = 0.175
GAIN_OTHER = 0.35
PROBE_BANK_STRENGTH = 0.25                   # v18_probe_bank.STRENGTH
REPORTING_STRENGTH = 1.0                     # OUTPUT_FIELDS state bounds are "at strength 1"

OUTPUT_FIELDS: tuple[str, ...] = (
    "belief_shift",
    "forecast_shift",
    "source_self_shift",
    "source_external_shift",
    "source_mixed_shift",
    "source_unknown_shift",
    "memory_shift",
    "dependency_shift",
    "continuation_shift",
    "update_gain_departure",
    "stop_boundary_shift",
)
SOURCE_FIELDS: frozenset[str] = frozenset({
    "source_self_shift", "source_external_shift",
    "source_mixed_shift", "source_unknown_shift",
})

FEATURE_NAMES: tuple[str, ...] = (
    "state_belief", "state_forecast",
    "state_source_self", "state_source_external", "state_source_mixed",
    "state_source_unknown",
    "state_memory", "state_dependency", "state_continuation",
    "state_confidence", "state_last_update", "state_turn",
    "evidence_stance", "evidence_reliability_direction",
    "evidence_reliability_strength",
    "evidence_origin_self", "evidence_origin_external",
    "evidence_origin_mixed", "evidence_origin_absent", "evidence_origin_strength",
    "evidence_parent_present", "evidence_parent_absent", "evidence_parent_unclear",
    "evidence_similarity",
    "evidence_forecast_aligned", "evidence_forecast_conflicting",
    "evidence_forecast_unclear",
    "evidence_parse_confidence",
    "action_belief",
    "action_source_self", "action_source_external",
    "action_source_mixed", "action_source_unknown",
    "action_forecast", "action_continue",
    "action_retrieval_none", "action_retrieval_prior", "action_retrieval_current",
    "action_retrieval_related", "action_retrieval_forecast",
)
FEATURE_INDEX: dict[str, int] = {name: i for i, name in enumerate(FEATURE_NAMES)}

CATEGORICAL_ONE_HOT_GROUPS: tuple[tuple[str, ...], ...] = (
    ("evidence_origin_self", "evidence_origin_external",
     "evidence_origin_mixed", "evidence_origin_absent"),
    ("evidence_parent_present", "evidence_parent_absent", "evidence_parent_unclear"),
    ("evidence_forecast_aligned", "evidence_forecast_conflicting",
     "evidence_forecast_unclear"),
    ("action_retrieval_none", "action_retrieval_prior", "action_retrieval_current",
     "action_retrieval_related", "action_retrieval_forecast"),
)

ORIGIN_LEVELS = ("self", "external", "mixed", "absent")
PARENT_LEVELS = ("present", "absent", "unclear")
FORECAST_LEVELS = ("aligned", "conflicting", "unclear")
RETRIEVAL_LEVELS = ("none", "prior", "current", "related", "forecast")

# ---------------------------------------------------------------------------
# The eight-coordinate state chart, in centred canonical units.
# ---------------------------------------------------------------------------

CLOSURE_ID = "MIRROR_STATE"
CLOSURE_DESCRIPTION = (
    "Imposed analysis closure: the proposed action mirrors the current state "
    "(action_belief = state_belief, action_forecast = state_forecast, "
    "action_source_* = state_source_*, action_continue = state_continuation). "
    "V18 supplies an action, it does not produce one; this closure is an "
    "analysis choice and is not native V18 dynamics."
)

STATE_CHART: tuple[str, ...] = (
    "state_belief", "state_forecast",
    "state_source_self", "state_source_external", "state_source_mixed",
    "state_memory", "state_dependency", "state_continuation",
)
STATE_DIM = len(STATE_CHART)

# Response components retained as the square block, one per chart coordinate.
SQUARE_RESPONSE_FIELDS: tuple[str, ...] = (
    "belief_shift", "forecast_shift",
    "source_self_shift", "source_external_shift", "source_mixed_shift",
    "memory_shift", "dependency_shift", "continuation_shift",
)
# The three reference outputs that have no chart coordinate. They are recorded,
# not discarded: dropping them silently would hide a third of the response map.
EXTRA_RESPONSE_FIELDS: tuple[str, ...] = (
    "source_unknown_shift", "update_gain_departure", "stop_boundary_shift",
)


def _feature_gradients() -> np.ndarray:
    """d(feature) / d(chart coordinate) under MIRROR_STATE. Shape (40, 8)."""
    g = np.zeros((len(FEATURE_NAMES), STATE_DIM), dtype=np.float64)
    direct = {
        "state_belief": 0, "state_forecast": 1,
        "state_source_self": 2, "state_source_external": 3, "state_source_mixed": 4,
        "state_memory": 5, "state_dependency": 6, "state_continuation": 7,
        # MIRROR_STATE closure
        "action_belief": 0, "action_forecast": 1,
        "action_source_self": 2, "action_source_external": 3, "action_source_mixed": 4,
        "action_continue": 7,
    }
    for name, col in direct.items():
        g[FEATURE_INDEX[name], col] = 1.0
    # The source block lies on the probability simplex, so the unknown component
    # is determined: state_source_unknown = -(self + external + mixed).
    for name in ("state_source_unknown", "action_source_unknown"):
        g[FEATURE_INDEX[name], 2] = -1.0
        g[FEATURE_INDEX[name], 3] = -1.0
        g[FEATURE_INDEX[name], 4] = -1.0
    return g


FEATURE_GRADIENT = _feature_gradients()
FEATURE_GRADIENT.setflags(write=False)

_CHART_TO_FEATURE = tuple(FEATURE_INDEX[n] for n in STATE_CHART)
_MIRROR_TO_FEATURE = (
    (FEATURE_INDEX["action_belief"], 0),
    (FEATURE_INDEX["action_forecast"], 1),
    (FEATURE_INDEX["action_source_self"], 2),
    (FEATURE_INDEX["action_source_external"], 3),
    (FEATURE_INDEX["action_source_mixed"], 4),
    (FEATURE_INDEX["action_continue"], 7),
)
_I_STATE_UNKNOWN = FEATURE_INDEX["state_source_unknown"]
_I_ACTION_UNKNOWN = FEATURE_INDEX["action_source_unknown"]


# ---------------------------------------------------------------------------
# Monomial library
# ---------------------------------------------------------------------------

def legal_monomials() -> frozenset[str]:
    """The 823 registered monomials, rebuilt from `v18_design.canonical_monomials`.

    Linear terms over all 40 features, plus every unordered pair with replacement
    except pairs drawn from the same one-hot group (which includes each one-hot
    feature squared, since `combinations_with_replacement` emits (a, a)).
    """
    import itertools

    excluded = {
        frozenset((left, right))
        for group in CATEGORICAL_ONE_HOT_GROUPS
        for left, right in itertools.combinations_with_replacement(group, 2)
    }
    names: list[str] = list(FEATURE_NAMES)
    for left, right in itertools.combinations_with_replacement(FEATURE_NAMES, 2):
        if frozenset((left, right)) not in excluded:
            names.append(f"{left}*{right}")
    return frozenset(names)


LEGAL_MONOMIALS = legal_monomials()


def monomial_indices(monomial: str) -> tuple[int, ...]:
    parts = monomial.split("*")
    if len(parts) not in (1, 2):
        raise ValueError(f"monomial of unsupported degree: {monomial!r}")
    try:
        return tuple(FEATURE_INDEX[p] for p in parts)
    except KeyError as exc:  # pragma: no cover - guarded by validate_program
        raise ValueError(f"unknown feature {exc.args[0]!r} in monomial {monomial!r}") from exc


# ---------------------------------------------------------------------------
# Anchors and the context bank
# ---------------------------------------------------------------------------

@dataclass(frozen=True)
class Anchor:
    """One sampled (state, evidence, action) case, in the reference's own units.

    Marginals follow `v18_probe_bank.py:_base_anchor`, which is the reference
    anchor distribution. The draw order and the RNG are this project's, so this
    is not a reconstruction of the registered V18 probe bank; no registered
    anchor, intervention, or block identifier is reproduced.
    """
    belief_a: float
    forecast_a: float
    source_distribution: tuple[float, float, float, float]
    memory_activation: float
    dependency_load: float
    continuation_value: float
    confidence: float
    last_update: float
    turn_index: int
    stance_a: float
    reliability_direction: float
    reliability_cue_strength: float
    origin_cue: str
    origin_cue_strength: float
    parent_reference: str
    content_similarity_previous: float
    forecast_relation: str
    parse_confidence: float
    action_belief_a: float
    action_source_distribution: tuple[float, float, float, float]
    action_forecast_a: float
    action_continue_probability: float
    retrieval_choice: str


def _centered(value: float) -> float:
    return 2.0 * float(value) - 1.0


def anchor_features(anchor: Anchor) -> np.ndarray:
    """The 40 canonical features of an anchor, with the action as drawn.

    This mirrors `v18_program.canonical_features` exactly; the test checks it
    element by element against the real function.
    """
    v = np.zeros(len(FEATURE_NAMES), dtype=np.float64)
    put = lambda name, value: v.__setitem__(FEATURE_INDEX[name], float(value))  # noqa: E731

    put("state_belief", _centered(anchor.belief_a))
    put("state_forecast", _centered(anchor.forecast_a))
    for i, name in enumerate(("self", "external", "mixed", "unknown")):
        put(f"state_source_{name}", 4.0 * anchor.source_distribution[i] - 1.0)
    put("state_memory", _centered(anchor.memory_activation))
    put("state_dependency", _centered(anchor.dependency_load))
    put("state_continuation", _centered(anchor.continuation_value))
    put("state_confidence", _centered(anchor.confidence))
    put("state_last_update", anchor.last_update)
    put("state_turn", min(1.0, anchor.turn_index / 10.0))

    put("evidence_stance", anchor.stance_a)
    put("evidence_reliability_direction", anchor.reliability_direction)
    put("evidence_reliability_strength", _centered(anchor.reliability_cue_strength))
    for level in ORIGIN_LEVELS:
        put(f"evidence_origin_{level}", float(anchor.origin_cue == level))
    put("evidence_origin_strength", _centered(anchor.origin_cue_strength))
    for level in PARENT_LEVELS:
        put(f"evidence_parent_{level}", float(anchor.parent_reference == level))
    put("evidence_similarity", _centered(anchor.content_similarity_previous))
    for level in FORECAST_LEVELS:
        put(f"evidence_forecast_{level}", float(anchor.forecast_relation == level))
    put("evidence_parse_confidence", _centered(anchor.parse_confidence))

    put("action_belief", _centered(anchor.action_belief_a))
    for i, name in enumerate(("self", "external", "mixed", "unknown")):
        put(f"action_source_{name}", 4.0 * anchor.action_source_distribution[i] - 1.0)
    put("action_forecast", _centered(anchor.action_forecast_a))
    put("action_continue", _centered(anchor.action_continue_probability))
    for level in RETRIEVAL_LEVELS:
        put(f"action_retrieval_{level}", float(anchor.retrieval_choice == level))

    if not all(math.isfinite(x) and -1.0 <= x <= 1.0 for x in v):
        bad = [FEATURE_NAMES[i] for i, x in enumerate(v)
               if not (math.isfinite(x) and -1.0 <= x <= 1.0)]
        raise ValueError(f"anchor produced features outside the reference guard: {bad}")
    return v


def anchor_state_chart(anchor: Anchor) -> np.ndarray:
    """The eight chart coordinates of an anchor's state."""
    f = anchor_features(anchor)
    return np.array([f[i] for i in _CHART_TO_FEATURE], dtype=np.float64)


def duck_case(anchor: Anchor) -> tuple[Any, Any, Any]:
    """(state, evidence, action) attribute bags for the real `canonical_features`."""
    class _Bag:
        def __init__(self, **kw: Any) -> None:
            self.__dict__.update(kw)

    state = _Bag(
        belief_a=anchor.belief_a, forecast_a=anchor.forecast_a,
        source_distribution=anchor.source_distribution,
        memory_activation=anchor.memory_activation,
        dependency_load=anchor.dependency_load,
        continuation_value=anchor.continuation_value,
        confidence=anchor.confidence, last_update=anchor.last_update,
        turn_index=anchor.turn_index,
    )
    evidence = _Bag(
        stance_a=anchor.stance_a,
        reliability_direction=anchor.reliability_direction,
        reliability_cue_strength=anchor.reliability_cue_strength,
        origin_cue=anchor.origin_cue, origin_cue_strength=anchor.origin_cue_strength,
        parent_reference=anchor.parent_reference,
        content_similarity_previous=anchor.content_similarity_previous,
        forecast_relation=anchor.forecast_relation,
        parse_confidence=anchor.parse_confidence,
    )
    action = _Bag(
        belief_a=anchor.action_belief_a,
        source_distribution=anchor.action_source_distribution,
        forecast_a=anchor.action_forecast_a,
        continue_probability=anchor.action_continue_probability,
        retrieval_choice=anchor.retrieval_choice,
    )
    return state, evidence, action


def _source_distribution(rng: np.random.Generator) -> tuple[float, float, float, float]:
    """Reference marginal: four U(0.20, 0.30) draws, normalised to the simplex.

    Every component then lies in roughly [0.17, 0.38], so 4p - 1 is comfortably
    inside the reference's [-1, 1] feature guard with room for a finite-difference
    step, and the four centred values sum to exactly zero.
    """
    raw = rng.uniform(0.20, 0.30, size=4)
    p = raw / raw.sum()
    return tuple(float(x) for x in p)  # type: ignore[return-value]


def sample_anchor(rng: np.random.Generator, index: int) -> Anchor:
    """One anchor from the reference marginals of `v18_probe_bank._base_anchor`.

    Categorical levels are cycled deterministically rather than drawn, so that a
    level cannot go unexercised by luck of the seed (backlog B-012). Each group
    uses a stride whose product with the group size divides 60, so every group is
    balanced exactly across a bank whose size is a multiple of 60:

        origin     4 levels, stride  1   ->  4
        parent     3 levels, stride  4   -> 12
        forecast   3 levels, stride 20   -> 60
        retrieval  5 levels, stride  1   ->  5

    The strides differ, so no two groups are locked to each other; every pair of
    levels co-occurs at a bank size of 60.
    """
    return Anchor(
        belief_a=float(rng.uniform(0.42, 0.58)),
        forecast_a=float(rng.uniform(0.42, 0.58)),
        source_distribution=_source_distribution(rng),
        memory_activation=float(rng.uniform(0.38, 0.62)),
        dependency_load=float(rng.uniform(0.38, 0.62)),
        continuation_value=float(rng.uniform(0.42, 0.58)),
        confidence=float(rng.uniform(0.38, 0.62)),
        last_update=float(rng.uniform(-0.18, 0.18)),
        turn_index=1 + index % 7,
        stance_a=float(rng.uniform(-0.42, 0.42)),
        reliability_direction=float(rng.uniform(-0.42, 0.42)),
        reliability_cue_strength=float(rng.uniform(0.38, 0.62)),
        origin_cue=ORIGIN_LEVELS[index % 4],
        origin_cue_strength=float(rng.uniform(0.38, 0.62)),
        parent_reference=PARENT_LEVELS[(index // 4) % 3],
        content_similarity_previous=float(rng.uniform(0.38, 0.62)),
        forecast_relation=FORECAST_LEVELS[(index // 20) % 3],
        parse_confidence=float(rng.uniform(0.38, 0.62)),
        action_belief_a=float(rng.uniform(0.42, 0.58)),
        action_source_distribution=_source_distribution(rng),
        action_forecast_a=float(rng.uniform(0.42, 0.58)),
        action_continue_probability=float(rng.uniform(0.42, 0.58)),
        retrieval_choice=RETRIEVAL_LEVELS[index % 5],
    )


@dataclass(frozen=True)
class ContextBank:
    """A frozen, content-addressed set of evaluation contexts."""
    seed: int
    anchors: tuple[Anchor, ...]
    features: np.ndarray        # (n, 40) anchor features, action as drawn
    states: np.ndarray          # (n, 8) chart coordinates
    digest: str

    def __len__(self) -> int:
        return len(self.anchors)


def context_bank(seed: int, count: int) -> ContextBank:
    """Build a reproducible context bank. Same (seed, count) gives the same digest."""
    if count <= 0:
        raise ValueError("context bank must contain at least one anchor")
    rng = np.random.default_rng(seed)
    anchors = tuple(sample_anchor(rng, i) for i in range(count))
    features = np.stack([anchor_features(a) for a in anchors])
    states = np.stack([anchor_state_chart(a) for a in anchors])
    payload = json.dumps(
        {
            "seed": seed,
            "count": count,
            "closure": CLOSURE_ID,
            "feature_names": list(FEATURE_NAMES),
            "anchors": [_jsonable(asdict(a)) for a in anchors],
        },
        sort_keys=True, separators=(",", ":"),
    ).encode("utf-8")
    return ContextBank(
        seed=seed, anchors=anchors, features=features, states=states,
        digest=hashlib.sha256(payload).hexdigest(),
    )


def _jsonable(obj: Any) -> Any:
    if isinstance(obj, dict):
        return {k: _jsonable(v) for k, v in obj.items()}
    if isinstance(obj, (list, tuple)):
        return [_jsonable(v) for v in obj]
    if isinstance(obj, float):
        return repr(float(obj))          # exact round-trip, no formatting drift
    return obj


# ---------------------------------------------------------------------------
# Feature assembly under the closure
# ---------------------------------------------------------------------------

def apply_closure(base_features: np.ndarray, states: np.ndarray) -> np.ndarray:
    """Write the chart coordinates and the MIRROR_STATE action into the features.

    `base_features` is (n, 40); `states` is (n, 8). Returns a fresh (n, 40) array.
    """
    f = np.array(base_features, dtype=np.float64, copy=True)
    if f.ndim != 2 or f.shape[1] != len(FEATURE_NAMES):
        raise ValueError(f"features must be (n, {len(FEATURE_NAMES)})")
    if states.shape != (f.shape[0], STATE_DIM):
        raise ValueError(f"states must be ({f.shape[0]}, {STATE_DIM})")
    for col, chart_col in enumerate(_CHART_TO_FEATURE):
        f[:, chart_col] = states[:, col]
    unknown = -(states[:, 2] + states[:, 3] + states[:, 4])
    f[:, _I_STATE_UNKNOWN] = unknown
    for feature_col, chart_col in _MIRROR_TO_FEATURE:
        f[:, feature_col] = states[:, chart_col]
    f[:, _I_ACTION_UNKNOWN] = unknown
    return f


def features_within_reference_guard(features: np.ndarray) -> np.ndarray:
    """Per-row mask: does this feature vector satisfy the reference's [-1, 1] guard?"""
    return np.all(np.isfinite(features) & (features >= -1.0) & (features <= 1.0), axis=1)


# ---------------------------------------------------------------------------
# The response map and its derivative
# ---------------------------------------------------------------------------

class CompiledProgram:
    """A compiled V18 program with its monomials resolved to feature indices."""

    __slots__ = ("path_name", "sha256", "request_key", "operator_key", "terms", "biases")

    def __init__(self, compiled: dict[str, Any], *, path_name: str = "", sha256: str = "") -> None:
        equations = compiled["equations"]
        missing = [f for f in OUTPUT_FIELDS if f not in equations]
        if missing:
            raise ValueError(f"compiled program is missing output fields: {missing}")
        extra = [f for f in equations if f not in OUTPUT_FIELDS]
        if extra:
            raise ValueError(f"compiled program has unregistered output fields: {extra}")
        self.path_name = path_name
        self.sha256 = sha256
        self.request_key = compiled.get("request_key", "")
        self.operator_key = compiled.get("operator_key", "")
        self.biases = np.array(
            [float(equations[f]["bias"]) for f in OUTPUT_FIELDS], dtype=np.float64
        )
        self.terms: list[list[tuple[float, tuple[int, ...]]]] = []
        for field in OUTPUT_FIELDS:
            resolved: list[tuple[float, tuple[int, ...]]] = []
            for term in equations[field]["active_terms"]:
                monomial = term["monomial"]
                if monomial not in LEGAL_MONOMIALS:
                    raise ValueError(f"{path_name}: unregistered monomial {monomial!r}")
                resolved.append((float(term["coefficient"]), monomial_indices(monomial)))
            self.terms.append(resolved)


_SQUARE_ROWS = tuple(OUTPUT_FIELDS.index(f) for f in SQUARE_RESPONSE_FIELDS)
_EXTRA_ROWS = tuple(OUTPUT_FIELDS.index(f) for f in EXTRA_RESPONSE_FIELDS)
_SOURCE_ROWS = tuple(OUTPUT_FIELDS.index(f) for f in
                     ("source_self_shift", "source_external_shift",
                      "source_mixed_shift", "source_unknown_shift"))
_GAINS = np.array(
    [GAIN_SOURCE if f in SOURCE_FIELDS else GAIN_OTHER for f in OUTPUT_FIELDS],
    dtype=np.float64,
)


def response_and_jacobian(
    program: CompiledProgram,
    features: np.ndarray,
    *,
    strength: float = REPORTING_STRENGTH,
    with_jacobian: bool = True,
) -> tuple[np.ndarray, np.ndarray | None]:
    """Reference-scaled response and its exact analytic derivative.

    `features` is (n, 40), already passed through `apply_closure`. Returns
    `(response, jacobian)` with shapes (n, 11) and (n, 11, 8). The Jacobian is
    exact, not a difference quotient: every monomial has degree at most two, so
    the response is a quadratic polynomial in the chart coordinates.
    """
    if not math.isfinite(strength) or not 0.0 <= strength <= 1.0:
        raise ValueError("strength must be finite and lie in [0, 1]")
    n = features.shape[0]
    value = np.empty((n, len(OUTPUT_FIELDS)), dtype=np.float64)
    grad = np.zeros((n, len(OUTPUT_FIELDS), STATE_DIM), dtype=np.float64) \
        if with_jacobian else None

    for row, terms in enumerate(program.terms):
        acc_v = np.full(n, program.biases[row] / COEFFICIENT_DENOMINATOR)
        acc_g = np.zeros((n, STATE_DIM)) if with_jacobian else None
        for coefficient, idx in terms:
            c = coefficient / COEFFICIENT_DENOMINATOR
            if len(idx) == 1:
                a = idx[0]
                acc_v += c * features[:, a]
                if acc_g is not None:
                    acc_g += c * FEATURE_GRADIENT[a][None, :]
            else:
                a, b = idx
                fa = features[:, a]
                fb = features[:, b]
                acc_v += c * fa * fb
                if acc_g is not None:
                    acc_g += c * (fa[:, None] * FEATURE_GRADIENT[b][None, :]
                                  + fb[:, None] * FEATURE_GRADIENT[a][None, :])
        scale = _GAINS[row] * strength / ACTIVATION_DIVISOR
        value[:, row] = scale * acc_v
        if grad is not None and acc_g is not None:
            grad[:, row, :] = scale * acc_g

    # The four source outputs are jointly projected to a zero-sum vector, after
    # the gain. The projection is linear, so it applies to the derivative too.
    src = list(_SOURCE_ROWS)
    value[:, src] -= value[:, src].mean(axis=1, keepdims=True)
    if grad is not None:
        grad[:, src, :] -= grad[:, src, :].mean(axis=1, keepdims=True)
    return value, grad


def response(program: CompiledProgram, features: np.ndarray, *,
             strength: float = REPORTING_STRENGTH) -> np.ndarray:
    return response_and_jacobian(program, features, strength=strength,
                                 with_jacobian=False)[0]


def numeric_jacobian(
    program: CompiledProgram,
    base_features: np.ndarray,
    states: np.ndarray,
    *,
    strength: float = REPORTING_STRENGTH,
    h: float = 1e-6,
) -> np.ndarray:
    """Central-difference derivative, for the analytic/numeric spot check."""
    n = states.shape[0]
    J = np.zeros((n, len(OUTPUT_FIELDS), STATE_DIM), dtype=np.float64)
    for k in range(STATE_DIM):
        plus = states.copy()
        plus[:, k] += h
        minus = states.copy()
        minus[:, k] -= h
        fp = response(program, apply_closure(base_features, plus), strength=strength)
        fm = response(program, apply_closure(base_features, minus), strength=strength)
        J[:, :, k] = (fp - fm) / (2.0 * h)
    return J


def square_block(jacobian: np.ndarray) -> np.ndarray:
    """The (n, 8, 8) chart-matched block of an (n, 11, 8) response Jacobian."""
    return jacobian[:, list(_SQUARE_ROWS), :]


def extra_block(jacobian: np.ndarray) -> np.ndarray:
    """The (n, 3, 8) rows with no chart coordinate."""
    return jacobian[:, list(_EXTRA_ROWS), :]


# ---------------------------------------------------------------------------
# Term motifs
# ---------------------------------------------------------------------------

def program_term_counts(compiled: dict[str, Any]) -> dict[str, int]:
    """The four motif counts shipped in `v18_dynamical_fingerprints.py`, unchanged.

    Definitions are reproduced exactly, including the fact that the four
    categories overlap: one term can be counted in more than one of them.
    """
    counts = {"linear_state_terms": 0, "state_state_terms": 0,
              "state_action_terms": 0, "memory_dependency_terms": 0}
    for eq in compiled["equations"].values():
        for term in eq.get("active_terms", []):
            factors = term["monomial"].split("*")
            state_factors = [f for f in factors if f.startswith("state_")]
            action_factors = [f for f in factors if f.startswith("action_")]
            if len(factors) == 1 and state_factors:
                counts["linear_state_terms"] += 1
            if len(state_factors) >= 2:
                counts["state_state_terms"] += 1
            if state_factors and action_factors:
                counts["state_action_terms"] += 1
            if any(f in {"state_memory", "state_dependency"} for f in factors):
                counts["memory_dependency_terms"] += 1
    return counts


def program_code_statistics(compiled: dict[str, Any]) -> dict[str, float]:
    """Descriptive counts over the program text. No derivative, no context.

    These are the "simple code-size baselines" a downstream classification task
    has to beat, so they are recorded next to the geometry rather than left to
    be recomputed later.
    """
    equations = compiled["equations"]
    active = 0
    degree1 = degree2 = 0
    l1_total = 0
    l1_max = 0
    bias_nonzero = 0
    bias_abs_total = 0
    monomials: set[str] = set()
    features_used: set[str] = set()
    family = {"state": 0, "evidence": 0, "action": 0}
    empty_equations = 0
    for field in OUTPUT_FIELDS:
        eq = equations[field]
        terms = eq.get("active_terms", [])
        active += len(terms)
        if not terms:
            empty_equations += 1
        bias = int(eq["bias"])
        bias_nonzero += int(bias != 0)
        bias_abs_total += abs(bias)
        l1 = 0
        for term in terms:
            coefficient = int(term["coefficient"])
            l1 += abs(coefficient)
            monomial = term["monomial"]
            monomials.add(monomial)
            factors = monomial.split("*")
            degree1 += int(len(factors) == 1)
            degree2 += int(len(factors) == 2)
            for f in factors:
                features_used.add(f)
                family[f.split("_", 1)[0]] += 1
        l1_total += l1
        l1_max = max(l1_max, l1)
    return {
        "active_term_total": active,
        "empty_equation_count": empty_equations,
        "degree1_term_count": degree1,
        "degree2_term_count": degree2,
        "distinct_monomial_count": len(monomials),
        "distinct_feature_count": len(features_used),
        "coefficient_l1_total": l1_total,
        "coefficient_l1_max_equation": l1_max,
        "coefficient_l1_bound": TERM_COUNT * COEFFICIENT_DENOMINATOR,
        "bias_nonzero_count": bias_nonzero,
        "bias_abs_total": bias_abs_total,
        "state_factor_count": family["state"],
        "evidence_factor_count": family["evidence"],
        "action_factor_count": family["action"],
    }


# ---------------------------------------------------------------------------
# Reference cross-check
# ---------------------------------------------------------------------------

def check_against_reference() -> dict[str, Any]:
    """Compare every frozen constant here with the reference tooling.

    Returns a dict of {name: {"ours": ..., "reference": ..., "match": bool}}.
    Raises `ReferenceUnavailable` if the reference tree is absent.
    """
    from v18_reference_loader import load_reference

    program, design = load_reference()
    src = (
        __import__("pathlib").Path(program.__file__).read_text(encoding="utf-8")
        if getattr(program, "__file__", None) else ""
    )
    import re

    gain_match = re.search(r"\((0\.\d+) if field in source_fields else (0\.\d+)\)", src)
    ref_gains = (float(gain_match.group(1)), float(gain_match.group(2))) if gain_match else ()

    def cmp(name: str, ours: Any, reference: Any) -> dict[str, Any]:
        return {"ours": ours, "reference": reference, "match": ours == reference}

    return {
        "COEFFICIENT_DENOMINATOR": cmp("d", COEFFICIENT_DENOMINATOR, design.COEFFICIENT_DENOMINATOR),
        "TERM_COUNT": cmp("t", TERM_COUNT, design.TERM_COUNT),
        "ACTIVATION_DIVISOR": cmp("a", ACTIVATION_DIVISOR, design.TERM_COUNT + 1),
        "REFERENCE_DIVISOR": cmp(
            "r", REFERENCE_DIVISOR, design.COEFFICIENT_DENOMINATOR * (design.TERM_COUNT + 1)),
        "OUTPUT_FIELDS": cmp("o", sorted(OUTPUT_FIELDS), sorted(design.OUTPUT_FIELDS)),
        "FEATURE_NAMES": cmp("f", list(FEATURE_NAMES), list(design.FEATURE_FIELDS)),
        "monomial_count": cmp("m", len(LEGAL_MONOMIALS), len(design.canonical_monomials())),
        "GAIN_SOURCE": cmp("gs", GAIN_SOURCE, ref_gains[0] if ref_gains else None),
        "GAIN_OTHER": cmp("go", GAIN_OTHER, ref_gains[1] if ref_gains else None),
        "CATEGORICAL_ONE_HOT_GROUPS": cmp(
            "c", [list(g) for g in CATEGORICAL_ONE_HOT_GROUPS],
            [list(g) for g in design.CATEGORICAL_ONE_HOT_GROUPS]),
    }


def load_compiled(path: Any) -> CompiledProgram:
    from pathlib import Path as _Path

    p = _Path(path)
    raw = p.read_bytes()
    return CompiledProgram(
        json.loads(raw.decode("utf-8")),
        path_name=p.name,
        sha256=hashlib.sha256(raw).hexdigest(),
    )


if __name__ == "__main__":
    report = check_against_reference()
    width = max(len(k) for k in report)
    for key, entry in report.items():
        mark = "ok  " if entry["match"] else "DIFF"
        shown = entry["ours"] if not isinstance(entry["ours"], list) else f"<{len(entry['ours'])} items>"
        print(f"{mark} {key.ljust(width)} = {shown}")
    print("\nall constants match the reference:", all(e["match"] for e in report.values()))


==> anc/wp0_evidence/code/v18_tensor_bridge.py <==
"""P0-050 per-sample stage: the attempt-4 H1 and H2 response tensors.

Why this module exists
----------------------
The P0-050 objective is *when completed tensors and semantic registries exist,
test whether registered one-step geometry predicts program and closure
geometry*. Until the attempt-4 import there were no tensors in this repository,
so `run_h1_h2_bridge.py` could only join WP0 geometry to the sixteen published
per-block summaries. That block-level bridge is still run and is unchanged.
This module adds the per-sample half the objective actually names, using the
1,280 imported response tensors.

What a registered tensor is
---------------------------
For each of the 320 samples and each stage the evaluator applied the compiled
program to a fixed probe bank and recorded one array per panel:

    h1  calibration        (8, 48, 3, 11)      not a holdout, reported only
    h1  atomic_holdout    (12, 48, 10, 11)     the H1 endpoint
    h2  interaction_holdout (12, 48, 10, 11)   the H2 endpoint

with axes [panel_block, anchor, intervention, output]. The eleven outputs are
the eleven `output_slots` the registry carries. The two leading axes are probe
nuisance: which of the held-out panel blocks, and which of the 48 anchor states
the intervention was applied at. Reducing over them is a choice this module
makes and declares; it is not something V18 registered.

H1 and H2 are never pooled here, never averaged together, and never compared to
each other. They are loaded, reduced, tested and reported as two separate
stages, and the arrays themselves are the structural reason why: H1's endpoint
array is `atomic_holdout` and H2's is `interaction_holdout`, and no sample has
both.

What the association means, and what it does not
------------------------------------------------
Both sides of this bridge are deterministic functions of the same compiled
program. The registered tensor is that program evaluated on a fixed probe bank;
the WP0 fingerprint is that program's coefficients summarised. So a non-zero
association between them is guaranteed by arithmetic, and its permutation
p-value answers a question nobody asked. What the numbers here measure is *how
much* of the registered one-step response geometry the WP0 summaries recover,
and whether that recovery survives restricting the null to relabellings inside
a randomization block. Read the magnitudes, not the stars.

The matched-pair contrast is the less trivial half. Inside a matched
operator-key pair the two programs answer the same underlying operator under
two prompt renderings, so the shared program content cancels; asking whether
the size of the registered response difference tracks the size of the WP0
program difference is a real question about whether the two views of a
rendering difference agree.

Nothing in this module recomputes, rescales or re-tests a registered V18
statistic. No verdict is derived from it.
"""
from __future__ import annotations

import hashlib
import json
import math
from pathlib import Path
from typing import Any, Sequence

import numpy as np

ROOT = Path(__file__).resolve().parent.parent
IMPORTED = ROOT / "data" / "imported_v18"

# The endpoint array of each stage, and the auxiliary array H1 also ships.
# `interaction_holdout` exists only in H2 and `atomic_holdout` only in H1, so
# these two names are also the reason the stages cannot be pooled.
STAGE_ENDPOINT = {"h1": "atomic_holdout", "h2": "interaction_holdout"}
STAGE_AUXILIARY = {"h1": ("calibration",), "h2": ()}
ENDPOINT_LABEL = {
    "h1": "held-out atomic finite differences",
    "h2": "held-out mixed (interaction) finite differences",
}

# Permutation budgets. Smaller than the block-level bridge's 200,000 because a
# single draw here permutes a 320 x 320 matrix rather than a length-16 vector.
MANTEL_DRAWS = 10_000
PAIR_DRAWS = 20_000

REDUCTION_NOTE = (
    "Each endpoint array is reduced to its mean over the panel-block and "
    "anchor axes, giving one intervention x output response matrix per sample. "
    "The reduction is a WP0 analysis choice, declared here and applied "
    "identically to both stages; V18 registered no such reduction."
)


# ---------------------------------------------------------------------------
# Loading and reducing
# ---------------------------------------------------------------------------

def _scalars(array: np.ndarray) -> tuple[np.ndarray, dict[str, float]]:
    """Reduce one [panel_block, anchor, intervention, output] array.

    Returns the mean response matrix and a small set of shape summaries. Every
    summary is either a norm, a dimensionless ratio of norms, or a fraction, so
    none of them silently mixes units across the eleven output slots.
    """
    mean_matrix = array.mean(axis=(0, 1))
    per_probe_norm = np.linalg.norm(array, axis=(2, 3))          # (pb, anchor)
    probe_norm_mean = float(per_probe_norm.mean())
    response_norm = float(np.linalg.norm(mean_matrix))

    per_block_matrix = array.mean(axis=1)                        # (pb, i, o)
    per_block_norm = np.linalg.norm(per_block_matrix, axis=(1, 2))

    anchor_norm_std = float(per_probe_norm.std(axis=1).mean())
    singular = np.linalg.svd(mean_matrix, compute_uv=False)
    energy = float((singular ** 2).sum())
    squared = mean_matrix ** 2
    total = float(squared.sum())

    def safe(numerator: float, denominator: float) -> float:
        return numerator / denominator if denominator > 0 else float("nan")

    return mean_matrix, {
        "response_norm": response_norm,
        "mean_abs_response": float(np.abs(mean_matrix).mean()),
        "probe_norm_mean": probe_norm_mean,
        # The part of the per-probe response that survives averaging over
        # probes. One means every probe pushed the same way; zero means the
        # probe responses cancelled.
        "probe_coherence": safe(response_norm, probe_norm_mean),
        "anchor_dispersion": safe(anchor_norm_std, probe_norm_mean),
        "panel_block_dispersion": safe(float(per_block_norm.std()),
                                       float(per_block_norm.mean())),
        # Participation ratio of the singular spectrum: how many intervention
        # directions the response actually uses, between 1 and 10.
        "effective_rank": safe(float(singular.sum()) ** 2, energy),
        "top_singular_fraction": safe(float(singular[0] ** 2), energy),
        "output_concentration": safe(float(squared.sum(axis=0).max()), total),
        "intervention_concentration": safe(float(squared.sum(axis=1).max()), total),
    }


SCALAR_NAMES = (
    "response_norm", "mean_abs_response", "probe_norm_mean", "probe_coherence",
    "anchor_dispersion", "panel_block_dispersion", "effective_rank",
    "top_singular_fraction", "output_concentration", "intervention_concentration",
)


def load_stage(stage: str, sample_ids: Sequence[str],
               progress: bool = False) -> dict[str, Any]:
    """Load, digest-check and reduce one stage's forward tensors.

    The reverse-traversal replicate is digested but not analysed. It is the
    evaluator's own order-invariance control: the same program evaluated with
    the anchor traversal reversed. Whether it is a second condition or a
    determinism check is not assumed here, it is measured, and the measurement
    is returned so the report can say which it turned out to be.
    """
    endpoint = STAGE_ENDPOINT[stage]
    forward_dir = IMPORTED / stage / "forward"
    reverse_dir = IMPORTED / stage / "reverse"

    matrices: list[np.ndarray] = []
    scalars: dict[str, list[float]] = {name: [] for name in SCALAR_NAMES}
    zero_response: list[str] = []
    shapes: set[tuple[int, ...]] = set()
    array_names: set[tuple[str, ...]] = set()
    digest_ok = 0
    digest_checked = 0
    reverse_identical = 0
    reverse_present = 0
    clamp_events = 0
    cap_activations = 0
    missing: list[str] = []

    for position, sample_id in enumerate(sample_ids):
        sidecar = forward_dir / f"{sample_id}.json"
        npz_path = forward_dir / f"{sample_id}.npz"
        if not sidecar.exists() or not npz_path.exists():
            missing.append(sample_id)
            continue
        meta = json.loads(sidecar.read_text(encoding="utf-8"))
        raw = npz_path.read_bytes()
        digest = hashlib.sha256(raw).hexdigest()
        digest_checked += 1
        if digest == meta.get("npz_sha256"):
            digest_ok += 1

        reverse_npz = reverse_dir / f"{sample_id}.npz"
        if reverse_npz.exists():
            reverse_present += 1
            if hashlib.sha256(reverse_npz.read_bytes()).hexdigest() == digest:
                reverse_identical += 1

        with np.load(npz_path) as bundle:
            array_names.add(tuple(sorted(bundle.files)))
            if endpoint not in bundle.files:
                raise SystemExit(
                    f"{stage} sample {sample_id} carries no {endpoint} array; "
                    f"it holds {sorted(bundle.files)}"
                )
            array = np.asarray(bundle[endpoint], dtype=float)
        shapes.add(array.shape)

        evaluation = meta.get("evaluation", {})
        clamp_events += int(sum(evaluation.get("clamp_event_counts", {}).values()))
        cap_activations += int(sum(
            panel.get("cap_activation_count", 0)
            for panel in evaluation.get("execution_diagnostics", {}).values()
        ))

        # A program whose held-out response is identically zero is a real
        # formalization outcome, not a corrupt file: the compiled coefficients
        # move nothing when the probe bank perturbs the state. Every ratio in
        # `_scalars` is undefined for it, so it is named here rather than
        # allowed to turn all ten summaries into NaN silently.
        if not array.any():
            zero_response.append(sample_id)

        matrix, summary = _scalars(array)
        matrices.append(matrix.reshape(-1))
        for name in SCALAR_NAMES:
            scalars[name].append(summary[name])
        if progress and (position + 1) % 80 == 0:
            print(f"  {stage}: reduced {position + 1}/{len(sample_ids)}")

    if missing:
        raise SystemExit(
            f"{len(missing)} {stage} tensors are missing from the imported "
            f"corpus, first {missing[:3]}; refusing to build a per-sample "
            "bridge on a partial stage"
        )
    if len(shapes) != 1:
        raise SystemExit(f"{stage} endpoint arrays are not one shape: {sorted(shapes)}")

    return {
        "stage": stage,
        "endpoint_array": endpoint,
        "endpoint_label": ENDPOINT_LABEL[stage],
        "matrix": np.stack(matrices),
        "scalars": {name: np.array(values, float) for name, values in scalars.items()},
        "audit": {
            "samples": len(matrices),
            "endpoint_shape": list(next(iter(shapes))),
            "array_names": sorted(next(iter(array_names))),
            "auxiliary_arrays_present_not_analysed": list(STAGE_AUXILIARY[stage]),
            "sidecar_digest_agreement": f"{digest_ok}/{digest_checked}",
            "all_digests_match": digest_ok == digest_checked == len(sample_ids),
            "reverse_replicates_present": reverse_present,
            "reverse_byte_identical_to_forward": reverse_identical,
            "reverse_is_a_determinism_control":
                reverse_present == len(sample_ids) == reverse_identical,
            "clamp_events_total": clamp_events,
            "cap_activations_total": cap_activations,
            "zero_response_samples": zero_response,
        },
    }


# ---------------------------------------------------------------------------
# Association between two per-sample configurations
# ---------------------------------------------------------------------------

def _standardise(matrix: np.ndarray) -> np.ndarray:
    spread = matrix.std(axis=0)
    keep = spread > 0
    kept = matrix[:, keep]
    return (kept - kept.mean(axis=0)) / kept.std(axis=0)


def _distances(matrix: np.ndarray) -> np.ndarray:
    diff = matrix[:, None, :] - matrix[None, :, :]
    return np.sqrt(np.einsum("ijk,ijk->ij", diff, diff))


def _offdiag_centred(distance: np.ndarray) -> tuple[np.ndarray, float]:
    mask = ~np.eye(len(distance), dtype=bool)
    values = distance[mask]
    centred = distance - values.mean()
    centred[~mask] = 0.0
    return centred, float(np.sqrt((centred[mask] ** 2).sum()))


def mantel(first: np.ndarray, second: np.ndarray, rng: np.random.Generator,
           groups: np.ndarray | None, draws: int) -> dict[str, Any]:
    """Correlation between two distance matrices, with a relabelling null.

    `groups` restricts the null to relabellings inside a randomization block.
    Both sides of this bridge inherit the same block design, so the unrestricted
    null credits shared design structure as association; the restricted one does
    not. Both are reported.
    """
    a_centred, a_norm = _offdiag_centred(first)
    b_centred, b_norm = _offdiag_centred(second)
    if a_norm == 0 or b_norm == 0:
        return {"r": float("nan"), "p": float("nan"), "draws": 0,
                "restriction": "undefined", "n": int(len(first))}
    observed = float(np.tensordot(a_centred, b_centred, axes=2) / (a_norm * b_norm))

    n = len(first)
    if groups is None:
        blocks = [np.arange(n)]
    else:
        blocks = [np.flatnonzero(groups == value) for value in np.unique(groups)]

    extreme = 0
    for _ in range(draws):
        order = np.arange(n)
        for members in blocks:
            order[members] = rng.permutation(members)
        permuted = b_centred[order][:, order]
        statistic = float(np.tensordot(a_centred, permuted, axes=2) / (a_norm * b_norm))
        if abs(statistic) >= abs(observed) - 1e-12:
            extreme += 1
    return {
        "r": observed,
        "p": (1 + extreme) / (1 + draws),
        "draws": draws,
        "restriction": "within randomization block" if groups is not None else "unrestricted",
        "n": int(n),
        "smallest_attainable_p": 1.0 / (1 + draws),
    }


# ---------------------------------------------------------------------------
# Matched-pair contrasts
# ---------------------------------------------------------------------------

def pair_contrasts(matrix: np.ndarray, pairs: Sequence[tuple[int, int]]
                   ) -> dict[str, np.ndarray]:
    """Signed and unsigned separation of each matched pair.

    The sign comes from the transcribed arm label, not from a slot token:
    `first` is the narrative member and `second` the causal_invariants member of
    the same operator key, so the difference points the same way in every pair.
    Under AMENDMENT-20260809T160440Z that label is transcribed from the
    published design table, never derived by WP0 from assignment bits.
    """
    difference = np.stack([matrix[a] - matrix[b] for a, b in pairs])
    return {
        "magnitude": np.linalg.norm(difference, axis=1),
        "difference": difference,
    }


def rankdata(values: np.ndarray) -> np.ndarray:
    order = np.argsort(values, kind="stable")
    ranks = np.empty(len(values), dtype=float)
    ranks[order] = np.arange(1, len(values) + 1, dtype=float)
    unique, inverse, counts = np.unique(values, return_inverse=True, return_counts=True)
    if counts.max() > 1:
        sums = np.zeros(len(unique))
        np.add.at(sums, inverse, ranks)
        ranks = (sums / counts)[inverse]
    return ranks


def spearman_within_blocks(first: np.ndarray, second: np.ndarray,
                           blocks: np.ndarray, rng: np.random.Generator,
                           draws: int) -> dict[str, Any]:
    """Spearman correlation with a within-block relabelling null.

    Permuting only inside a block asks whether the two sides agree about which
    pair separates most *within* a block, rather than whether they agree about
    which block separates most. The second question is the block-level bridge's,
    and it is answered elsewhere in this report.
    """
    ranked_a = rankdata(first)
    ranked_b = rankdata(second)
    centred_a = ranked_a - ranked_a.mean()
    centred_b = ranked_b - ranked_b.mean()
    scale = math.sqrt(float(centred_a @ centred_a) * float(centred_b @ centred_b))
    if scale == 0:
        return {"spearman": float("nan"), "p_two_sided": float("nan"), "n": int(len(first))}
    observed = float(centred_a @ centred_b / scale)

    members = [np.flatnonzero(blocks == value) for value in np.unique(blocks)]
    extreme = 0
    n = len(first)
    for _ in range(draws):
        order = np.arange(n)
        for group in members:
            order[group] = rng.permutation(group)
        statistic = float(centred_a[order] @ centred_b / scale)
        if abs(statistic) >= abs(observed) - 1e-12:
            extreme += 1
    return {
        "spearman": observed,
        "p_two_sided": (1 + extreme) / (1 + draws),
        "draws": draws,
        "restriction": "within randomization block",
        "blocks": len(members),
        "n": int(n),
        "smallest_attainable_p": 1.0 / (1 + draws),
    }


# ---------------------------------------------------------------------------
# The per-sample bridge for one stage
# ---------------------------------------------------------------------------

def per_sample_bridge(registered: dict[str, Any],
                      wp0: dict[str, np.ndarray],
                      pairs: Sequence[tuple[int, int]],
                      pair_blocks: np.ndarray,
                      sample_blocks: np.ndarray,
                      rng: np.random.Generator) -> dict[str, Any]:
    """One stage, per sample and per matched pair. Never mixed with the other."""
    raw = registered["matrix"]
    standardised = _standardise(raw)
    registered_distances = {
        "raw_response_matrix": _distances(raw),
        "standardised_response_matrix": _distances(standardised),
    }

    configuration: list[dict[str, Any]] = []
    for wp0_name, wp0_matrix in wp0.items():
        wp0_distance = _distances(wp0_matrix)
        for registered_name, registered_distance in registered_distances.items():
            unrestricted = mantel(registered_distance, wp0_distance, rng,
                                  None, MANTEL_DRAWS)
            restricted = mantel(registered_distance, wp0_distance, rng,
                                sample_blocks, MANTEL_DRAWS)
            # One observed statistic, two nulls. The restriction changes which
            # relabellings are admissible, not what was observed, so reporting
            # `r` twice would invite a reader to compare two numbers that are
            # equal by construction. The two p-values are the informative pair:
            # they differ exactly to the extent that the shared block design,
            # rather than the program content, is carrying the association.
            configuration.append({
                "registered_side": registered_name,
                "wp0_side": wp0_name,
                "r": unrestricted["r"],
                "shared_variance": unrestricted["r"] ** 2,
                "n": unrestricted["n"],
                "draws": MANTEL_DRAWS,
                "smallest_attainable_p": 1.0 / (1 + MANTEL_DRAWS),
                "p_unrestricted": unrestricted["p"],
                "p_within_block": restricted["p"],
                "blocks": int(len(np.unique(sample_blocks))),
            })

    registered_pairs = pair_contrasts(raw, pairs)
    contrast: list[dict[str, Any]] = []
    for wp0_name, wp0_matrix in wp0.items():
        wp0_pairs = pair_contrasts(wp0_matrix, pairs)
        test = spearman_within_blocks(registered_pairs["magnitude"],
                                      wp0_pairs["magnitude"],
                                      pair_blocks, rng, PAIR_DRAWS)
        contrast.append({
            "wp0_side": wp0_name,
            "pairs": len(pairs),
            "registered_contrast_median":
                float(np.median(registered_pairs["magnitude"])),
            "wp0_contrast_median": float(np.median(wp0_pairs["magnitude"])),
            **test,
        })

    # Summarised over the samples where each quantity is defined. Every ratio
    # here divides by a norm, so a program with an identically-zero held-out
    # response leaves them undefined; taking a plain mean would let that one
    # sample turn all ten summaries into NaN and hide both the summaries and
    # the sample. The count of defined samples is reported alongside.
    scalars = {}
    for name, values in registered["scalars"].items():
        finite = values[np.isfinite(values)]
        scalars[name] = {
            "defined": int(len(finite)),
            "undefined": int(len(values) - len(finite)),
            "mean": float(finite.mean()) if len(finite) else float("nan"),
            "std": float(finite.std()) if len(finite) else float("nan"),
            "min": float(finite.min()) if len(finite) else float("nan"),
            "max": float(finite.max()) if len(finite) else float("nan"),
        }

    return {
        "stage": registered["stage"],
        "endpoint_array": registered["endpoint_array"],
        "endpoint_label": registered["endpoint_label"],
        "samples": int(len(raw)),
        "response_matrix_dimension": int(raw.shape[1]),
        "reduction": REDUCTION_NOTE,
        "tensor_audit": registered["audit"],
        "registered_scalars": scalars,
        "distance_association": configuration,
        "matched_pair_contrast": contrast,
        "association_is_expected_by_construction": (
            "Both sides are deterministic functions of the same compiled "
            "program, so a non-zero association is arithmetic rather than a "
            "finding. The magnitudes measure recovery; the p-values do not "
            "test existence."
        ),
        "no_pooling": (
            f"This block reports {registered['stage'].upper()} only, from its "
            f"{registered['endpoint_array']} array. It is not combined with, "
            "compared against, or used to replicate the other stage."
        ),
    }


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_0075ca9c60316b6dfa0b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -17,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*state_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*state_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_external*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*action_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5bda410b4f1d5cd0c5df4385",
  "request_key": "key_eb585f5fde33f9e8bca2d4478ff16321cf35c012f12a708184f07f9f14b91b90",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_00b2ddeafa54d9311cb6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": -40,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 40,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*action_source_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*evidence_origin_external"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*action_source_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*evidence_parent_present"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_mixed*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9160d79d273128a47d0ddae1",
  "request_key": "key_74136ca56750768f2c1b6528f10cb3685cd21da4d84b52bb49da6f4ac52d7da8",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_00b5bf25bd730e558257.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_3cab8f2949ae06b16c0daa92",
  "request_key": "key_08d95e898f1d10279bae1ec5486ab003ab2e31c7d55d3714e8f9741d9a1f4776",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_0124d67222a7d39fca9e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_unclear*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_similarity*action_retrieval_prior"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_similarity*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_source_external"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_external*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_similarity*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_unclear*action_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "state_last_update*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9357e87e021297487b9c1c38",
  "request_key": "key_d2558bfdda96d52ec2896d9a62bd05834ab8865c448761545aed9f5df4c0b232",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_014822d455957f873e91.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_af6b0e9deec280192dadb230",
  "request_key": "key_55c7ab8977ea68bad62e8ea807b38f7ad0f8c671d042c136aa784dbfffa811ca",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_02ef290c706f8d8fa984.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory"
        }
      ],
      "bias": 4
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1549eddd8c1dcc62b6a2c163",
  "request_key": "key_50116ebd34112d5075e846d1876a8b83ed1cc9d57a4bd8b1485b9d5517bd7f77",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_03f112c3c0a815a7e51e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_50c03e3be31479c9379412f2",
  "request_key": "key_b02fb2cd6549de8719346cbe2eb7d032e19f619990fde12745f9093ebe376df7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_042123d59689a403e65c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 26,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 19,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 27,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_6d99dbf187f10733d18381f9",
  "request_key": "key_71ba1e09dd3b3a80f60e5d089e2fb4aa7c66918e4327f099d70d1083f0872dec",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_04d76508094f87ec07cd.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*action_source_self"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_mixed*state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*state_turn"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_unclear*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*action_belief"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn*evidence_similarity"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1458de9af77b40e0fbfedad2",
  "request_key": "key_640deb0ea23342d82882c6df1700aa511236f12e701c7c8921d685d02f40dbde",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_052cbd81035f4057cb75.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_7d4beae966742b25a2d89dc5",
  "request_key": "key_5131fa1df1dd0f6cf9e39295f740a377e1724bff64e5551eaef314898fc524ec",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_089fbc4a204a95e6fd47.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -15,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -11,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*action_retrieval_related"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1fc1ec9bf29aafa48e441609",
  "request_key": "key_2b5ea2b9b3fd1692bb27b0678c10aaf1adadfc73fcfb43c2d59717cef632db24",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_096d21c41196e24e1e7e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -11,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -11,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -11,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -13,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1fc1ec9bf29aafa48e441609",
  "request_key": "key_e3ecde4290ea78d352eee59e1331aa0b610a7761d23ef412bbe70005aa4cf29d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_0981567b6bd766149f2d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_similarity*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": -16,
          "monomial": "state_confidence*evidence_origin_self"
        },
        {
          "coefficient": -16,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 24,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -17,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_similarity*action_retrieval_prior"
        },
        {
          "coefficient": -17,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*action_source_mixed"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 25,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5ce015be1492062de2acae38",
  "request_key": "key_09b86b150e421851e88f2887bb7b54d6ef044785c374f31d910dc9ec8f087433",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_099d4ef0412087510bab.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_69c8c17fe12bf38b7b058402",
  "request_key": "key_1e9515c3ccd416994ea31b2c715b251ec9cd2743300beebc1b4e1a620530b15b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_0b73c9008411d803f3c3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*evidence_origin_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": -4
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 12
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -14,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 10
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": -6
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 4
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f933f29ab590ec1ac9dcc87f",
  "request_key": "key_e9ce7e70d4bd9c4b73dc146b4aeaeea7d019055e8c3695f21d10644585f46962",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_0e6389353fc92ddb7745.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_df3e9634f8b9e5febe778021",
  "request_key": "key_3c703dd618a7f5cc047a41147afc48d137707a8ccb8c914bbbb82f22ee31be34",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_114764687e99be3f0de0.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_source_mixed"
        },
        {
          "coefficient": -11,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_mixed*action_source_mixed"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*state_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -11,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external*state_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*state_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_external*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_external*evidence_stance"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_mixed*action_belief"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "action_source_unknown*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -9,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_external*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5bda410b4f1d5cd0c5df4385",
  "request_key": "key_9b0b281a4a3977cbed2f98bca1a4d7d39dc30b1dc16569fadb965bde03e7d918",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_121c2e82d7612a69d66a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 1
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 2
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_79d6104aeacdc142725a3570",
  "request_key": "key_6aa9e93f4d234ebb0a08d586484b8ba1309315b6fd5e86a48e5c0de63137cc3a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1273302e44d9a7a82c74.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "action_source_mixed*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 9,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f44350ec35bd0e9b5c971180",
  "request_key": "key_56ddcaa864391d5fcf3985a36eb133791d8e2e3cea6bcda30ec4dc340fc19dc9",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_13f79818372eacea6ad0.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 40,
          "monomial": "action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_source_external"
        },
        {
          "coefficient": 22,
          "monomial": "state_source_external*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "action_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_self*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 30,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 30,
          "monomial": "action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 30,
          "monomial": "action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 30,
          "monomial": "action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 30,
          "monomial": "action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*action_retrieval_related"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 34,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b33eb542863a24b75c498ab9",
  "request_key": "key_a469f2fa6611e6cdd565aebe9c8fb771111819115581bb311fbe0b93ba8e7f6d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_14d11207d0a8b9508d04.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b7c10cfc9ee418f55b4bd6ae",
  "request_key": "key_2da383d6f7bb37ffa761ec8809df2af72d4abb67044cb52e5317257044be417b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1524712655c39ca75d24.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*action_belief"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 22,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_retrieval_related"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_67578f78bc70b77efeb4b809",
  "request_key": "key_08476a1e53ac1fbfc28ebb8bc722ea43cea21b8c650224706c19db1c169aa705",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1581a0d2fc4626dcef5c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 5,
          "monomial": "action_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*action_retrieval_related"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_turn*action_retrieval_prior"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_e5aa1c11afc0c415c4e5424c",
  "request_key": "key_d3c149cfe9c5ece0e5abe6590e70e7fd16f8cb85d7c18bd9c758fbd2e3b03646",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_16e3aff2b19e7fab3e2e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "action_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*action_source_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_present*action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*action_retrieval_current"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*action_source_self"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_unknown*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_parent_unclear*action_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_forecast*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_877ad4a6d7ad7509702730c8",
  "request_key": "key_b1f3b60b00e0e0c8c8106fc3644d54d5849409c9397b56ec354521f6ac6e0e7b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_19511a665b160e6273f4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_absent*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 19,
          "monomial": "state_source_mixed*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 19,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 17,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": -13,
          "monomial": "state_belief*state_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 17,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 19,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_mixed*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_reliability_direction"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_parent_present*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*evidence_reliability_direction"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_unknown*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -17,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 19,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*action_retrieval_prior"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 19,
          "monomial": "state_source_mixed*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d783d694efe3b199cc60de59",
  "request_key": "key_9cfe42818cd11ab02dad0faf95c225eea903ecff77b653714038da891e7b6719",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_197328d98681caf19eaf.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_342ae54cf26192efc78b2b90",
  "request_key": "key_56df9345e83a371940db95257c73575ef4d06baed6f5ab85307fc1fd4c818e24",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_198b054f982a9e741882.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c9176e3e50d5ffcf1af3e57f",
  "request_key": "key_8355ffd9d5c95f2194d21dd4c0dd0009be8b454fb392bb83874906942fe9d543",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1ad1f4c15c3aca290280.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 33,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory"
        },
        {
          "coefficient": 23,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_turn"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 11,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_self*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 23,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c3c55ccd9e0d50de520c600a",
  "request_key": "key_0d8764f9aeb3c1d7964b47da9c54fcdf041ce213e814703f17de914366c422ce",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1b62da431fe061084242.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -17,
          "monomial": "action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": -15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 26,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_similarity"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b7e7294a30f3d9f18ca086c6",
  "request_key": "key_519077985248193c06e702eff635f421922cc8fcdce611f394986ad61234aa4a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1e2f350032f102b64f4f.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_09215a536801e882b4b9b1ac",
  "request_key": "key_4d783df2106b872ab029e7be9be65cf04b62c617c45134e48c1c205e2d5a7443",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1f05e782b91ab751d1b1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_stance*action_retrieval_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_stance*evidence_origin_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_stance*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_stance*action_retrieval_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_stance*evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_stance*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_085b4bb4861372428dbf4580",
  "request_key": "key_54c3ae6f9089ae24d16c38403824c081d9d3d087ded671244ba5104691254d5e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1f3a606495b095e0e792.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5b829abaca65624b3476f82d",
  "request_key": "key_7c99f97fc96d7254deaa8bb5a154f5949053477523431310c1038ff73ca4d732",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_1f8fca0c68ab31c7d61f.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 17,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 22,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -28,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 17,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_origin_mixed*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_reliability_direction*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_reliability_direction*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_similarity*action_source_external"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self*evidence_parent_present"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external*action_retrieval_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d0b041257c3e268000dbe5d9",
  "request_key": "key_4d07d9099c3635912e50bf8c87f011086392b9975d5bb786a7eed33e5b8fa9f9",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_20360efa65b009f8be9b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": 4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -14,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 22,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -14,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -14,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a24f65403dccb6325866605d",
  "request_key": "key_e1f58af164963c058687aabd963b263899f35e70cf40d140f1cae3cde3807380",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_208069aeca5494cafddf.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d8e4965d1e90a4fde2c0f864",
  "request_key": "key_cdcf776d9a082fdaec957f733ec3d6616520978d2f5b4cd79b437d28054369f9",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_20b6c91c87e52accd128.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_retrieval_related"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*evidence_stance"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*evidence_parent_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*action_retrieval_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": -13,
          "monomial": "state_confidence*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_forecast*state_source_external"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_external*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_belief*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b5d04a40b3de02e4628c3eff",
  "request_key": "key_e03d0bd5c4c9c44dd5e98074e961fc839afeb20026bdb623cca3dfc18e014ba4",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_22d54b3752cab2431040.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 2
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_retrieval_related"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_direction*action_retrieval_none"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_reliability_direction*evidence_parent_present"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_origin_external"
        }
      ],
      "bias": -2
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": 9,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_present*action_retrieval_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 1
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": -5,
          "monomial": "state_turn*action_retrieval_prior"
        }
      ],
      "bias": -1
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation*action_source_mixed"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*action_source_external"
        }
      ],
      "bias": -3
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed*action_source_mixed"
        }
      ],
      "bias": -4
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_belief*state_confidence"
        }
      ],
      "bias": 5
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 2
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 8
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_329069e1e3d1025bb3b8793e",
  "request_key": "key_90971a030bafe0b8c8146298ed95712739d9574aab57c5336545781fb67fe5f6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2376e50751514c8952e2.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -14,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update"
        }
      ],
      "bias": -10
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -16,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -15,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": -15,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update"
        }
      ],
      "bias": -10
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_40ef8ef0c73300fbb45d8a3c",
  "request_key": "key_27cf6d29ea9a3c07771953e354cf9266093e4423c6f179e2ad850d312e7c01e2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_239fbe508c885b3a96f4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 22,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 17,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*state_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "state_turn*action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 22,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_retrieval_related"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_mixed*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_self*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_turn*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_present"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*state_source_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_292e273d99c72523fe3dbc38",
  "request_key": "key_0d92e275c9d98f42b34b8d101a16bb98e6d98e54bc09ce8652fe5c81cfeeb114",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_249e7fbe2d97481b4f1d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_memory"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_external*evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a67938b6e6cb43f9d1cffff2",
  "request_key": "key_bf2abf5f1b90d98a201c4ae73896cb62be38ec322eabab12fc1c9ed78cf85ecc",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_25c434d86876c1b4bdac.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_7d4beae966742b25a2d89dc5",
  "request_key": "key_31b09fb6eb0a2168ff459eb2ac5470760eb64a6a10f5ec94433bb8ccad950b89",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_278539e8edb9d41b32da.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_unclear*action_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_unclear*action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_unclear*action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_unclear*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_forecast_aligned"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*action_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_50c03e3be31479c9379412f2",
  "request_key": "key_b069da21d77974028649e8e62cd4cd5eda813ae0c4c695136ad76cf75eb5df54",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_27fdb77f3733c9b4af1e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_similarity"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d1e2050f4c9ec2b546035c75",
  "request_key": "key_8913965a2a059c1317bf6adde7a6a182a9b624ef0f28fa320fce804539a6ef8e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_282fd10d7ead6c33bdf5.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b048145346073281c12bb98e",
  "request_key": "key_0f9fdff55977c59acd7615d40d2531856694e60f226b5359c4484a2b3aaed452",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_284c1618f8644d82e6e6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f13dab0c3d9ea1a8ecf194e0",
  "request_key": "key_06ee0a1ec03e29bf8501cb1dc960d77906dccdb409ef938711f095370513fb36",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_288f285252b15ac8de2a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_turn*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_424306e050930047f4453eb3",
  "request_key": "key_13431ac92afe243ba2cdd8863ed61923b090689a47ca24445379d33057a9de38",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_29e5e033308787775b08.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 33,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*action_retrieval_related"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -9,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": -13,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -16,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 34,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 37,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_self*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_self*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 34,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_0e8d90f503e974b86cf2ce02",
  "request_key": "key_205aa7a82053c23358f032b68c3814c664dce63de7b3c3130beac6a24f993bf6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2a91d0cb81ceb71af67a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": -15,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*evidence_stance"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_present*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -11,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_belief*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation*evidence_stance"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "state_belief*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_confidence*evidence_parent_present"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": 27,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_source_unknown"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_self*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_present*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "state_belief*action_source_unknown"
        },
        {
          "coefficient": -11,
          "monomial": "state_belief*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 19,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -16,
          "monomial": "state_continuation*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_belief*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a633250348bfa5ab7988849c",
  "request_key": "key_a2f9efbf06a7292fad3eacded6cdc17592a2afd4eb55def786c5816b17c7a7cb",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2ad7cb5b197dca4fbe83.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_cf81bb82d25112b7dacdb9c3",
  "request_key": "key_bfaf9af6ceab68e05f314886ad8930a0813877167cfbee0de89844684f5637d5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2c59a107967c4e04aad6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_unclear*action_retrieval_related"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_unclear*action_retrieval_related"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5a3263a66a6667106a104d8b",
  "request_key": "key_5b35717c25e65bed46444572af5dba2f916206cf3b770ad46c001441cf82466e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2c6fbb34968a1c959d58.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "action_source_unknown*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 24,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_mixed*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear*action_retrieval_none"
        },
        {
          "coefficient": 24,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*state_dependency"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_present*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*state_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*action_source_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_0de396ffce1a894a5838071f",
  "request_key": "key_fa74d1fcfcb76b01a8133ba502a57e2a998d5303861eb8d2fd7953646b19a834",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2e13c5871d1931c7c5d7.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b1a4043532df2434fef68e42",
  "request_key": "key_8667f5f6a7c4e54f85bacb9da6c47d2098cbc298060a1915cbdcb5c24c3bf3f1",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2e77b728399190bd2e03.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_unclear*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_46488cdc83323b1c29273f0f",
  "request_key": "key_7b15d07f0b6ca43a0d72fdafcef82ee1a561ff472d1162ba68a23864d478b9e5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2eb4071fa23cc604bd1e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b7c10cfc9ee418f55b4bd6ae",
  "request_key": "key_400c4df859b863aaed8cab79b491dfac12e1d81452d3c645bbf23332f8e50827",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_2fc189beaf8d4982e826.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief"
        },
        {
          "coefficient": -9,
          "monomial": "state_belief*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "state_belief*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_self*state_source_external"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": -13,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_belief*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear*action_retrieval_none"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -14,
          "monomial": "state_forecast*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -13,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": -9,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*action_retrieval_none"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_687d6bc4fdd95d3af0f8fa1b",
  "request_key": "key_40d88d56cddde6afe0c1d4bef39f920b4321630c701ef5e9f1f7740bcba680cd",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3014b9bfdea301cac6d4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_retrieval_prior"
        },
        {
          "coefficient": 17,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_present"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 44,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_mixed*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 33,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -16,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 19,
          "monomial": "state_confidence*evidence_origin_self"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external*state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*state_turn"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_external*action_retrieval_prior"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d783d694efe3b199cc60de59",
  "request_key": "key_0ce1eceb89e6179da5a76ebb5fdbc61bc8b68674f4627f2ac54889dbc8196a62",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3021b9b5708f6b70f57b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 2
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": -4
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 2
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": -4
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*action_forecast"
        }
      ],
      "bias": 4
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_fce8f56d11dd215371af21b8",
  "request_key": "key_0802cfa4b7db7ea1b323e86d9d28f60df8ec0b4f63b73afda910bd7182fe5940",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3111cbc96d255597f1a1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_3464902bbd081958f640b1f1",
  "request_key": "key_624dcb1012165e759f271738ab068ad8988bb237cdb3a454e9cc10e3b4acbad1",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_314b3841761a4c0128af.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d7139b19f9822b4a78c3e227",
  "request_key": "key_c128bc30fe5d95ac00f7c39dbc7b4bbadf4a119d4d7a6f555b348df4738ca30a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_315d93ade963ca54a454.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance*evidence_parent_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_parent_unclear"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_origin_self"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_3cab8f2949ae06b16c0daa92",
  "request_key": "key_8cb6bd7a74b26d58e2b8416d707d9af8db1d8557f04d913d3d230227a9893b1b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_31babd920a18abc9ea47.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bc476d046cac8c0634dc8935",
  "request_key": "key_2393354f51fe16a50afe1c19a53a211dfce3bd0b50bb10a10a89cc0346544529",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_31d1354363ff9640f8a5.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*action_retrieval_related"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_external*state_source_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_confidence*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*action_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*action_retrieval_prior"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*evidence_forecast_aligned"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_origin_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*state_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1ab18be4d84f3dfaebdaf70a",
  "request_key": "key_96e65b2de68e65438853dafe461232d2231932336b955f05bb8c50fe20de4fc5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3207d5ac98b84cfc57f9.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -15,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 51,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -13,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 45,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": -19,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -13,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 39,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -26,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": -12,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 21,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -31,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -24,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -30,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -38,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 33,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -11,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 37,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ec2c50da1418a9515c064a84",
  "request_key": "key_97e0ce64013f71e7cd02306b25f023b75d30abeaf3795d774922804c558750a3",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_325b12033bf18f48440d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_fce8f56d11dd215371af21b8",
  "request_key": "key_27ce0907f2c78e725dfc1f1ec7e525ae73fda83fa9832f8b1dc6f4a0b14b574c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_329c46e8edab6347e3de.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*action_continue"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_continue"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_8a498059e0bf230689289bdc",
  "request_key": "key_93ded5d44492c96bb9221ba6efa14befdfcda7f3c60ea04ab4adb4b74390ad68",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_32afb1eaa50fdcb23ffe.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_belief*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*action_retrieval_related"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_25fbf94eb386b18c99dffa08",
  "request_key": "key_133ae3b1e63d3d9812c71f491ea9afe3398943fd4338544908bbeb12f07fe8d6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_32bf11e3ee63f0cd5312.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f9cd7e7454793c6423708781",
  "request_key": "key_c119ff76f127efc7c8a484a7506c42ea70eed385d8ce0c69dd1675e4b5709bce",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_347491bdd64c000c53cb.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_belief*state_continuation"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_belief*state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_7be16b3c29e13f2e1656ee06",
  "request_key": "key_a607e0ced1c2c68a332e84b57375daea588cfcd06e10bbfab2588f320322e39b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_34a43190d43b543b3db1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 22,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 22,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 22,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c3c55ccd9e0d50de520c600a",
  "request_key": "key_a659f20f2aff0cd74b90bd9f1a19ee41e760a54df64bb099f5db9c988c4cbeea",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_34db0daedc60b8341803.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 28,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*evidence_origin_self"
        },
        {
          "coefficient": -14,
          "monomial": "state_last_update*action_retrieval_related"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_self*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*state_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": -12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": -12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": -12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": -12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_eafa1e015d8e07dbed49bf0b",
  "request_key": "key_7bae7b33b81b7f4e3ada88de712a968732f7c61bf68ae3ba17974f2adac7df36",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_351d3219e3d38d0c680e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_similarity"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_871bd289ee3846fb8d90c102",
  "request_key": "key_aa7bbcc221efa3c09485c08904f5928d06d543dad8e9ea8429ee5a546eb2d51b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_35e62a086375d035505b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 29,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 29,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": -17,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed*action_source_self"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "action_source_mixed*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_stance"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_67578f78bc70b77efeb4b809",
  "request_key": "key_453fa93198e3e92ad4cee7858458502bc31916b9a869ff171c281939d5c2ce55",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3a2263578febdc57f1ea.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 24,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_belief"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_stance"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_belief"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 24,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_stance"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*state_source_self"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_62073f24032d72672ba71847",
  "request_key": "key_4b3f2ab33255cabd8dcc1e8e36a109ceb7b8cb707a46b56167e09bc9ead2019e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3a6426b702659a61d9e1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d1e2050f4c9ec2b546035c75",
  "request_key": "key_3394ff391f4c451db33ac11e83752e6bf7d1834a226dbd0eb7de2da934c0b790",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3ab0b8b1b7d100261b8f.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief*state_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief*action_belief"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_25fbf94eb386b18c99dffa08",
  "request_key": "key_edd4d7b93a89d44966abb5458c5ed3eb268edeebcf733b13cd73bc260a54aa4f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3b7b168fe0fd5c927a22.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -11,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_mixed*state_memory"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*state_memory"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b44874aa613126f08123e315",
  "request_key": "key_2911cb29f6056011c808940faa8ef6350544e3362685659bfb25939b85a9dbd0",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3c8ed7cc6540fa0cf2b1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_retrieval_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*evidence_origin_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_turn*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 26,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_retrieval_related"
        },
        {
          "coefficient": 30,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 33,
          "monomial": "evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*state_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_parent_present"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_origin_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b42e3b157aa9f71fa1e01b2e",
  "request_key": "key_a889a454d4e22e005d16210aa5b9a6bd128f9ad292c01a5276876674d54ba237",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3cd3c84f4fbe73c06002.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bec9a71a9d53d8c311e8c98c",
  "request_key": "key_95b658442a63ea9be77cd27d167fb29a40059c1b41f881f5538fb897ab290bd5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3cf19d364770fa930937.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b333369ed62f5f101aedda55",
  "request_key": "key_cb2b25fc5b927baac9c48964e42763ca861a04345901a60b9d3c555f0d1cb17a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3d965b13dd18b904a6a4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": 17,
          "monomial": "state_last_update*action_continue"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*action_retrieval_current"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*action_retrieval_prior"
        },
        {
          "coefficient": -3,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "state_turn"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*evidence_similarity"
        },
        {
          "coefficient": -18,
          "monomial": "state_turn*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": -11,
          "monomial": "state_last_update*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_external*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_mixed*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*state_source_self"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_external*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_parent_present"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": -9,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -16,
          "monomial": "state_forecast*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_stance*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_origin_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*action_retrieval_prior"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5a3263a66a6667106a104d8b",
  "request_key": "key_f0912d3285c07c787f553c0444bdae517813fb5f52abf512287602d1e3dea5b2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3e6e1071557119bdf38c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f171bfc6574b071b81d5df0f",
  "request_key": "key_13f61c4530a81fdad80298235a4bf4c2d682bcc02fe16212a2a3af89660da77e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3ecf9cf9c02a49feaf13.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -14,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": -14,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_42ad85f9ef386c1a044ce927",
  "request_key": "key_076a4f273eb87ff0238a5a6d1d394b6bfa747913e41e5b680a6b660726d53abd",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3f0d59c750081efb185e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 9,
          "monomial": "state_belief*state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_retrieval_prior"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_retrieval_related"
        },
        {
          "coefficient": 7,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_mixed*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_absent*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_mixed*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ed8c073e53ba6b5aeb7ea97e",
  "request_key": "key_5f5f7de538b5c049b4822887fa226db78d52dc52f268ddbc218ffbe726500ceb",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_3f1b74fbf5df94d795a7.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 9,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 22,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f44350ec35bd0e9b5c971180",
  "request_key": "key_e28f4f8948c804e2e473a1221fa77b106fc101594bda439f6f07d9a257391c86",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_406097e03b00cf067c68.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d8e4965d1e90a4fde2c0f864",
  "request_key": "key_83a3a6d7b957179ee8a5c3b5c6f55ae3f36d64c6afb64a14c333e7d3c0c2d68e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_427febb0fce87834d43b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 22,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 42,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": 30,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_external"
        },
        {
          "coefficient": 26,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_945502f40e225c044b4ccd6c",
  "request_key": "key_6b66380aa572ba9de9f5a8382f93f433ee5677eb12cc859ac75a841f9fa0c9c4",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_442a62e35ee4d0c317cd.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_unclear*action_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_08c3d0caf624fe79eb415b9e",
  "request_key": "key_9e5cf3c8a47d1cfeffcd8d9119dd98a0561ca0ab0cda62e988fddca236bd7a93",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_463d3a907f879c9354d7.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_similarity*action_retrieval_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence*action_retrieval_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_origin_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_external*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "action_source_mixed*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_external*action_belief"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_external*action_belief"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_external*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_reliability_direction"
        },
        {
          "coefficient": -20,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c90cf77ddc138fc94754180d",
  "request_key": "key_3f4fb0469aac87c31164957a137b62ce7e959c3c60f08a71e6d562b26eb0318e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_46512d94a42006b2a7db.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -11,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_self*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*action_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_unclear*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_origin_external"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_external*action_retrieval_current"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_origin_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*action_retrieval_prior"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_parent_present"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "action_forecast*action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_unclear*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_source_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_4ce366e0ec3495f3503c3354",
  "request_key": "key_67774396af23c3025214851210c5460854f2a68ff0d6b2b6e861facd1e3236ba",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_46ac2dbc79ed103a5a4d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        }
      ],
      "bias": 4
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        }
      ],
      "bias": 4
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        }
      ],
      "bias": 4
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 6
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_72c47a5716e0a8346c05c841",
  "request_key": "key_1e949f15c9f6ca405436fd6bf532b30502f481d1a9a589c5076b0340044f72c2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_478559db078b688d439d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_turn"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b1b7ea6a7830ed9fe2663385",
  "request_key": "key_a86e91cea92a8482a35a900e51359c4b130ae95cf51987475fa5c95a6b787b1a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_4807b0f2cff04a7f25b0.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_belief*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "state_belief*evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_belief*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned*action_retrieval_none"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 2
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ce9010180d22acbe8312464b",
  "request_key": "key_f1d549d9f5a0e39a19c83abd70e472c31ee39cc58e1891e02062f5a37182c5a8",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_48e25c5e315ba04473f1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_mixed*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_35d64383acd1daa7e0415b05",
  "request_key": "key_eb5fc2f7b1f89d2ac80deeb7a26a52b6229a212090cf53397ac466bc61259a3f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_48f4f21134e27ee3df40.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_belief*evidence_parent_present"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9357e87e021297487b9c1c38",
  "request_key": "key_358e2a877de3772dc40a66a0801b03e5d061f6c417745c12541fd429284ddf14",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_49024635f443ed564edf.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "state_belief*action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "action_continue*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_origin_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent*action_retrieval_current"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_self*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_retrieval_related"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent*action_retrieval_current"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_source_self*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*action_retrieval_related"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent*action_retrieval_current"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*action_source_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_2b3317d323c523c9c206fa0f",
  "request_key": "key_af64efe198b4cdeea1c1478b21ab8974f37ce6f8479dbec475178700ba4c73a4",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_4a416417b7033aaa831c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -14,
          "monomial": "state_last_update*evidence_parent_present"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 10
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 10
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_09215a536801e882b4b9b1ac",
  "request_key": "key_ad048e55f010e5502d5af331b4ed6ce6940cda14ee8163607acfd3d71a9a53a7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_4b9977b322748c376c6f.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 1,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_self*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_mixed*evidence_similarity"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bb4379680d48f15ce2bc2a36",
  "request_key": "key_0308b482b5743add7ba374eb64f03af7de59536ce7253996a2d69778c6d225d6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_4c5b3475e686a4890836.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_stance"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5523c3ff44743324c8343183",
  "request_key": "key_640fe544b69699c57841e27c3f88ba9cb4775b48c001ca2b9c5f09eb8c101d8e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_4da7279390b5b5597010.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_30589678a33f970f9a21bff6",
  "request_key": "key_52ab1e2902bb776fbf191557f6e90a5d1d649a562e3d50c1778eeddbd911cad9",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_4e989d4788f96acb8d8e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external*action_belief"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a176719cfb212851d9602473",
  "request_key": "key_3000750ede6a7aa2d410598029bf2c3f6a23dd0441ed42b156d49414927a7041",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_4ed75e57c75bfcb89f2a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_similarity*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_similarity"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_02373c470841109170568a44",
  "request_key": "key_3b8e30c6b496a60ae9ff2ba942fcc7c5fe447eca6fdd3fe07bfa62ca1a78466d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_504e38ce3c7dc19cf8a7.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*state_last_update"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -14,
          "monomial": "state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bec9a71a9d53d8c311e8c98c",
  "request_key": "key_112d1707912dc469213195a6f8e81394d21f912d71b0cc289dbd838fac83a368",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_512e5bcc9f865810bdf1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bacac0da173b88dd748c6009",
  "request_key": "key_392323324f043a8533a8e85674c451a61648613e5aed82c44c10a49c8ac509ef",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_51507bed9ef0a963c1da.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*state_memory"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_memory"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*action_belief"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_retrieval_none"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c90cf77ddc138fc94754180d",
  "request_key": "key_41fb0d773b18bf25cfd74f9e570d89260e9447aad657bde4f5e6ecb77911def2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_54495d6abd45997ff771.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_unknown*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_external*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*state_source_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_dependency"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_continue*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_continue"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_24a7445fcfe3dbf899877051",
  "request_key": "key_b6dd67d8e99f1086dbba33baabbdf468646c06178fc62db5afea4618971a9c93",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_55ddbaa936cf1c8210b3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a67938b6e6cb43f9d1cffff2",
  "request_key": "key_59eec7082fa4d9c638a09dad1cac8ccb0b18c40a60668c62263ebbb61a77da17",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5627ab303ef12aac6995.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_unclear*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_mixed*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*action_source_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_belief"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_strength*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_origin_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_e5aa1c11afc0c415c4e5424c",
  "request_key": "key_dc7c278f10ba1e1b88568161501437cc0dc654c04f46ac1c94ab6c0ead16caf6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_570cd4e31ffbfbe6c172.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_unclear*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_unclear*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_unclear*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_unclear*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_reliability_direction"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c9176e3e50d5ffcf1af3e57f",
  "request_key": "key_e71219eb5f7d85fe9d8caa9672e11b9692c5309300a7bba4b3f8e91349f6a5d0",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_57df0f99b769b5be303f.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_0c4a0553917392852a020807",
  "request_key": "key_c571f5a40e0f86912c40049f4c473288317cb51dabeb0772a00c091aa9c6b2d7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_58c5401f4b4b3f632f79.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_unclear*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_46630aee4fbf6cca10cbb026",
  "request_key": "key_4ca05ca1b495b5738c751fedf1f9c3cb0b0d18ce7cbf1f11b749814aa40cc35f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_58c9fa270343e0eb2f80.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*action_retrieval_prior"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_unclear*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_external*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_belief*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*action_source_self"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*state_source_external"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_source_external*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*state_continuation"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "action_source_unknown*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_24a7445fcfe3dbf899877051",
  "request_key": "key_88617a9935ebd6f633afe42181339df7758cb602e38502abb91bbf187d1b4769",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5a50efba8fa710628187.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_forecast_conflicting"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_parent_present"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_self*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -11,
          "monomial": "state_confidence*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory"
        },
        {
          "coefficient": -11,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "action_source_unknown*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*action_retrieval_prior"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_source_self*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "action_source_self*action_retrieval_prior"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_source_unknown*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_reliability_direction"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_4b3bc5b15f88ba5a31fbb1ff",
  "request_key": "key_c90ad7a9fe5211246ae7c76441931949f3bc5fb55c6e0c70ec946d34c27378b8",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5aabac65fda1c064b823.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 17,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": -18,
          "monomial": "state_last_update*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_mixed*state_last_update"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_self*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 31,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_origin_external*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_external*action_retrieval_forecast"
        },
        {
          "coefficient": 35,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_turn*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_source_self*action_forecast"
        },
        {
          "coefficient": 31,
          "monomial": "action_source_self*action_retrieval_current"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_self*action_retrieval_prior"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_origin_absent*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 31,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": 17,
          "monomial": "action_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*evidence_forecast_aligned"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*action_retrieval_related"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 17,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*action_retrieval_related"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_0c03578bf3f0ec1204021e5a",
  "request_key": "key_a9bb140dc0f78c07623e0f20b90950b2bad9dc417fc45047e6fbfdf3f1d12c18",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5ab072eb7ff09e964bdb.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -13,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 14
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_origin_external*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_similarity*action_source_unknown"
        },
        {
          "coefficient": 27,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": -6
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_mixed*evidence_origin_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_turn*evidence_parent_present"
        }
      ],
      "bias": -5
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 8
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_origin_external"
        }
      ],
      "bias": -2
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*action_retrieval_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_retrieval_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*evidence_stance"
        }
      ],
      "bias": 2
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": -9,
          "monomial": "state_belief*evidence_forecast_aligned"
        }
      ],
      "bias": 3
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_stance*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*action_belief"
        }
      ],
      "bias": 2
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -15,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation"
        }
      ],
      "bias": -3
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d0b041257c3e268000dbe5d9",
  "request_key": "key_6947ad70c1ae05f52f5d4adcef246bf44d5f098ff217976dd2172d57f8e642a6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5abd24f41ac3c2d269c8.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 21,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_unknown*action_continue"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 17,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_retrieval_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 11,
          "monomial": "state_turn*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5ce015be1492062de2acae38",
  "request_key": "key_15c498dfda9186d3120293f593895bea5eabcb0d0c6b7de4a02e9fd9ca26e59e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5b83ef38cd52975a3357.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_cf81bb82d25112b7dacdb9c3",
  "request_key": "key_03303729f2f403b9114b3548d7cdbcef77ce5f06a9ddf1c2a026654f7bd66767",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5dd8a7ce82c4cb2c2bfc.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -20,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_memory"
        },
        {
          "coefficient": -15,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_turn*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_mixed*action_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*action_source_self"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_parse_confidence*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*action_source_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_877ad4a6d7ad7509702730c8",
  "request_key": "key_52cb3a87a8bd01172e9cebd65f830685d08e72628b33e58d9c6dbd5ba04846fb",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5e30f1abdd9e0cffefbf.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -16,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": -4
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 2
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": -2
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_342ae54cf26192efc78b2b90",
  "request_key": "key_38834640baf9de5a6eef61e78197527aac4f5c6d15e78d469bd05b9fff9cdd62",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5ff0309a811ce58ea951.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_stance"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f9cd7e7454793c6423708781",
  "request_key": "key_3bb567ffa54c0e6aefc02d1542184561377480c8acd93d730679070639e11094",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_5ff1868315ea71bead29.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9537766b06fa79cdd5886731",
  "request_key": "key_63cba36576966d98f5a12bbcfffbc9cae61d7dfefcfe70478128dba925b5095c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_60bc2532de25c20619d3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_belief"
        },
        {
          "coefficient": -7,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": 4,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "action_source_external*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_source_self"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*action_retrieval_prior"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_external*action_retrieval_current"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_unclear*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b1a8ec51155f135be20c9e2a",
  "request_key": "key_f8224082bf70150eff57f893c059ee1014e7ba93624fe2edfc0d2fd8893001c5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_60c632f0b0e8f366113c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_3c4455d94ecc78c3c4e4613c",
  "request_key": "key_e6eabe74ed20dec74ab3a7b6e3b3356c7fb4a366a5ff7fab15e52b2fd7081711",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_60f2c4c7845807dd59a6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": -1
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory"
        }
      ],
      "bias": 2
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 2
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": -1
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 1
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1478bc65d7711c4fa2cd75a1",
  "request_key": "key_c924d37ec8066e990f976d0728dfc106c22e7a7f5aad4307978ccce7ea5016e5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_616b217aab8cdf9352a6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_parent_absent"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_mixed*action_continue"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_similarity*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_external*evidence_parent_unclear"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_mixed*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*action_belief"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_unclear*action_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_mixed*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_unknown*action_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -19,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*evidence_origin_self"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d9164a3007008bc5e8edbbf8",
  "request_key": "key_b1d85cbeb712a6654b5231a8592fd3c20baa9fc84bea858c67b8a560b0cc88cc",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_61953f23d6484e32b5c4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -13,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "action_continue"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_belief"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "state_memory*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief"
        },
        {
          "coefficient": -7,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": -13,
          "monomial": "state_memory*action_retrieval_none"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1b7932817aa2bcee927d61ad",
  "request_key": "key_c96bb26a6344d15b703841cab5f5b0c4ec0fe27ff2004e709723e7b210967e74",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_62abf1eda499ceee3715.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": -19,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 17,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": 19,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -11,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_present*evidence_forecast_conflicting"
        },
        {
          "coefficient": -15,
          "monomial": "state_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -13,
          "monomial": "action_source_external*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": -13,
          "monomial": "action_source_external*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": -13,
          "monomial": "action_source_external*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": -13,
          "monomial": "action_source_external*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": -18,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        },
        {
          "coefficient": 34,
          "monomial": "state_last_update*evidence_origin_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_turn*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 26,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*evidence_origin_self"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bc1dd03df5e4ac9c09cf154d",
  "request_key": "key_37c44fd91284dc3a04c00f4d08475d9a27009452c74ae818b5e1f889269becc4",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_630993f9d4113bca38e8.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*state_source_external"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_unclear*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 30,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_mixed*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_mixed*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 26,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_48c6a39ca53b26f5d1fdc09f",
  "request_key": "key_66e158ec182f1035dfa1fd98b12c8434d39f5f32f20db74022ef6c836325c919",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6365ed5a5a1222452501.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_origin_absent*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "action_belief"
        },
        {
          "coefficient": -20,
          "monomial": "state_continuation*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": -20,
          "monomial": "state_memory*state_memory"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*evidence_parent_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -20,
          "monomial": "state_forecast*state_turn"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -20,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*state_source_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength*action_retrieval_current"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_similarity*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*state_memory"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_unknown*action_belief"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_present*action_source_unknown"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": -20,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_origin_absent*action_retrieval_forecast"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parent_present*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_parent_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 40,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parent_present*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence*action_retrieval_forecast"
        },
        {
          "coefficient": -20,
          "monomial": "state_last_update*action_retrieval_related"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a7f53901b5b962d06332aa74",
  "request_key": "key_e9993063f55537fa2b6e5b93871612a611c07a64370f53c112448925c12867e3",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_64085da4c7a570a53038.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 24,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_35d64383acd1daa7e0415b05",
  "request_key": "key_0a8ead3d4ed77e27e255aa5b3d663dad468a677d2b85e880e6080349227927ef",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_64144cc3766ea410ad13.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_07c574d2e0c3abb734e315b4",
  "request_key": "key_a2497d92062f367aa41087e3bb9e2da8ef313d4f416051402337c827c7b2a569",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6447253fdb654dd8f128.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5591c95ea97cf97be7e1c21f",
  "request_key": "key_49ef6e8c30747b3bc16dd079fd9ecdbb39b1140350f7bdffc4aff3943909e17e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_64a211bc35caa80a4042.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_external*action_retrieval_current"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed*evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": -2,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_self*action_retrieval_current"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown*evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_similarity"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_3464902bbd081958f640b1f1",
  "request_key": "key_e5054b321a243ede6a0fa3076d190b556bcab8589a501a2e9a9a4768b56ba54f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_64ddeda0528b39647763.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "state_last_update*action_retrieval_prior"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_reliability_strength*action_retrieval_none"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_parent_unclear*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*state_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*state_turn"
        },
        {
          "coefficient": 11,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": -14,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_external*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*state_turn"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_continuation"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_origin_mixed*action_retrieval_none"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory*action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "action_continue*action_retrieval_related"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 28,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*action_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_unclear*action_retrieval_none"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*state_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b048145346073281c12bb98e",
  "request_key": "key_92748e6229030b8fcdb4d8a1b6343a3559796e0fd5bf97ad8454f2543c7f47ea",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_66852d516e3d2e5c1ad6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*evidence_parent_present"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*action_source_self"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_fe905845124631036cc92e95",
  "request_key": "key_385603d278995dfc7efd9b3580eb8585bb5bde824b87b37497de55b3babacaac",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_669a5f6dec0f26a45f46.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_stance"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_source_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        },
        {
          "coefficient": -1,
          "monomial": "state_turn*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_487e1a0673aef9eae95b049d",
  "request_key": "key_0cfed4d78f4d6fd552fd61ec73f2f20c010648a45c9fcc3aae513b7ba4d60864",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6792592184819bfcad19.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 3,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_0c4a0553917392852a020807",
  "request_key": "key_32c81d32ce2d2f108fa49fc637d61af82e2319c7d3ed5c08f245f4a64212aecb",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_68af2879493c3d68ce77.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -11,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue"
        },
        {
          "coefficient": 26,
          "monomial": "action_retrieval_prior"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 17,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 26,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*action_source_self"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 25,
          "monomial": "state_memory"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_unclear*action_source_unknown"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_origin_external"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_external*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*state_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_mixed*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_present*action_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_self*action_retrieval_none"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_self*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*state_last_update"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_self*state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b9e8a538417a84d96a6a9acb",
  "request_key": "key_d4f717505ba04eaedaabf48c49a6c43a4c56c64e857bb50f4fbc41568ed89a84",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_68ca131dce4845f93bff.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_source_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "state_forecast*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 5,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*action_retrieval_prior"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_direction*evidence_parent_present"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_direction*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_unclear*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*state_turn"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_retrieval_prior"
        },
        {
          "coefficient": 22,
          "monomial": "evidence_parent_absent*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c4bb80e1160c737ac8cb2d69",
  "request_key": "key_723f8231c22ba606309bd53f1b79bf2f73ee0bb88fda7eb190a4be0cb1d256ab",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_692146672c6f500f36f1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b1a4043532df2434fef68e42",
  "request_key": "key_2f85f5b0b1fda41d62a8770dfeb5e3158c52355c7d103aa3a1dd1ca2ba1f3e0d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6b0e1e3b719e107d1d7c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_da18b0d9742f9267149196ce",
  "request_key": "key_e0dbea4d41695d77e0163a03d235e1dadd1d981da18679f5527f2870b3b92b70",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6b3b3d55359b34175796.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "state_belief*evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_00b38dfc67ffd122c60d42d5",
  "request_key": "key_4af3feaa3af7ad041e31c78abe9a19d1be54811514275357f09c1f592eaa3326",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6d1e7671a2e47c39df21.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*state_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_retrieval_current"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_retrieval_current"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_48c6a39ca53b26f5d1fdc09f",
  "request_key": "key_623cc1f573864e3001f9fb4b4a4301a4a41bebe21a00cab68e43166f80daeeaa",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6d493183578f6416ccb1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 9,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_dc0e623355c3894f25e032ca",
  "request_key": "key_4a2a595ecf8936dc49747778164134061e6cb99e4e3190016ed0295702ce21b9",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6ede24963f4ed6a5cc17.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -16,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d2cd7faa9c647946aea2501c",
  "request_key": "key_22782d0c4d710e40a952efd746cd14c8cb6e5260091024d6fdbd29f5b169f698",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6f4fa433fb8d752e7c02.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -18,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b333369ed62f5f101aedda55",
  "request_key": "key_d94271b92192b5122a213f5b1bd002867458337fd45f3da4639994d613afab89",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_6fcc3d98b1bafcc4d407.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 35,
          "monomial": "action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 26,
          "monomial": "action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance*action_belief"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction*evidence_similarity"
        },
        {
          "coefficient": 28,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 27,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 29,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*action_source_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 27,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*evidence_origin_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ff8db662b484565c6a45d9bb",
  "request_key": "key_070ea176c214248d44e4fc488eab2846d96c427725f9e877fc8c18e9e03de8fe",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_700fa3e1bb8c19f7637d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_543f7a6d695acccd8dd46b5a",
  "request_key": "key_20cbafd6b9e42e5abdc14657e38f728c2316b5b332bc61e9c9dafbb52444efa2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_71df0dbabc3011f9b545.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence*action_continue"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_43a6b5d7bcc0121999c65ea7",
  "request_key": "key_736fdbbda4e29ba67e9e04674f8e75aaabff8a1a187ee83ae69cf6c0b98f9731",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_738fffcd0f3f1bbd3c83.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": -7,
          "monomial": "state_turn*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_turn"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_turn*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*state_turn"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -9,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_external*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_mixed*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_unclear*action_retrieval_none"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parent_absent*action_retrieval_related"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_retrieval_current"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_086216924462a1b521fdeb96",
  "request_key": "key_3ef31cea1180057481d7c500168db5e7afa0db1d27556976ee2d1e81b7540db3",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_739e842f44831dc28281.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_retrieval_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_3c4455d94ecc78c3c4e4613c",
  "request_key": "key_e4d1d1d0cb66f288f4dc5f6cf27138488deeb769af002cdb1d161d0b89fe6458",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_73a7d797612dba476d44.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": 21,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_direction*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_similarity*action_retrieval_current"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -14,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*evidence_reliability_direction"
        }
      ],
      "bias": -16
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "action_source_external*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_similarity*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        },
        {
          "coefficient": -13,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 17,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_external*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_8819238ea370d2325f6ca896",
  "request_key": "key_cbe62a9848c60a82fb98c9867d0e2fef0fd26077966bb0dfd25566251f2e2748",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_7484ce1d0191398bf488.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "action_source_unknown*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_stance*evidence_stance"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_798d84b18ee8e927939f647d",
  "request_key": "key_fd68f258cdca402b7adc06c9d46ef0c4a5e90b3c7e723fe60680d14e1e5392a0",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_749a60a713c266df282e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b1b7ea6a7830ed9fe2663385",
  "request_key": "key_457cbd4733c956e479cf767b6d095ee61ea1fdc66ed70ea1aacaa0672a17d22f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_762efda2900c83e85a6b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory"
        },
        {
          "coefficient": 1,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*action_continue"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5591c95ea97cf97be7e1c21f",
  "request_key": "key_a5c4773e964df10f42c0fa27ee7b1a47d99be40f890191de38e4efbb7e879509",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_78d071761b22c853ee69.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*state_continuation"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_self*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_external*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_external*action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_source_self"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_mixed"
        },
        {
          "coefficient": -9,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_297718116875bdca88148885",
  "request_key": "key_2f30a50165476269fbbad671221fd8a23203e888df087164985ef6c697891a2b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_7969acf8e420f1834c4a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": -3,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -3,
          "monomial": "state_forecast*action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_absent*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*action_belief"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ed9c853f1fc86ca61407722b",
  "request_key": "key_d6f8add0a68a3d4a4f861dc8e0efc2b72c9aa63780a6cb4b905b8a6ee22b6007",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_7a042713a256739f2c43.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 25,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*action_retrieval_current"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_origin_external"
        },
        {
          "coefficient": -39,
          "monomial": "state_dependency*action_belief"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_belief*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_belief*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 21,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*action_retrieval_current"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 25,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 47,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_belief*action_retrieval_current"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_6d99dbf187f10733d18381f9",
  "request_key": "key_0b1645c624a25f333a01e47729ec62630a059c276bd9c23d2d4aeaf6cbef6855",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_7bbbf53ce1949a0ad308.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief"
        },
        {
          "coefficient": 17,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 9,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*action_retrieval_prior"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_direction*evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_direction*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_similarity*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_origin_self"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_external*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_retrieval_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*action_retrieval_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*state_turn"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*action_retrieval_related"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_forecast_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_source_self"
        },
        {
          "coefficient": 17,
          "monomial": "state_last_update*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_retrieval_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_external*action_source_self"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence*action_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_external*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9e76b878815e5f96d6080b64",
  "request_key": "key_e5ad3a024b83631f7067b212ad88c6929de7e6689e8909f1ab8841d2e16748d9",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_7bee2c13635cfe67019e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_retrieval_related"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 24,
          "monomial": "state_belief*evidence_forecast_aligned"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed*action_retrieval_related"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_absent*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "action_source_self*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*state_turn"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_687d6bc4fdd95d3af0f8fa1b",
  "request_key": "key_ff861d640f835b195d7f1c32d1edc487e0f555e9dc1e500ac9a1fbb40fe14506",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_7d4c982929d9fcbdec32.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_633202982f7da94d91b5aad2",
  "request_key": "key_1c54fb258ec1e44a3976be9ed98e910e2bf16f168267c3c50e260cb8bdd96d81",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_7f53ab4e0a0ac44dc9f0.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_self*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f15ef2aabbe3ee7b950ee915",
  "request_key": "key_35286a4408a4d7c435384bfc0fb858b6bd2edfcf3a685f77082d39c502c0e93f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_7fcffe8a98863c7cfe06.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present*action_retrieval_current"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_source_self*action_retrieval_none"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_unclear*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_45366d3840acdac1d1352666",
  "request_key": "key_7e34577e07210653da5f0b9349506e21b41973a47dfeb7725250d299b24deb07",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_80ae173a3c348456d1c4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_strength*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_origin_mixed"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_self*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_unclear*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": -18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*action_retrieval_current"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_mixed*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_belief*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": -18,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_turn*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_e22b5ea1d014a464d9f91ea6",
  "request_key": "key_f1b6ee1f523a761b8bd5b4a9bef80e33a0a54f8150003a7c7e21e104fb2fda34",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_814da8ba2e0791d7c07f.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parent_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -7,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": -2
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": -2
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": -5,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_forecast*action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*action_source_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_forecast*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_source_external*action_retrieval_prior"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -1,
          "monomial": "state_forecast*evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*action_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "state_forecast*evidence_origin_absent"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_reliability_direction"
        }
      ],
      "bias": -1
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*evidence_reliability_direction"
        },
        {
          "coefficient": 3,
          "monomial": "state_forecast*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f3882227d243d960996ede1e",
  "request_key": "key_a3dfc8aa0a9957f6d1cf9a02767147edb14b82e1057847aeff5c2b21d84d52c1",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_85e87b7921d797c2ff9c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -3,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": -2
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 2
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1549eddd8c1dcc62b6a2c163",
  "request_key": "key_c736d20aac8383b8ebeb3ad7101f58f1488f4a02c558ea37ab94d94ef2601f34",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_8632a7a1c5a20bdf16b9.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_retrieval_related"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*action_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_parent_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*state_source_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "action_source_self*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 24,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_memory"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_mixed*evidence_origin_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c4bb80e1160c737ac8cb2d69",
  "request_key": "key_53bb880e6ce8a551ca56e0ad7bde29781f6474049ade3d3b9ac09d0e6f0f82c7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_86ccd8d6e12306cf2eeb.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_present*action_retrieval_current"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_present*action_forecast"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*action_source_external"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*action_source_external"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*action_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_4b3bc5b15f88ba5a31fbb1ff",
  "request_key": "key_70f98233bdc3ad9e8c09552756cf5587c4e86466dce5ff5af7daa13e6b98183f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_86d6958a7751cc67a4e6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": -12,
          "monomial": "state_belief*action_source_unknown"
        },
        {
          "coefficient": -16,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 17,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        },
        {
          "coefficient": 17,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": -15,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 17,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_mixed*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_retrieval_related"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 17,
          "monomial": "state_belief*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_strength*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*action_retrieval_related"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_origin_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ed8c073e53ba6b5aeb7ea97e",
  "request_key": "key_da4e45711ea78cae343e0a14ebc86233125a2c07fa94c5be5fee4613d44f30a4",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_8795b0b982019e255c11.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a88c6ce24c99f072d21edf0d",
  "request_key": "key_44ed8462ec71ef8b2b0ed5f7ee131d038bde784571429cfcac888d96e0bfd7f7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_891736d0ffba4eec04f2.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 22,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": -28,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -18,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 24,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 32,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": -16,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -24,
          "monomial": "state_dependency*action_belief"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -24,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -24,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -8,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*action_belief"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -20,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": -20,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -16,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 24,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_329069e1e3d1025bb3b8793e",
  "request_key": "key_4e5bfe2ea92af88c983c8dd97dd1686f7026d483ca1be32054c715e6ccd6ccaa",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_8c965df9c221d9c36d88.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": -4
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_424306e050930047f4453eb3",
  "request_key": "key_49ea9ba974cf352ac5dcfd0fed3f4d34b1279610598fbc3e15bf68e9d4581449",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_8d49750c477632e9306a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_retrieval_current"
        },
        {
          "coefficient": 9,
          "monomial": "state_last_update*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "state_forecast*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -5,
          "monomial": "state_forecast*evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*action_retrieval_related"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_12254b0d8df69103efe5de2f",
  "request_key": "key_1ddf31c7e4476c2675d8dcad8650ec53c6ed5b3f00663acc140dc7e32fb2c479",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_8ec8bb70f75a29891c5d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -15,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*action_retrieval_related"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_mixed*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_continue*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -15,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*action_retrieval_prior"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_2b3317d323c523c9c206fa0f",
  "request_key": "key_e056e96425b3196d15c2ff589dd546760e37b2628a5fdf8ce81ca76abffca16c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_8fc2bd449feab93aa113.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 3,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_source_self*action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_retrieval_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "state_turn"
        },
        {
          "coefficient": 5,
          "monomial": "state_turn*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed*state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_mixed*state_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "action_source_mixed*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": -9,
          "monomial": "action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "action_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_stance*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_stance*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*state_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*action_belief"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9083943f46c6a0e51ec5dfe4",
  "request_key": "key_dce6ce0357e0a376c02dbcd274dda17245f2d43de2674bc42ab6ff3ebe4e07a7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_90c9bfd85c16584cc7f7.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -24,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -14,
          "monomial": "state_memory*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 32,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*action_retrieval_related"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5ba3666bdc4c5a641b0540e0",
  "request_key": "key_650ed8a558831c2d6009cc5976f97cdcf12050f6a0679465e17336640d8967dd",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_90d1c93b89a65f8ab397.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_stance*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_stance*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d3546c723cae960c393daa53",
  "request_key": "key_172c5e6e4257ee7026146097d6dac96de151be35d93585efedd701202db67036",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9387252a7c8500183b77.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_46630aee4fbf6cca10cbb026",
  "request_key": "key_923b3412cfc41acd8dc0c31b4eee0feaecfbc1543ed831fabde07c4b57102024",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_94878f14057cb465b4f4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_similarity*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*state_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_source_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 24,
          "monomial": "evidence_origin_absent*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_belief*action_retrieval_current"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 25,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_stance*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_belief*state_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_belief*state_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_origin_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b1a8ec51155f135be20c9e2a",
  "request_key": "key_1b94f51e63bef7ef5e8760b2d118ac38aba5c41f83a29b396b1e2755e84fb326",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_94894c30624bafe40aa9.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "action_belief*action_retrieval_related"
        },
        {
          "coefficient": 13,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_retrieval_related"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_external*action_source_external"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*evidence_parent_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -11,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self*action_retrieval_related"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 33,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -31,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_unclear*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_origin_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 47,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 26,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": -15,
          "monomial": "state_belief*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 31,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_origin_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ff8db662b484565c6a45d9bb",
  "request_key": "key_4287fae8324cfadd9476bcc6ae97f6e39ff6ab39017d2c6c57591886516ee768",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_94cceb18f7d9b9fcbfe5.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_belief*action_retrieval_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": -9,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_stance*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "action_belief*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_belief"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": 17,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_mixed*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 17,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_retrieval_current"
        },
        {
          "coefficient": -3,
          "monomial": "action_source_self*action_retrieval_prior"
        },
        {
          "coefficient": -9,
          "monomial": "action_source_self*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parent_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_turn"
        },
        {
          "coefficient": -11,
          "monomial": "state_turn*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn*action_retrieval_current"
        },
        {
          "coefficient": 5,
          "monomial": "state_turn*evidence_origin_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_turn*evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d1f11816042163ec63b20b9e",
  "request_key": "key_bdcf4b2e730a8945799a52c2d0830111249bb9dd78a4a7eb0d86f15bad1d0175",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_964755cceceeb555021e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": -16,
          "monomial": "state_last_update*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_turn"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*action_retrieval_current"
        },
        {
          "coefficient": -16,
          "monomial": "state_turn*action_retrieval_none"
        },
        {
          "coefficient": -16,
          "monomial": "state_turn*action_source_external"
        },
        {
          "coefficient": -16,
          "monomial": "state_turn*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": -16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -16,
          "monomial": "state_turn*action_retrieval_prior"
        },
        {
          "coefficient": -16,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -16,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": -16,
          "monomial": "action_source_self*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": -16,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "action_source_external*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -16,
          "monomial": "action_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": -16,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": -16,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_present*action_retrieval_current"
        },
        {
          "coefficient": -16,
          "monomial": "state_memory*action_retrieval_current"
        },
        {
          "coefficient": -16,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*action_source_self"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "action_source_self*action_retrieval_none"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown*action_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*action_retrieval_none"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*evidence_parent_present"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -16,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_mixed*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": -16,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update*state_last_update"
        },
        {
          "coefficient": -16,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b44874aa613126f08123e315",
  "request_key": "key_5c6230480c8b532a528f06b31fda900daabfbc2f37bcb6682a6d85283c08fac1",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9737e47eb7aff0596edb.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_dd03f58a3ab018307479e46a",
  "request_key": "key_97a0d844f9111c9930620a1583fa3c1e3f44fd49e781660360462c9252199712",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_984b332c8c3dd6c984ef.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_unclear*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_46488cdc83323b1c29273f0f",
  "request_key": "key_7e52b0eb1b2dfc12b32cc1d35e5d1a82f07d67b0854a61492685e5e0580a88b1",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_990c770af4bdf65307f2.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_origin_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ca0b7fb3c4a0be4088833509",
  "request_key": "key_dd4b050a3ca14ef8f768e0be750d2072fb39e8dac9ff4a3187ede78352244221",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9948aad30875cd2a52b2.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 30,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 23,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_belief*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": 19,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 17,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 29,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_stance*evidence_stance"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_3d319674fe2b8e5844d3a2f7",
  "request_key": "key_9bc42c152f257d0c4220fd9df138b00aa9e19833f68ee0925fc860105b9b02e5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9980b3ca315cdec45661.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -5,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_belief"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        }
      ],
      "bias": 2
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -3,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_79d6104aeacdc142725a3570",
  "request_key": "key_e05f7c2baca29c5da5dc416e13e466183172fa9f9813dcac8964dacb381a0bd1",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_998326c599fb4626ff0b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 17,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_belief*action_retrieval_none"
        },
        {
          "coefficient": -15,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -9,
          "monomial": "state_belief*action_retrieval_none"
        },
        {
          "coefficient": -13,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -7,
          "monomial": "state_belief*action_retrieval_none"
        },
        {
          "coefficient": -13,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -5,
          "monomial": "state_belief*action_retrieval_none"
        },
        {
          "coefficient": -15,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_source_external"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*evidence_origin_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_543f7a6d695acccd8dd46b5a",
  "request_key": "key_f0de7483ac69a21a7721699947ebc0d76b484df7557145306b7ff5c0335b2398",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_99dcdcaabc1c5a18d471.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_memory"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_281bcc9932e0185c3a8910db",
  "request_key": "key_6ea78f288d201ab3f942c70af0fb8e629df2db8c08f9359329d97bc726c3363f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9a543f62fc9527462af3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_dde8bdcd0f718eaef4de8e27",
  "request_key": "key_af04c83219aaf55426f8a100cbeb5008a83f4380a5245e5db1de3d89b21008f7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9a8f13a2f06305c89f6b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief"
        },
        {
          "coefficient": -5,
          "monomial": "action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "action_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_retrieval_current"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*evidence_similarity"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_turn*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*state_continuation"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_reliability_direction"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a633250348bfa5ab7988849c",
  "request_key": "key_acdb00aed099fe2a90da46782f3a8c9318b40883db7a42b9242820e7be0ee6ac",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9b107992ae90fb12027d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "action_source_external*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*action_source_self"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_belief*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_mixed*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed*evidence_stance"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_mixed*state_continuation"
        },
        {
          "coefficient": -18,
          "monomial": "state_source_self*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": -6,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -18,
          "monomial": "state_belief*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": 17,
          "monomial": "state_turn*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self*action_retrieval_related"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength*action_source_external"
        },
        {
          "coefficient": -16,
          "monomial": "state_forecast*state_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*action_retrieval_forecast"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*evidence_origin_mixed"
        },
        {
          "coefficient": 22,
          "monomial": "state_continuation*state_turn"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": -6,
          "monomial": "state_belief*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned*action_retrieval_related"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "state_belief*state_belief"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_current"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_922d359178ac6ffa7eae4e67",
  "request_key": "key_065b0ff46e49e3e4e031dabf3f7f846d51e93f9d0e05e77123bb8d1a05ece458",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9b1f83679afddcf04303.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": -2
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_reliability_direction"
        }
      ],
      "bias": -4
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*state_turn"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*evidence_parent_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*evidence_reliability_direction"
        }
      ],
      "bias": 4
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_reliability_direction"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_dd03f58a3ab018307479e46a",
  "request_key": "key_f2b5016405254a2b2e9668c75ad87fe8520409f12d8c5047c92933a0d6449474",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9d01f15d555896d94c12.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*action_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_54eb1d4a9293587b77a57fbd",
  "request_key": "key_36200ba797797a5c1ece2a0b40ddadd4b302fecc94daed87522f292bb28f4408",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_9e4799b0c2d91e5f0bf4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_reliability_direction"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_belief"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_af6b0e9deec280192dadb230",
  "request_key": "key_5697dd330a0084e759bae34e90020d5b5810c63fe1f2ad2f94b3e9d58e371fde",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a0ec742451c978bd2541.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_related"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_reliability_direction"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -24,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_parent_absent"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_e22b5ea1d014a464d9f91ea6",
  "request_key": "key_144ccc47979f1f185f29209307f635c9e7d4c85652de1016faa0b9f749c8847c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a234b82c6d4212077900.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_mixed*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "action_source_self*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*action_retrieval_none"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*state_turn"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_self*action_retrieval_current"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self*action_source_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        },
        {
          "coefficient": -1,
          "monomial": "state_turn*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1545b9357c679b7d080911a6",
  "request_key": "key_acf3703ffdd3e375d2fc7e03e1d10bac389ffc73dcf0e780823a08913618b179",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a2a3b5bd0e77ef77ec47.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_mixed*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_6d1f19ca6cc93a567c6172f8",
  "request_key": "key_22fa840aaf474a68a474c988c50ae67db0804bd6a469caa4539c63a1b1e4bec3",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a45519f3a535a32727e8.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 23,
          "monomial": "action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 11,
          "monomial": "action_belief*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_retrieval_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_reliability_direction"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*state_source_mixed"
        },
        {
          "coefficient": 23,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b42e3b157aa9f71fa1e01b2e",
  "request_key": "key_68173e2be2431b892f0473a54f5adae0a9dc8d9fc0c27c2b5ec53c7cdc33f549",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a491a9fcf162d879fb2e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_origin_absent"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 2
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_stance"
        }
      ],
      "bias": 2
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_origin_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*action_retrieval_none"
        }
      ],
      "bias": -1
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_retrieval_related"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "action_source_self*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*state_source_self"
        }
      ],
      "bias": 2
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_source_self"
        }
      ],
      "bias": 2
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_retrieval_related"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*action_retrieval_current"
        }
      ],
      "bias": -2
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*action_retrieval_none"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 1
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "action_retrieval_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_0de396ffce1a894a5838071f",
  "request_key": "key_f4a38231ccfcd85473985617103b8e47e1d28cdd57988b652e57dc36db86976e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a4eae1a9d829a2090118.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -11,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d1f11816042163ec63b20b9e",
  "request_key": "key_3a16aded365bf9133590a755fec76e204c7833019ac4995e86b5c718900c95b4",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a4f80916224178b4af65.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_487e1a0673aef9eae95b049d",
  "request_key": "key_e3d1bddc18c50fc85239be518ad290c1cd10c9e5b9f7cf5c6d840423ee1e77a6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a53054f07480e688cef1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_871bd289ee3846fb8d90c102",
  "request_key": "key_33f49f547320b2e8092673b902a3a03edc860b3cd51df1e172d3e97aaef4c404",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a5a8f3bc84b277e42b5e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_strength*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": -5,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a75e2099a232e3de9481f1e3",
  "request_key": "key_406dea8584b62764d0fee7c7f7e98be9f319ea4c5dc761a0f0f70f6cc47ce327",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a5c3614de7d857c21b1a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_dc0e623355c3894f25e032ca",
  "request_key": "key_650d964feae07d5259a0510642f3d3c373004df98bfa4c11317183810946d40b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a64ee47e0aa3f84feecc.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ed9c853f1fc86ca61407722b",
  "request_key": "key_a7f0edbc5a312c31753177177fd6ef86b870083a45460acc51203bc966fd758b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a7670323f4c591a1aba6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*state_turn"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_unclear*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_belief*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d4b6a53e5b38ca4345f6f30d",
  "request_key": "key_e0c6b3e3c7f1c53be7971136d87832602a467a0be125b4ec7c3712462070e44c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a78feca8401ff99eb5f2.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*action_retrieval_none"
        },
        {
          "coefficient": 22,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parent_present*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 23,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_mixed*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_self*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "action_source_external*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_stance*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5385546f5045e857026f8a82",
  "request_key": "key_86375056b348b19107f11a28e139b07ee53bcd6932850af25a8d39a1db28be0b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a7a086960b6e1e78ab44.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_strength*action_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_retrieval_related"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*action_retrieval_forecast"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_stance*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 19,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*state_memory"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_self*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -13,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_source_self"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_aligned*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_mixed*evidence_reliability_direction"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*state_continuation"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_source_self*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_self*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_external*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_parent_present*evidence_forecast_conflicting"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 19,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*state_source_self"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_4d38da7d224c82ca7932fee4",
  "request_key": "key_f65fd6e3a4290bf95d1add3bd1cc2bc1afb7781f3e333ce456c5277d1f8ff456",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_a7c19b8640f68066dc24.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_8a498059e0bf230689289bdc",
  "request_key": "key_56c281d498ed457ab926223a7f2ae885d3734dcfb9e2dcd27afa5fa41120953e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_aa27c05c7de3916c9315.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_0c03578bf3f0ec1204021e5a",
  "request_key": "key_a9c0fb037b18a4c63c4b5314ac6d08614712e15bf62e560a7dd59fb38d44ecdd",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_aa31bb21b57dfd5dc0e3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_retrieval_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_mixed*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": -20,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*state_memory"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -20,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": -20,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9160d79d273128a47d0ddae1",
  "request_key": "key_75496d361cc8ff43a63ff84aa3c464ffbb119f26958344922f4ea78a952cee21",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_aa997b8122cb72e74d4c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "state_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "state_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_stance"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_df3e9634f8b9e5febe778021",
  "request_key": "key_9654a812e1b61c40022a50b43872001cbef3d00250b87a17df20585853c2eafc",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_acd4483ea1474c4aa9e7.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 21,
          "monomial": "action_belief"
        },
        {
          "coefficient": -11,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*state_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence*action_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b5d04a40b3de02e4628c3eff",
  "request_key": "key_fb37124f8209c1f2897714148a72e09f36270da255188104dbc8d485f496e21f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ad4bafc8287a561050f8.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_origin_mixed*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 9,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_present*action_retrieval_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*evidence_stance"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_similarity*action_source_self"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_origin_external"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_parse_confidence*action_source_external"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*evidence_reliability_direction"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_similarity*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_absent*action_retrieval_prior"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 17,
          "monomial": "state_forecast*state_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_absent*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_922d359178ac6ffa7eae4e67",
  "request_key": "key_b0babcc20381477400cd32de338bda76e2ba87508c2e5395225c30e5b8df137f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_adbd93287f1c76771c41.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parent_present*action_continue"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_452fbd6bde28bacf314a92d4",
  "request_key": "key_3d11bdc89a87d2227bdb0732d971f9e2b171c5563538b74c026ac1cc690122d1",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_affcea0f859fda7f66fd.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_memory"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_6f77f11471d26713b6779794",
  "request_key": "key_32a48a9a483ef1b44a416c9a45254df35a4bcb08bfa69a46427f6efaa0644fae",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b08306b358ca64472ee3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -13,
          "monomial": "state_continuation*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -17,
          "monomial": "evidence_reliability_direction*evidence_reliability_direction"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_mixed*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_4ce366e0ec3495f3503c3354",
  "request_key": "key_9cd20f574e132e4269ab42c37888b55cfbae9f440944ffc96aac8a66b255074d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b12b2691ceb2e1f988b5.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "action_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": -16,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_633202982f7da94d91b5aad2",
  "request_key": "key_a4b93dda1535f9455f5d250db6edcaba7fd8548fa8f126ba63bf7dc395f5c248",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b1e91e13f678939a9dfe.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_stance*evidence_origin_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_stance*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_aligned*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_stance*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_stance*evidence_forecast_unclear"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_stance*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_085b4bb4861372428dbf4580",
  "request_key": "key_f552f33dd8280bff7a7975d98f2b1ec05f5e7ec4d6bd59f7c539e8f573c5c1c4",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b3a2ed5140522f86c89b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 28,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_external*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_source_unknown*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_origin_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_turn*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_unknown*action_source_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_2bda685236bb1671bba29cf7",
  "request_key": "key_c659dd40430be0eb35ddfb4c48f674070dd260aa3a964f5b2a2ac1e352168971",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b3fa098738b61e7729c6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_source_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_forecast*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_16c9f6eb9a6d10c7e2d939fc",
  "request_key": "key_7d8ac3c4b76c55d24efc0a0723e3e59f12c1b582e3d3b9f961f12c69c46e6036",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b4f1b562762a161d7e33.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_452fbd6bde28bacf314a92d4",
  "request_key": "key_b16ae600e358429fa5c484e689be96ace1f7bedf8b85cd91afed31e30603a1e2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b572f867706416944d18.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_external*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_self*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_origin_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_292e273d99c72523fe3dbc38",
  "request_key": "key_b22057e24c581759d17ad951f8293c83fde55832bf742888063b39ac6c7c39ea",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b68f7f4c0e277180b63a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bc476d046cac8c0634dc8935",
  "request_key": "key_f74a2c7cabe71892f6f52275a4e2aa43dbf4299d93d749bd1aeeea63bc9829c8",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b6aace8f88c8ddb1f273.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*action_retrieval_current"
        },
        {
          "coefficient": -13,
          "monomial": "state_turn*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief*action_retrieval_related"
        },
        {
          "coefficient": 14,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_strength*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 17,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_present*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*action_retrieval_related"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": -13,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_origin_self"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_present*action_belief"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 19,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_direction*action_retrieval_prior"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_external*evidence_origin_self"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d9164a3007008bc5e8edbbf8",
  "request_key": "key_2727dd617931136befad8ee64883eb4fed63c96c094b91fb6ebe6c03db08c757",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b6cad82fcaf2125476ed.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_origin_external*action_continue"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*state_memory"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_unclear*action_retrieval_current"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_retrieval_related"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*action_retrieval_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_external*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*state_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn*action_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_continuation"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*state_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*action_continue"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1ab18be4d84f3dfaebdaf70a",
  "request_key": "key_f5d18d7209794f483749f71f15d19658f7d0f8317511bc7f486fae1a84e2c7e2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b6cd90f34429a9fd7ed5.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_retrieval_prior"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*action_source_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 14,
          "monomial": "action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_turn*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self*action_belief"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_mixed*evidence_origin_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_unclear*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*action_retrieval_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue*action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*action_retrieval_current"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c972388ef974fa18456fefa8",
  "request_key": "key_fbe69e0e132b544b254281758192c4293c037c4744f8bb022bf3f668113f02b3",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b74cda8b9c1cd1189b9c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": -16,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_turn"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5b829abaca65624b3476f82d",
  "request_key": "key_10d8bb6ffdb79598ef17b06ee1edfe1ee68f65a52be22c39bd7954b3a540ee56",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b861c660c6a6feea08e4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_e50fe39b0b6544ab7d153800",
  "request_key": "key_c68075b204bab099fae32c25df3a40c80065f09626fcfd96d42e4f1287da9c1a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b8a4aa4d48b41355b786.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bb077395b632c16d022b0a55",
  "request_key": "key_8b78c08249b8506a3fa64edaa256a23f95d8897b42ef81e388cfb62d6b9b409f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b8c019a9d6b4857dd6f1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_forecast*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_absent*action_source_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_continue"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f3882227d243d960996ede1e",
  "request_key": "key_810624a3c80e437d631d12df5745bc8082d0ec08a044d0d8a247288c2fb80a8d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_b932c06a42f64a192593.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_confidence*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ce9010180d22acbe8312464b",
  "request_key": "key_d8b42cb09ca0bcfb9d96c9820abd186095ad590cebfbbd627ea0f1f3d41ad3ec",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ba219ed35b1fb623bb73.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_7be16b3c29e13f2e1656ee06",
  "request_key": "key_efe0536897cc4b7f65547fcda790af427dd68f5d3ecf17968f31ec3d002a2bbe",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_bac95aa4e6fada79a163.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": -17,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*evidence_parent_present"
        },
        {
          "coefficient": -17,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": -17,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed*evidence_parent_present"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": -17,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*evidence_parent_present"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -17,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -17,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*evidence_parent_present"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_297718116875bdca88148885",
  "request_key": "key_2a59366c0f6f5881f60717f827fd96e40850f879e2d5d6524521bf8ae93b657a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_bb16acf4896ff040cee1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*action_source_self"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -18,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_source_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_origin_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_retrieval_forecast"
        },
        {
          "coefficient": 30,
          "monomial": "state_source_unknown*action_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_turn*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 14,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parent_unclear"
        },
        {
          "coefficient": -16,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_parent_unclear"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1b7932817aa2bcee927d61ad",
  "request_key": "key_d296a16f5c516399f66b8712b934f3e623a95ba7713c18e83532d76032ae4c81",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_bbe0ff54d5a6f225e57b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_retrieval_related"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_present*action_retrieval_related"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 24,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_source_external"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_mixed*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_parent_present"
        },
        {
          "coefficient": 11,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_945502f40e225c044b4ccd6c",
  "request_key": "key_00e953849d1e0fee9ab9ec146f3013ee83524a3355d40dfee8d2e17cac0d7719",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_bdf586e952832d03f87e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_memory"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a88c6ce24c99f072d21edf0d",
  "request_key": "key_c4e27bcf7062ab6c9d8fc59e253ed9f172582a4bca721f8aab5fa9c041bd5859",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_be1feaafdbda430ca76f.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*action_source_self"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 25,
          "monomial": "state_memory*state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 18,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_absent*action_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*action_source_external"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*state_source_self"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_reliability_direction"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5385546f5045e857026f8a82",
  "request_key": "key_c96fbeb8b36158ac6dc9d9418a424ea79b5d304d8f3f0a18f3bd71550ab6de0e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_bf69b6e49db27d6fc1a6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_reliability_strength*evidence_parent_present"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength*evidence_parent_present"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength*evidence_parent_present"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_reliability_strength*evidence_parent_present"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5ca8bb0ee6f49b90b4615751",
  "request_key": "key_a1f1508fa7d961adf43ea77f2a22b4927ae875765580c4fda7e8a8698700e244",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_bf7ab518897caea61960.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_memory"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_reliability_strength*action_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 6
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c5c8a156c6dc368c275486cc",
  "request_key": "key_6cae1dd34016bf7350de13f9eba0ec1328736f39a7170e4f405e51dbd123e57f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_bfebd821cd065c7099b8.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1545b9357c679b7d080911a6",
  "request_key": "key_aec8e2843989250de57ec16e52da36d7812eecda8a980e8758e7a2dd6a28624d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c0137b29532a04e87523.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9537766b06fa79cdd5886731",
  "request_key": "key_c3ccb41f8216651a711ebec6bc0daccf33fcea5043e879016c52fbc595ec8152",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c0f7a28ee301973cf7d2.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*state_continuation"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_memory*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_external*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_source_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_self*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_stance"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d83b4caa834bc74639d191f2",
  "request_key": "key_73f4bd799d4d6f2b6c7a612a22f5092bf8fa8b7b282024ccf7ffc8e1adf70ac0",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c10897d5a9ebbd2a4528.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_self*state_source_self"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*state_memory"
        },
        {
          "coefficient": -14,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_origin_absent*action_retrieval_none"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_retrieval_related"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_mixed*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_origin_external*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_stance*action_source_self"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f13dab0c3d9ea1a8ecf194e0",
  "request_key": "key_c475bea57d3b190e9dcf72c7aef4d5a9cd9ab67edb0e9c8ce87daeccf75a7066",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c23e58d0e4dcb3fc34c8.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "state_forecast*evidence_origin_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_mixed*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": -13,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -15,
          "monomial": "state_last_update*evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -15,
          "monomial": "state_forecast*action_source_mixed"
        },
        {
          "coefficient": -16,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": -13,
          "monomial": "state_last_update*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": -14,
          "monomial": "state_memory*action_source_external"
        },
        {
          "coefficient": 30,
          "monomial": "state_memory*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -7,
          "monomial": "state_belief*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_belief*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*evidence_forecast_aligned"
        },
        {
          "coefficient": -18,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_retrieval_prior"
        },
        {
          "coefficient": -17,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_unclear*action_retrieval_related"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_origin_absent*action_retrieval_prior"
        },
        {
          "coefficient": -11,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_source_self*action_retrieval_prior"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_direction*action_retrieval_related"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_mixed*evidence_origin_self"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "action_source_self*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*state_turn"
        },
        {
          "coefficient": 9,
          "monomial": "state_last_update*evidence_origin_absent"
        },
        {
          "coefficient": -18,
          "monomial": "state_memory*action_source_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 26,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_last_update*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 26,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*action_source_unknown"
        },
        {
          "coefficient": -13,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a176719cfb212851d9602473",
  "request_key": "key_c69425de66967626ae8858d15a4b59b40f8da3b0f20f39fbd493db1b53973031",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c39aa8de03c6045fa41d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*state_turn"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "state_source_external*evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_external*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_self*state_turn"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_parent_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*evidence_origin_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bb5601381e596940b499b7ec",
  "request_key": "key_1741443863806212202854b965a0733926b3fe83499eb8831d582d5c7ae4ab3c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c3f550a2736a562b782c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_turn*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_parent_absent"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "state_turn*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_turn*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_forecast_unclear"
        },
        {
          "coefficient": -9,
          "monomial": "state_forecast*evidence_parent_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*action_retrieval_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_mixed*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 18,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*state_source_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": -12,
          "monomial": "state_turn*evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "state_turn*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_source_self"
        },
        {
          "coefficient": -12,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_external*state_turn"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_086216924462a1b521fdeb96",
  "request_key": "key_a13fc57eb3dd126088991c6c4e98318f73bb431910b683de3a3668a8a9a7ae8d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c4fa7ec5d5cab12e1442.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown*state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown*state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_08035f6766aaee2a732cb2e2",
  "request_key": "key_490228ecc2d4172ad65d292f78c688d4bbe8662c6f04ba77168ca9e46508ca15",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c5849d0bd4f61971e6e3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_13532bc2b7f4179d9b525972",
  "request_key": "key_792ff471e40f5795417eaca865e4cf56ef4dd6e515840a31937922e43a3c32ed",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c5d1d35fd474ffbbd5ec.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_retrieval_current"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": -20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_retrieval_current"
        },
        {
          "coefficient": -20,
          "monomial": "state_confidence*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1458de9af77b40e0fbfedad2",
  "request_key": "key_81016f63ec8f0342fed06da7b56b7dcbfd13bd3a119c8a4943f799e5c05cb676",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c62e1e87eaa29c1180e3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*evidence_parent_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_parent_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "action_forecast*action_retrieval_current"
        },
        {
          "coefficient": -19,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_parent_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*action_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -17,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_62073f24032d72672ba71847",
  "request_key": "key_b1af6e48c74d54dcb4cc69e5c520ee88e1ac1148e9028b30128c7c0478546a2c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c67362f43835351d9212.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_12254b0d8df69103efe5de2f",
  "request_key": "key_02353358f15842c4369abdc7116ab36031448c465a5725c647a85154e4c0bc34",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c6bcff551e078fe9392e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -16,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": -6
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 16,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 8
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 4
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c5c8a156c6dc368c275486cc",
  "request_key": "key_0d3c73688961843e81751e6a6040878c291248dd9bcfec4916bf80c51302b0d2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c73adaee142eac231cc4.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 23,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*state_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_fe905845124631036cc92e95",
  "request_key": "key_f3a730aba9e04660e2b9c402261a826b6ed076c7359941f72a90744029a450a0",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c84bd9df333a86932231.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_13532bc2b7f4179d9b525972",
  "request_key": "key_01e4341ebff4c68976d4e61937f821760840037f12c1831c7a4ef9ea30a11058",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c92046d599541c172fe0.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": -14,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*state_source_self"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*action_retrieval_current"
        },
        {
          "coefficient": -13,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength*action_retrieval_current"
        },
        {
          "coefficient": -13,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bb4379680d48f15ce2bc2a36",
  "request_key": "key_9efa67f724e79a04d11dd457189483e505674019f788d56cdf90c07231fbaca9",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c95ace3e4604d3080319.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 34,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_unclear*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 19,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_similarity*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "action_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_external*action_retrieval_none"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_external*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_unknown*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*evidence_parent_present"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 53,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 44,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_absent*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*evidence_parent_present"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_unknown*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 49,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 27,
          "monomial": "evidence_parse_confidence*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": 32,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "state_turn*action_source_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_2bda685236bb1671bba29cf7",
  "request_key": "key_32ff9735562a2447ccf73b58c14a8d6d4a89b4226c0eb806cf1e90f22973d3ac",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c9a71327f78cf521c7a8.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parse_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "action_source_mixed*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "action_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_mixed*evidence_origin_external"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_mixed*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_retrieval_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_self*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": -11,
          "monomial": "state_forecast*state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_external*evidence_parent_present"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_external*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_origin_external*evidence_parent_present"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 22,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_belief*action_retrieval_prior"
        },
        {
          "coefficient": 16,
          "monomial": "state_belief*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_external*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_69a51bccf38ae1dfe523bb2a",
  "request_key": "key_cf0be462b0ff406b1ae87ae2d20778735768898c65fcdf03c47a67e1501150cd",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c9a9208cd97ababe5d0a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external*state_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*state_turn"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 18,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_origin_mixed*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_similarity*action_source_self"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_parent_unclear*action_retrieval_none"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*evidence_origin_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*evidence_origin_self"
        },
        {
          "coefficient": -15,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": -15,
          "monomial": "state_last_update*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_source_external*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -20,
          "monomial": "action_source_mixed*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_stance*action_retrieval_related"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_stance*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "state_source_self*state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 18,
          "monomial": "action_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_parent_unclear"
        },
        {
          "coefficient": -20,
          "monomial": "state_continuation*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "state_turn*action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "state_turn*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_40ef8ef0c73300fbb45d8a3c",
  "request_key": "key_725c87635082ead825592b6d52ce3b2efa494dc9859d439d08ee510aab65acba",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_c9f8f1361196fb11c3e7.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 4
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 6
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 2
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_30589678a33f970f9a21bff6",
  "request_key": "key_8d01c3dcf38c275cff9cfad017146d3a52733819c6bcce6750a7b4c05d62156a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ca639ea00aafdcd3a892.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*action_continue"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_forecast*evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_conflicting*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_mixed*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_retrieval_related"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_stance*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_reliability_direction"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_eafa1e015d8e07dbed49bf0b",
  "request_key": "key_c6552f4f43767e087ec42206c3d4cad71cf45b91c9b29cbda6ed636c2c5fa8d2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_cad474497bbb2b78f890.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 21,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -1,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -1,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -1,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": -1,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*state_dependency"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_retrieval_prior"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d4b6a53e5b38ca4345f6f30d",
  "request_key": "key_22a3edc23642ac65698fc242cbf474959376faa368fae2a665cbaf4def747a20",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_cb87f48971103b7fbbf1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 29,
          "monomial": "action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "action_belief*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*action_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 12,
          "monomial": "action_source_external*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 19,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown*action_retrieval_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_origin_self*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_parent_present"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*state_dependency"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*action_retrieval_forecast"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_4d38da7d224c82ca7932fee4",
  "request_key": "key_1a15cb92683e71c5465b57542d2de8d063b6d82ea3365ff3e8088eeaeaf381a8",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_cc3ae825712997c15b8a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_retrieval_prior"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_54eb1d4a9293587b77a57fbd",
  "request_key": "key_d8f88b9e79724c9c4ebc822740d23f9c9266c7686122d7b623a647733a9c785f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ccf3a434ebec8a6743e1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*evidence_forecast_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_memory*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*state_turn"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": -14,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_69c8c17fe12bf38b7b058402",
  "request_key": "key_4234478b861cee0a116a24a350e6935a3dce7d0a45eece1ae77e770fc6682950",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_cd45c704b9fc5bbedf19.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_belief*action_source_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parent_present*evidence_forecast_aligned"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_02373c470841109170568a44",
  "request_key": "key_d6073afb1f8e6913d3f792e4b49cd1a9851dd4af21fa5ef4cfe68f44c42236e0",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_d2e27b5eb076da487244.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_self*state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_forecast_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_stance*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_external*evidence_forecast_unclear"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 28,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_absent*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_self*action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown*action_source_self"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b2f350acf44c0081e16ca9c0",
  "request_key": "key_093139ecc342602be5c19d0279af7ba529a879f8b070cb4c85780614d6160a62",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_d690fa7415aecae152f9.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_93db28dd12469a2200268e50",
  "request_key": "key_29b1bdb813db0118fc2b3514ba2e4f7727dee81e1ad23083e9356e27178c6e37",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_d6f3a9e6c67c5840bbf7.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 1,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*action_source_external"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self*evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn*evidence_reliability_direction"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bb077395b632c16d022b0a55",
  "request_key": "key_6f7b1280e80cbd93469e411692b34945ccaa439dc4d71f191955b2afd903630a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_d7c5d97d8f9f401e60ce.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_similarity*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -13,
          "monomial": "state_belief*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*evidence_parent_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_belief*action_retrieval_forecast"
        },
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_retrieval_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*state_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*action_source_external"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_retrieval_current"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_stance*evidence_forecast_aligned"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": -17,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_retrieval_related"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 9,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*evidence_origin_absent"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_7f61131e926dc40e3769e3c4",
  "request_key": "key_24f897847a7cded17e13689e93b709bae394cfc3ddebb1caf0cf35606a358fb0",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_d7fd12eb85043f521b40.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 25,
          "monomial": "action_continue"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown*action_retrieval_current"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_turn"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 23,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": -23,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b7e7294a30f3d9f18ca086c6",
  "request_key": "key_d289add22f3c4c327124e65c5be51e2a4168117efa4e29464d50797851d66bfd",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_da6c822803e040bec27e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity*action_forecast"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_07c574d2e0c3abb734e315b4",
  "request_key": "key_809bf369114139b9e417fc4b43bc231adf6be97abeaee44b3466ff67113dfd27",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_da89f479177ef8569868.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_self*action_retrieval_prior"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_direction*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 9,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 22,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_turn*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_present*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*evidence_parse_confidence"
        },
        {
          "coefficient": 27,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear*action_source_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_unclear*action_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_parent_unclear"
        },
        {
          "coefficient": 23,
          "monomial": "evidence_origin_self*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "action_continue*action_retrieval_related"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*action_continue"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9ee28747ded6f96372f07f71",
  "request_key": "key_8346ed4da61425bcb8f83d638292ecd5b3338946264448987c078c3953b1baf5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_dc0fb0305744b0878520.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_forecast*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 22,
          "monomial": "action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_forecast*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_direction*evidence_parent_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_continue"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned*action_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "action_source_self*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*action_belief"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_mixed*state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_mixed*evidence_parent_present"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ec2c50da1418a9515c064a84",
  "request_key": "key_428df8ce98a6ffe81934fa8effd86afc35557a84e6abd5d08552c8814e3a923b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_dcb0f0fe848a0c56295d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 1,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d7139b19f9822b4a78c3e227",
  "request_key": "key_4846432b6e4ebf8c23f1f9a708b394255c10839ab7c9c9595e0090748f49dd6d",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_dd3023f31e0edf26631b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*action_retrieval_none"
        },
        {
          "coefficient": 30,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_similarity*action_retrieval_current"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_stance"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 29,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "state_memory"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*action_retrieval_current"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 15,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -19,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_stance*action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "state_last_update*action_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_external*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*action_source_self"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_external*state_dependency"
        },
        {
          "coefficient": 19,
          "monomial": "state_source_mixed*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -19,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_origin_absent*evidence_forecast_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*state_continuation"
        },
        {
          "coefficient": -13,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 19,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -19,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 19,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 13,
          "monomial": "action_source_unknown*action_source_unknown"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_reliability_strength*action_source_external"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_present*action_source_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 27,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 27,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_retrieval_prior"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a24f65403dccb6325866605d",
  "request_key": "key_8592af38c18dd60a0e05ea2be3214df821724e8f15340eec1fb2c530486edbc7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_df72601e502ab64cb009.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_source_external"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 2
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bb5601381e596940b499b7ec",
  "request_key": "key_94e3ee2ba2e51aa059a71549726df914ba73081ae3054adf1c338351dac6372c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_df83c626332487bec202.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_continue*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 19,
          "monomial": "state_source_self*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_stance"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_external*action_retrieval_prior"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": -4,
          "monomial": "state_forecast*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*state_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_origin_self"
        },
        {
          "coefficient": 9,
          "monomial": "state_turn*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*evidence_parent_present"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_reliability_direction"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_forecast*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief*state_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_self*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_self*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5ca8bb0ee6f49b90b4615751",
  "request_key": "key_a6815b9fdf98e24ded8cea3e7d1ce2df719bdc9f3603ceab615bb4856125235a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_df8c097c7eb347f24149.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 36,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_confidence*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 17,
          "monomial": "action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_reliability_direction"
        },
        {
          "coefficient": 17,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -17,
          "monomial": "state_memory*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_origin_self"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*action_belief"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": -9,
          "monomial": "state_confidence*action_source_external"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_origin_self"
        },
        {
          "coefficient": -9,
          "monomial": "state_dependency*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 30,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_stance"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_retrieval_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_absent*action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_mixed*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": -22,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 19,
          "monomial": "state_confidence*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_0e8d90f503e974b86cf2ce02",
  "request_key": "key_11c0a48fe8060eb26e66bbfc46c7cd0efe4f9aa06a2d6e0b1180343c42195ca5",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_dfd382dcd18e64ea262e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_forecast_unclear"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d83b4caa834bc74639d191f2",
  "request_key": "key_b5093b08da3eccf17443c5e19a8ce39366d873f4969480dc1a405190a8ce1808",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e02f8248522b61bc09cb.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*action_retrieval_current"
        },
        {
          "coefficient": -15,
          "monomial": "state_forecast*action_retrieval_current"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_origin_self*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_external*action_retrieval_none"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": -11,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_parent_present"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -12,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_turn*action_source_self"
        },
        {
          "coefficient": -12,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_external*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_external*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 17,
          "monomial": "action_source_self*action_retrieval_current"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_self*action_source_external"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_mixed*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 11,
          "monomial": "action_source_self*action_retrieval_prior"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 38,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parent_present*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*action_continue"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_similarity*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 17,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5ba3666bdc4c5a641b0540e0",
  "request_key": "key_f8113bc2418897842aca1ef91fc14a9c7d7bb8d2e3ecf9ba4aa586ed3b6ad6e6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e0855709d41d76cd042c.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parent_unclear"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_1478bc65d7711c4fa2cd75a1",
  "request_key": "key_f3e8e9bd79880e5ef38f31547b45b620f20cd796e928b10bbf4cfcb3fd3a1e5e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e15fcc10d0bed560af40.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 1,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_ca0b7fb3c4a0be4088833509",
  "request_key": "key_56784b0ad88e7453d1de35599d89e5e82df40ca5c7c373ca2a1e6a522a784c56",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e16094310292cde14abd.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_absent*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown*state_memory"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_stance*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bacac0da173b88dd748c6009",
  "request_key": "key_6a057214392a6e341d21a8f4b63dbef1ecad4fdfb6e9544f6008721bfbda3e91",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e18902d7d88f81e80567.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_forecast*action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_16c9f6eb9a6d10c7e2d939fc",
  "request_key": "key_a846e4bebc439945e60d5986c0705147fe3cf2f2e6f5675b35ee8e3558d8374a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e3519951cc75285745cc.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*action_retrieval_prior"
        },
        {
          "coefficient": -3,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": -2
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update*action_retrieval_prior"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*state_last_update"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": -2
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -3,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_last_update*action_retrieval_prior"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*state_last_update"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f933f29ab590ec1ac9dcc87f",
  "request_key": "key_654c6147f99dd8b2f8cdb9758c295051012f54f6619ce1e8662607db1144d4c8",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e36d17341b6686e26350.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_unclear*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_unclear*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_retrieval_prior"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_retrieval_prior"
        },
        {
          "coefficient": -6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a75e2099a232e3de9481f1e3",
  "request_key": "key_ccceffd9bb1016536a7e7bff28f3e2a140097986d3ad8ce46bf1c17604a2b7b2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e37787e841e3179f0997.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update*action_source_self"
        },
        {
          "coefficient": -13,
          "monomial": "state_last_update*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": -15,
          "monomial": "state_last_update*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 11,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_forecast*state_dependency"
        },
        {
          "coefficient": 17,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*action_source_self"
        },
        {
          "coefficient": -11,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update*action_source_self"
        },
        {
          "coefficient": -9,
          "monomial": "state_last_update*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 11,
          "monomial": "state_last_update*evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "state_last_update*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_parent_absent"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9ee28747ded6f96372f07f71",
  "request_key": "key_594b18de196d01c7e68aaaf162b8850a83fa70650eee3509a83897f2ca10a712",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e54f15c474332b30708b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": 26,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_self*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown*evidence_reliability_direction"
        },
        {
          "coefficient": -3,
          "monomial": "state_turn*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_continue*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*action_retrieval_related"
        },
        {
          "coefficient": 5,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*evidence_parent_unclear"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_external*action_source_mixed"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*action_source_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_source_self"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*state_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed*state_continuation"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_external*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_external*action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*evidence_origin_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_strength*evidence_origin_strength"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_similarity*evidence_forecast_unclear"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_8819238ea370d2325f6ca896",
  "request_key": "key_1d967747eb5570fb6e9c7e5e1a7c62f4f4bd632e9d476e677a0bf6ad1855bfb7",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e6c7918299d0db53bf27.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "state_continuation*action_retrieval_current"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_retrieval_related"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_unknown*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parent_unclear*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 26,
          "monomial": "action_belief"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": 19,
          "monomial": "state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_source_external*action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "action_source_unknown*action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_reliability_direction"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_retrieval_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 29,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 9,
          "monomial": "state_forecast*evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_external*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": 17,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_strength*action_retrieval_current"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_reliability_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed*action_belief"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_69a51bccf38ae1dfe523bb2a",
  "request_key": "key_f1fdf4cc56b63664f0338b2504d7626e9db18a8180b101e7ee02bc6124da1eb6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e739d819afdd97a93b84.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_external*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_stance*action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance*evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_stance"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_stance"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_08c3d0caf624fe79eb415b9e",
  "request_key": "key_1dc35fa327cf47777e8668f5c53307e5da32cc0251bcdd3e95bbe3649e474a8e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_e8f7e5daf6f3adb93af1.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_external*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 13,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 17,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9e76b878815e5f96d6080b64",
  "request_key": "key_edcbdc091262980d1c2c7347ceffa73040169ef89938e1178735504e104e2e31",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_eaab3336deb8038988e6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external*state_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_turn*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent*action_source_mixed"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_mixed*action_source_external"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief*action_retrieval_related"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parent_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_parse_confidence*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*action_source_unknown"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": -20,
          "monomial": "state_last_update*state_turn"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*evidence_parent_unclear"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*state_turn"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": -20,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*action_retrieval_prior"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*evidence_origin_mixed"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*evidence_origin_mixed"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_external*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "evidence_origin_absent*evidence_parent_present"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 36,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 18,
          "monomial": "state_last_update*action_source_self"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -20,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*action_retrieval_none"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_self*state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown*state_memory"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_unknown*evidence_forecast_aligned"
        },
        {
          "coefficient": -20,
          "monomial": "state_turn*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_reliability_strength*action_retrieval_prior"
        },
        {
          "coefficient": -20,
          "monomial": "evidence_reliability_strength*evidence_parent_absent"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*evidence_parent_unclear"
        },
        {
          "coefficient": 20,
          "monomial": "state_last_update*evidence_origin_self"
        },
        {
          "coefficient": 20,
          "monomial": "state_source_external*state_source_mixed"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_a7f53901b5b962d06332aa74",
  "request_key": "key_d07c657186eabf3a95387a4b94b697dbf42ee00719e5f595adc295290307f677",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_eb2c5d3413a1115918c5.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 32,
          "monomial": "action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_continue"
        },
        {
          "coefficient": 24,
          "monomial": "action_continue*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 17,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*state_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*state_turn"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_external*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_unknown*action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_external*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_turn*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_aligned*action_source_unknown"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_origin_mixed*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_self*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_forecast_unclear*action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parent_present*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": 11,
          "monomial": "state_turn*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_reliability_direction*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b2f350acf44c0081e16ca9c0",
  "request_key": "key_028c188c38f17900bc81c25198fa328ff321f7d995cbae81e6f0c9fcff9227c2",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_eb37b58baae13f52dc25.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_belief"
        },
        {
          "coefficient": 4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_source_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d2cd7faa9c647946aea2501c",
  "request_key": "key_eb99dbe3cc04e14f186b5f8bf43e233800c07ed6b7ffdf475ec87b9c4e2fba87",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ecf68e37ea088daf64f6.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 19,
          "monomial": "state_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_mixed*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": 17,
          "monomial": "action_continue"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parent_present*action_retrieval_none"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_source_unknown"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "evidence_reliability_direction"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_reliability_direction*evidence_parent_absent"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_similarity*evidence_similarity"
        },
        {
          "coefficient": 13,
          "monomial": "state_belief*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*evidence_stance"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_stance"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 26,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_turn"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_similarity*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed*action_retrieval_related"
        },
        {
          "coefficient": 1,
          "monomial": "state_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_external*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_turn*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -7,
          "monomial": "action_source_external*action_retrieval_related"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_forecast*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 27,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*state_turn"
        },
        {
          "coefficient": 15,
          "monomial": "state_last_update*state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*state_turn"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b33eb542863a24b75c498ab9",
  "request_key": "key_f8fd10aecaaa7475058b9ca0cb68153444fb2f9274d36419ea72bcea5fe44593",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ed0c0bfe23742da6aeb2.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_belief"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        }
      ],
      "bias": 6
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 2
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_self*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed*evidence_forecast_unclear"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance*evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_forecast_conflicting"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self*evidence_forecast_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_parent_unclear"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parent_unclear*evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear*evidence_forecast_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parent_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        }
      ],
      "bias": 4
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_stance*action_retrieval_prior"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_stance*evidence_reliability_strength"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_00b38dfc67ffd122c60d42d5",
  "request_key": "key_45ce6eeafe30af12f64f7697d393fd618b96b34fcf55432928ea6fe3fc2299be",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ed1aa4a60f410cf45af3.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 52,
          "monomial": "action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_external*action_retrieval_related"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_turn"
        },
        {
          "coefficient": 12,
          "monomial": "state_turn*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_turn*evidence_reliability_strength"
        }
      ],
      "bias": 4
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_reliability_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update*evidence_origin_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*evidence_stance"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_self*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "state_memory"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_memory"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_turn"
        }
      ],
      "bias": 2
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_unclear*action_retrieval_none"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity*action_source_mixed"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_similarity*evidence_forecast_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_source_external*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "action_source_self"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_similarity*evidence_forecast_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_external*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_belief*action_source_self"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 23,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_similarity*evidence_forecast_unclear"
        },
        {
          "coefficient": 11,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_unclear*action_continue"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_belief*action_belief"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 30,
          "monomial": "state_last_update*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "state_last_update*action_retrieval_forecast"
        },
        {
          "coefficient": 14,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_dde8bdcd0f718eaef4de8e27",
  "request_key": "key_fcc5e402c3296d4bed69d815750aea2e686a52e7bf493fb698020007a0627a11",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ed68d09870bd298fd734.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_strength*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_stance*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parent_present*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_turn"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_parent_unclear*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_stance*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_similarity*action_retrieval_prior"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parse_confidence*action_source_self"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence*evidence_origin_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_unknown*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parse_confidence*action_retrieval_none"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_45366d3840acdac1d1352666",
  "request_key": "key_31d5a0ad3827284a86b59ed4430a814ad063321afc56a2850507ece4e811b999",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ee14afb491fb64cf6851.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -12,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "state_source_external*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_external*evidence_origin_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "state_source_mixed*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*evidence_origin_strength"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_mixed*state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_mixed*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*action_continue"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_source_unknown*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*evidence_origin_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_unknown*state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_source_unknown*state_continuation"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_e50fe39b0b6544ab7d153800",
  "request_key": "key_a817cea8ef51f0dd6397048680828359b12aa2103b7513905d1256ea0020d4cb",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ee61b9e1b72748fb1498.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -16,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "action_forecast*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_retrieval_related"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "state_turn"
        }
      ],
      "bias": 4
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 6
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_08035f6766aaee2a732cb2e2",
  "request_key": "key_6fe0dd48052931d0cc82eeb57c27235e2a3ada223d95d34b3849b8e0f91ea6fc",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f0779c0bd281a60e5d22.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": -17,
          "monomial": "evidence_stance*evidence_parent_absent"
        },
        {
          "coefficient": 13,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_forecast*evidence_reliability_strength"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_unknown*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self*evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*action_retrieval_related"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_reliability_strength"
        },
        {
          "coefficient": -7,
          "monomial": "state_forecast*state_source_external"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*state_turn"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_external*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "evidence_forecast_aligned*action_retrieval_current"
        },
        {
          "coefficient": 12,
          "monomial": "state_belief*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_similarity"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_source_self*action_retrieval_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_continue"
        },
        {
          "coefficient": 33,
          "monomial": "evidence_reliability_direction*evidence_parent_unclear"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": 19,
          "monomial": "state_forecast*state_source_self"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 3,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": -19,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_source_unknown*action_retrieval_prior"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_parent_absent*action_source_external"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*action_source_unknown"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_similarity"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_self*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 17,
          "monomial": "evidence_origin_external*evidence_forecast_unclear"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 2,
          "monomial": "state_forecast*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_last_update*action_source_mixed"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_mixed"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_parent_unclear*evidence_forecast_unclear"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*evidence_forecast_conflicting"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown*evidence_parent_present"
        },
        {
          "coefficient": 2,
          "monomial": "state_turn*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self*action_retrieval_none"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_forecast_conflicting*action_retrieval_related"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_forecast_unclear*action_belief"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 13,
          "monomial": "state_memory*action_source_external"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "state_confidence*evidence_origin_external"
        },
        {
          "coefficient": -5,
          "monomial": "state_confidence*evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_continuation"
        },
        {
          "coefficient": 17,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_forecast*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_798d84b18ee8e927939f647d",
  "request_key": "key_ef331bbd570afa258d422f4007577a4bbce09e293ef49b9be3b75a026ccb4579",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f161f1a630c4bd612d73.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "action_belief*action_retrieval_related"
        },
        {
          "coefficient": 13,
          "monomial": "action_continue"
        },
        {
          "coefficient": 11,
          "monomial": "action_continue*action_retrieval_current"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency*action_source_mixed"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "action_forecast"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -15,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 11,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 15,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -15,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": -15,
          "monomial": "state_source_unknown*evidence_parent_present"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_unknown*state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 23,
          "monomial": "action_source_mixed*action_forecast"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": -19,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        },
        {
          "coefficient": -15,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": -17,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -9,
          "monomial": "state_source_unknown*evidence_origin_external"
        },
        {
          "coefficient": -17,
          "monomial": "state_source_unknown*evidence_parent_present"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "action_source_self*action_retrieval_prior"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_forecast_unclear"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -14,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_unknown*evidence_parent_present"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_9083943f46c6a0e51ec5dfe4",
  "request_key": "key_df586006125a6d3b480e77f998ebb42cb249e471fb8ff4d3b28219206165e335",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f23f758d25f8c61956db.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "action_belief*action_retrieval_related"
        },
        {
          "coefficient": 12,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "action_source_external*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_reliability_direction"
        },
        {
          "coefficient": 5,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 11,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*action_belief"
        },
        {
          "coefficient": 7,
          "monomial": "state_forecast*evidence_forecast_conflicting"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*state_continuation"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*action_source_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present*action_belief"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_present*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_parent_present*action_source_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external*action_source_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_external*state_last_update"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "action_retrieval_current"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 7,
          "monomial": "state_turn*action_retrieval_prior"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*action_retrieval_prior"
        },
        {
          "coefficient": 5,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*state_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_last_update*evidence_origin_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_c972388ef974fa18456fefa8",
  "request_key": "key_73256c5f164b51dd8bccb34177f61f0bf3b4d98acc889cee0c116d5765b4799a",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f24acafd8ef8872d396e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_reliability_strength*action_belief"
        },
        {
          "coefficient": -14,
          "monomial": "state_belief*state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 5,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_external*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "action_belief*action_retrieval_related"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parse_confidence*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "state_belief*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_unclear*action_retrieval_prior"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_parent_unclear*action_source_self"
        },
        {
          "coefficient": 15,
          "monomial": "state_dependency*action_source_unknown"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 17,
          "monomial": "state_memory*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_forecast*action_retrieval_forecast"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*action_retrieval_none"
        },
        {
          "coefficient": 18,
          "monomial": "state_confidence*action_retrieval_forecast"
        },
        {
          "coefficient": 12,
          "monomial": "state_forecast*action_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "state_forecast*action_retrieval_none"
        },
        {
          "coefficient": -5,
          "monomial": "state_turn*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -7,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -15,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*action_source_unknown"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": -9,
          "monomial": "state_memory*state_confidence"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_external*evidence_parent_present"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_external*evidence_reliability_direction"
        },
        {
          "coefficient": 9,
          "monomial": "state_source_external*evidence_reliability_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -9,
          "monomial": "action_source_unknown*action_retrieval_related"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*action_source_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_mixed*action_retrieval_related"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*action_continue"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parent_unclear*action_source_mixed"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence*evidence_parent_present"
        },
        {
          "coefficient": -10,
          "monomial": "state_source_self*evidence_origin_absent"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_self*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_continue*action_retrieval_prior"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_origin_absent*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_source_unknown"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*state_last_update"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 11,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": -9,
          "monomial": "evidence_reliability_direction*action_retrieval_forecast"
        },
        {
          "coefficient": 19,
          "monomial": "evidence_similarity*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_forecast*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update*evidence_forecast_conflicting"
        },
        {
          "coefficient": -8,
          "monomial": "state_last_update*evidence_origin_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_bc1dd03df5e4ac9c09cf154d",
  "request_key": "key_00a46eda34b4e9ddd28f2e0e33c7b77b709bd723dec5a3d798582e5eafada47b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f2f6849d7554a500fd4e.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "action_belief"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -1,
          "monomial": "state_belief"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 3,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory"
        },
        {
          "coefficient": 1,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 5,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_continuation"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_281bcc9932e0185c3a8910db",
  "request_key": "key_c77cb9d9e1fe9a800b59b38922fd24b35251d846b654b141e7c4f838ca3d0eb6",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f32adf01fa749fe893a2.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "action_belief"
        },
        {
          "coefficient": 16,
          "monomial": "action_belief*action_continue"
        },
        {
          "coefficient": 14,
          "monomial": "action_belief*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "action_belief*action_source_unknown"
        },
        {
          "coefficient": -11,
          "monomial": "evidence_similarity*action_retrieval_related"
        },
        {
          "coefficient": -18,
          "monomial": "state_belief*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 15,
          "monomial": "evidence_parent_absent*action_retrieval_prior"
        },
        {
          "coefficient": -17,
          "monomial": "evidence_reliability_direction*action_source_unknown"
        },
        {
          "coefficient": -14,
          "monomial": "state_continuation*action_belief"
        },
        {
          "coefficient": 20,
          "monomial": "state_continuation*evidence_stance"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -13,
          "monomial": "evidence_parent_absent*action_belief"
        },
        {
          "coefficient": 18,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": 12,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": 16,
          "monomial": "state_forecast*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "state_forecast*state_memory"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_forecast_unclear*action_retrieval_current"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 18,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_self*action_source_external"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 24,
          "monomial": "evidence_parent_present*action_source_mixed"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_reliability_direction*evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory"
        },
        {
          "coefficient": -18,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -14,
          "monomial": "state_source_unknown*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": -18,
          "monomial": "evidence_parent_unclear*action_continue"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_reliability_direction"
        },
        {
          "coefficient": -7,
          "monomial": "state_dependency*evidence_origin_self"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*evidence_origin_strength"
        },
        {
          "coefficient": 7,
          "monomial": "state_turn*action_continue"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_absent*evidence_parse_confidence"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -18,
          "monomial": "state_dependency*evidence_forecast_aligned"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_continuation"
        },
        {
          "coefficient": -11,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_mixed*evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_self*action_source_self"
        },
        {
          "coefficient": -20,
          "monomial": "state_confidence*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*evidence_origin_strength"
        },
        {
          "coefficient": 18,
          "monomial": "state_source_unknown*state_memory"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -18,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 19,
          "monomial": "state_source_unknown*action_source_mixed"
        },
        {
          "coefficient": -15,
          "monomial": "state_source_unknown*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_continue"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_forecast_aligned"
        },
        {
          "coefficient": 17,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": -11,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed*evidence_forecast_unclear"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "action_continue"
        },
        {
          "coefficient": 16,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 15,
          "monomial": "action_source_external*action_retrieval_forecast"
        },
        {
          "coefficient": 16,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -10,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_absent*action_source_external"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_b9e8a538417a84d96a6a9acb",
  "request_key": "key_7d20813b5fe470013290b7e373a6ee3eb7f57bc06b32543d0a873fa97a863643",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f3352641d2a67e13e395.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_conflicting*action_belief"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_conflicting*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_belief"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_belief"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "action_continue*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_parent_absent*action_retrieval_none"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*action_continue"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_parent_unclear*action_forecast"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*action_source_self"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_source_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_external*evidence_origin_strength"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_forecast_unclear"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        }
      ],
      "bias": 4
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_origin_strength*action_source_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_absent*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*evidence_parent_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        }
      ],
      "bias": 2
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_forecast_aligned"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_72c47a5716e0a8346c05c841",
  "request_key": "key_c5589feae9b3695cbef6e394bfef882a47a7347b7c404c825710dde6059bc59b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f569a2ebd78f5a8ef763.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": -17,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 17,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 17,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -17,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 16,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 24,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -16,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": -16,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 7,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -15,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 15,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -15,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": -15,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 13,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_mixed*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_similarity"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_stance*action_source_self"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence*evidence_parent_unclear"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "evidence_parent_present*action_retrieval_prior"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 13,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_mixed"
        },
        {
          "coefficient": 26,
          "monomial": "state_source_mixed*action_retrieval_current"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_93db28dd12469a2200268e50",
  "request_key": "key_b5c314c981c3a07e76b4ba7ed2127996a745735f27c47ea283fdd7767f21fe68",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f649a1902c688ac2b4eb.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 1,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -4,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_forecast"
        },
        {
          "coefficient": -3,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -3,
          "monomial": "state_confidence*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 14,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*state_confidence"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_6d1f19ca6cc93a567c6172f8",
  "request_key": "key_326c4703353134a78ca9d532888117e9f65b3b7cb053bde21ac1eb7c0912ee0b",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f80f96d911b12f8aba06.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "action_belief"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_aligned*evidence_parse_confidence"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_belief"
        },
        {
          "coefficient": -7,
          "monomial": "state_confidence*evidence_stance"
        },
        {
          "coefficient": -9,
          "monomial": "state_forecast*action_belief"
        },
        {
          "coefficient": -12,
          "monomial": "state_memory*action_belief"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -10,
          "monomial": "state_confidence*action_retrieval_current"
        },
        {
          "coefficient": 13,
          "monomial": "state_continuation"
        },
        {
          "coefficient": -9,
          "monomial": "state_continuation*evidence_origin_strength"
        },
        {
          "coefficient": 15,
          "monomial": "state_turn"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "state_belief*state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -12,
          "monomial": "state_dependency*action_retrieval_none"
        },
        {
          "coefficient": -13,
          "monomial": "state_dependency*action_retrieval_prior"
        },
        {
          "coefficient": -11,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": 12,
          "monomial": "state_source_external*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 19,
          "monomial": "evidence_stance"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_stance*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_stance*action_source_unknown"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_stance*evidence_parse_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_belief*evidence_origin_mixed"
        },
        {
          "coefficient": -5,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "evidence_origin_self*action_source_unknown"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent*action_source_external"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": 13,
          "monomial": "state_dependency*action_source_self"
        },
        {
          "coefficient": 11,
          "monomial": "state_source_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": 15,
          "monomial": "state_turn*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_origin_external*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_origin_absent"
        },
        {
          "coefficient": -14,
          "monomial": "state_memory*evidence_parent_unclear"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 12,
          "monomial": "action_source_external*action_retrieval_current"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_external*action_source_unknown"
        },
        {
          "coefficient": 18,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed*action_retrieval_prior"
        },
        {
          "coefficient": -14,
          "monomial": "evidence_parse_confidence*action_retrieval_prior"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_external*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 14,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external*action_retrieval_current"
        },
        {
          "coefficient": -6,
          "monomial": "state_confidence*action_retrieval_none"
        },
        {
          "coefficient": -10,
          "monomial": "state_dependency*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_source_mixed*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -13,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -10,
          "monomial": "action_source_self*action_continue"
        },
        {
          "coefficient": 20,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 15,
          "monomial": "evidence_origin_external*action_retrieval_forecast"
        },
        {
          "coefficient": 13,
          "monomial": "evidence_parse_confidence*action_retrieval_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_reliability_direction*action_retrieval_current"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 18,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_origin_strength*action_source_unknown"
        },
        {
          "coefficient": 16,
          "monomial": "state_confidence*evidence_origin_external"
        },
        {
          "coefficient": 11,
          "monomial": "state_forecast*evidence_origin_absent"
        },
        {
          "coefficient": -5,
          "monomial": "state_source_external*evidence_forecast_unclear"
        },
        {
          "coefficient": -13,
          "monomial": "state_source_mixed*state_memory"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "evidence_parse_confidence*evidence_parse_confidence"
        },
        {
          "coefficient": 8,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 27,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -7,
          "monomial": "state_source_mixed*evidence_reliability_direction"
        },
        {
          "coefficient": -8,
          "monomial": "state_turn*evidence_stance"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_7f61131e926dc40e3769e3c4",
  "request_key": "key_855f21cc6b8969975eae2ebd2914c62b302caec82c08f293922f2c7f9d312fb1",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f82a9086c238d4287504.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 18,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 18,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 14,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory"
        },
        {
          "coefficient": 14,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_forecast*state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": -8,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_source_mixed*state_continuation"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_origin_external*action_retrieval_prior"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_external*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_parent_absent"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 2,
          "monomial": "state_dependency*evidence_origin_mixed"
        },
        {
          "coefficient": 3,
          "monomial": "state_source_mixed*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_self*action_retrieval_none"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_self*evidence_origin_external"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_self*evidence_origin_mixed"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*action_retrieval_none"
        },
        {
          "coefficient": -3,
          "monomial": "state_source_unknown*evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "state_source_unknown*evidence_parent_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 16,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 10,
          "monomial": "state_last_update"
        },
        {
          "coefficient": 12,
          "monomial": "state_memory"
        },
        {
          "coefficient": 16,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_42ad85f9ef386c1a044ce927",
  "request_key": "key_e249ae35c5574fba0fbd0a5ed0b8c50c705df85cc794c68cd94ccd87184d067f",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f8fe525357ce0608685b.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "state_turn*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_similarity*evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parse_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_unclear*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "action_retrieval_related"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_memory"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_self*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_strength*action_source_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_external*action_source_external"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*action_source_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_self*action_source_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_external"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "state_source_unknown*action_source_external"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_strength*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_stance*evidence_stance"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_stance*evidence_reliability_direction"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_da18b0d9742f9267149196ce",
  "request_key": "key_5a1442b9a0da3d70a53e4c04d339da6ce8623fdb61c2cbb48e498c70682747cb",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_f962d44a5509753bd6a0.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 14,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -14,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_direction*evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 16,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -12,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_belief*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*evidence_forecast_conflicting"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -2,
          "monomial": "action_source_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "action_source_unknown"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_external*evidence_forecast_aligned"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_external*evidence_forecast_aligned"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_mixed*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -8,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -6,
          "monomial": "state_belief*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "action_source_unknown*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*evidence_parse_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_parse_confidence*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_source_unknown"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_forecast_conflicting"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f15ef2aabbe3ee7b950ee915",
  "request_key": "key_d89f335f880e27bf0268d9f2729d5d448bdf34d6ff980b480dc6adedab2a12e8",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_fa3fc9fc65c26cfe2f62.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_stance*evidence_origin_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_reliability_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_stance"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown*evidence_stance"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": -6,
          "monomial": "state_continuation*action_retrieval_none"
        },
        {
          "coefficient": 4,
          "monomial": "state_continuation*action_retrieval_related"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_mixed*action_retrieval_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": -4,
          "monomial": "state_source_unknown*action_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "action_retrieval_none"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_parent_present"
        },
        {
          "coefficient": 4,
          "monomial": "state_belief*action_retrieval_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*action_retrieval_forecast"
        },
        {
          "coefficient": -2,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_external*evidence_origin_strength"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_external"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed*evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_strength*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_origin_self*evidence_origin_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown"
        },
        {
          "coefficient": 2,
          "monomial": "state_source_unknown*state_dependency"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_strength*evidence_origin_strength"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_source_unknown"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_5523c3ff44743324c8343183",
  "request_key": "key_44bbe17e7f9d085f063d6cdcc1240e642ea3736c7d3563685ca227e09a6a092c",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_fa6d982ad60fe68db92a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*action_forecast"
        },
        {
          "coefficient": 6,
          "monomial": "state_belief*action_forecast"
        },
        {
          "coefficient": -6,
          "monomial": "state_forecast*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_forecast_aligned*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned*action_retrieval_forecast"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting*action_retrieval_forecast"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_origin_strength*evidence_forecast_aligned"
        },
        {
          "coefficient": -2,
          "monomial": "state_confidence*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": 9,
          "monomial": "evidence_reliability_direction*action_forecast"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_reliability_strength*action_forecast"
        },
        {
          "coefficient": -7,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": 2,
          "monomial": "state_belief*state_last_update"
        },
        {
          "coefficient": -2,
          "monomial": "state_last_update*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*action_source_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*evidence_origin_external"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_stance*evidence_origin_external"
        },
        {
          "coefficient": -1,
          "monomial": "state_source_external*evidence_stance"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": 2,
          "monomial": "evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_mixed*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_mixed*action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*evidence_origin_mixed"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_stance*evidence_origin_mixed"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_self"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_self*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_self*action_source_external"
        },
        {
          "coefficient": 2,
          "monomial": "evidence_reliability_direction*evidence_origin_self"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_stance*evidence_origin_self"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_origin_absent*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_origin_absent*action_source_external"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_reliability_direction*evidence_origin_absent"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_stance*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": -2,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 3,
          "monomial": "evidence_forecast_aligned"
        },
        {
          "coefficient": -4,
          "monomial": "evidence_forecast_conflicting"
        },
        {
          "coefficient": -3,
          "monomial": "evidence_forecast_conflicting*action_retrieval_none"
        },
        {
          "coefficient": 5,
          "monomial": "evidence_reliability_direction*evidence_reliability_strength"
        },
        {
          "coefficient": 4,
          "monomial": "evidence_reliability_strength*evidence_forecast_aligned"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_d3546c723cae960c393daa53",
  "request_key": "key_3b0936e42601f6f2c4f42a11c2a3a270766cfc7b4f974270511f40259af4f278",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_fc460f6d507aaaee0b7a.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 14,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -6,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": -7,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": -4,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -3,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory"
        },
        {
          "coefficient": 4,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -3,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -8,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory"
        },
        {
          "coefficient": -6,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 2,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -1,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": -1,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 2,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 6,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": 7,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory"
        },
        {
          "coefficient": -7,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": -5,
          "monomial": "state_memory"
        },
        {
          "coefficient": 5,
          "monomial": "state_memory*evidence_parent_absent"
        },
        {
          "coefficient": -4,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update"
        },
        {
          "coefficient": -4,
          "monomial": "state_last_update*action_retrieval_none"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*evidence_parent_absent"
        },
        {
          "coefficient": 4,
          "monomial": "state_last_update*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_f171bfc6574b071b81d5df0f",
  "request_key": "key_790440705178f30b8fd4f53ef73180f7eca4d91101cb9df7ea8f006fbbbddf04",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_fdd4828f982d4368fa56.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": -6,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_stance*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_last_update*evidence_similarity"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_parent_unclear*evidence_similarity"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_origin_strength"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*evidence_parent_present"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent*evidence_similarity"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_parent_present*evidence_similarity"
        },
        {
          "coefficient": -7,
          "monomial": "evidence_similarity*action_retrieval_none"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*evidence_parent_present"
        },
        {
          "coefficient": 7,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_confidence*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*state_last_update"
        },
        {
          "coefficient": 6,
          "monomial": "state_last_update*evidence_origin_strength"
        },
        {
          "coefficient": -5,
          "monomial": "state_last_update*evidence_parent_unclear"
        },
        {
          "coefficient": 7,
          "monomial": "state_last_update*evidence_reliability_direction"
        },
        {
          "coefficient": 6,
          "monomial": "state_memory*state_last_update"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_6f77f11471d26713b6779794",
  "request_key": "key_2bb4be28b0aa828ee1efdb7eba5d711a571522c245c6fb5d39894c843aa8a51e",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_fe362ce6fc951905a89d.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_source_self*action_retrieval_related"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_absent*action_retrieval_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_mixed*evidence_parent_present"
        },
        {
          "coefficient": 8,
          "monomial": "evidence_origin_strength*action_continue"
        },
        {
          "coefficient": 8,
          "monomial": "state_belief*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_mixed*action_source_self"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "evidence_similarity*action_source_mixed"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "evidence_origin_self*evidence_parse_confidence"
        },
        {
          "coefficient": 7,
          "monomial": "evidence_reliability_direction*evidence_forecast_unclear"
        },
        {
          "coefficient": 10,
          "monomial": "evidence_similarity*action_source_mixed"
        },
        {
          "coefficient": 7,
          "monomial": "state_belief*evidence_origin_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*action_forecast"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_parse_confidence"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": 7,
          "monomial": "state_continuation*evidence_origin_absent"
        },
        {
          "coefficient": 11,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 6,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 9,
          "monomial": "state_memory*evidence_stance"
        },
        {
          "coefficient": 11,
          "monomial": "state_memory*state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_source_unknown*evidence_origin_absent"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_origin_external"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": -10,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [
        {
          "coefficient": -10,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": -10,
          "monomial": "state_memory*evidence_similarity"
        },
        {
          "coefficient": 20,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 6,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": 12,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 8,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_continuation*action_retrieval_prior"
        },
        {
          "coefficient": 8,
          "monomial": "state_continuation*evidence_parent_absent"
        },
        {
          "coefficient": 10,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 8,
          "monomial": "state_dependency*evidence_forecast_conflicting"
        },
        {
          "coefficient": 10,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_3d319674fe2b8e5844d3a2f7",
  "request_key": "key_18ba5b6d43c65e41eaba2b0a8d1fbe37366259b65f759963d85d3f4b39102ea8",
  "schema_version": 1
}


==> anc/wp0_evidence/data/imported_v18/compiled_programs/req_ff5fcb3718948bc2ae31.json <==
{
  "equations": {
    "belief_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_belief"
        },
        {
          "coefficient": -1,
          "monomial": "action_belief*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_belief"
        },
        {
          "coefficient": 1,
          "monomial": "state_belief*action_forecast"
        }
      ],
      "bias": 0
    },
    "continuation_shift": {
      "active_terms": [
        {
          "coefficient": 10,
          "monomial": "action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": -8,
          "monomial": "state_confidence"
        },
        {
          "coefficient": -4,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": -6,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    },
    "dependency_shift": {
      "active_terms": [
        {
          "coefficient": 8,
          "monomial": "state_dependency"
        },
        {
          "coefficient": 4,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": -1,
          "monomial": "state_dependency*evidence_parent_present"
        },
        {
          "coefficient": 5,
          "monomial": "state_dependency*state_confidence"
        },
        {
          "coefficient": 3,
          "monomial": "state_dependency*state_dependency"
        },
        {
          "coefficient": -2,
          "monomial": "state_memory*state_dependency"
        }
      ],
      "bias": 0
    },
    "forecast_shift": {
      "active_terms": [
        {
          "coefficient": 1,
          "monomial": "action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "evidence_forecast_aligned*action_forecast"
        },
        {
          "coefficient": -1,
          "monomial": "evidence_forecast_conflicting*action_forecast"
        },
        {
          "coefficient": 1,
          "monomial": "state_forecast"
        }
      ],
      "bias": 0
    },
    "memory_shift": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_continue"
        },
        {
          "coefficient": 7,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_continue"
        },
        {
          "coefficient": -4,
          "monomial": "state_dependency*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "state_memory*state_confidence"
        }
      ],
      "bias": 0
    },
    "source_external_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_mixed_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_self_shift": {
      "active_terms": [],
      "bias": 0
    },
    "source_unknown_shift": {
      "active_terms": [],
      "bias": 0
    },
    "stop_boundary_shift": {
      "active_terms": [
        {
          "coefficient": -8,
          "monomial": "action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 9,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 4,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_dependency*state_confidence"
        }
      ],
      "bias": 0
    },
    "update_gain_departure": {
      "active_terms": [
        {
          "coefficient": -5,
          "monomial": "action_continue"
        },
        {
          "coefficient": -3,
          "monomial": "action_continue*action_continue"
        },
        {
          "coefficient": 6,
          "monomial": "state_confidence"
        },
        {
          "coefficient": 2,
          "monomial": "state_confidence*action_continue"
        },
        {
          "coefficient": 3,
          "monomial": "state_confidence*state_confidence"
        },
        {
          "coefficient": -2,
          "monomial": "state_continuation*action_continue"
        }
      ],
      "bias": 0
    }
  },
  "language": "v18_order_invariant_additive_multiset_v1",
  "operator_key": "axis_43a6b5d7bcc0121999c65ea7",
  "request_key": "key_5bee1347868a699e66c2d5f8f91f171c3e687d217253915c8c5a2eaebc9ab287",
  "schema_version": 1
}


==> anc/wp0_evidence/outputs/wp0/V18_COMPATIBILITY_COUNTS.json <==
{
  "generated_from": "governance/candidate_records.json",
  "decision_procedure": "governance/LITERATURE_MODEL_ACQUISITION_PROTOCOL.md section 5",
  "procedure_frozen_sha256": "a3874a393d6c4ff15806f2acf92a9d8ac435400b180d4eff2619599f123ccb22",
  "search_date": "2026-08-11",
  "candidates_recorded": 68,
  "counts_as_frozen": {
    "INCOMPATIBLE": 68,
    "INCOMPATIBLE (of which PROVISIONAL)": 67
  },
  "counts_corrected_R4_01": {
    "ADAPTER_COMPARABLE": 65,
    "ADAPTER_COMPARABLE (of which PROVISIONAL)": 64,
    "INCOMPATIBLE": 3,
    "INCOMPATIBLE (of which PROVISIONAL)": 3
  },
  "rules_fired": {
    "C1_TRANSCENDENTAL": 60,
    "C2_DIVISION": 65,
    "C3_PIECEWISE": 16,
    "C4_MEMORY": 27,
    "C5_STOCHASTIC": 65,
    "C6_DEGREE": 2
  },
  "coverage_gaps": [
    {
      "source": "S1_PsychoModels",
      "gap": "The /models/ index is client-side rendered and returned no entries to a plain fetch. Only the 27 server-rendered framework pages were traversable, and 2 of 27 were opened: Ordinary Differential Equations and Cusp-Catastrophe Models, chosen because they are the only frameworks whose canonical mathematics is polynomial and therefore the only ones with any prospect of EXACT_V18.",
      "effect": "The PsychoModels census is incomplete and its size is unknown. The two frameworks opened were the two most favourable to V18, so the unscreened remainder is unlikely to contain a better case."
    },
    {
      "source": "S2_ModelDB",
      "gap": "The API returned 1,928 model IDs. No detail page was traversed. ModelDB indexes neuronal and network electrophysiology, so X3 is expected to exclude the great majority, but that expectation was not tested model by model.",
      "effect": "No ModelDB candidate is recorded. This absence is UNSCREENED, not screened-and-empty."
    },
    {
      "source": "S4_BioModels",
      "gap": "The topic query returned 174 matches, 80 manually curated, read from facet counts. The result list is client-side rendered and the JSON endpoint timed out at 60 s.",
      "effect": "No BioModels candidate is recorded. This absence is UNSCREENED, not screened-and-empty."
    },
    {
      "source": "S3_hBayesDM",
      "gap": "All 64 model names retrieved exactly; no per-model Stan source inspected.",
      "effect": "Every hBayesDM classification is PROVISIONAL."
    }
  ],
  "R4_01": "The frozen procedure orders C, then A, then B, so any C-rule precludes ADAPTER_COMPARABLE and collapses category B to empty by construction. The operator's definition makes B turn on wrappability and C the residue. Both columns are reported; the frozen file is not edited.",
  "note": "EXACT_V18 requires every A-condition; an unestablished condition is a failure, never a pass by default. A class may come out empty, and an empty EXACT_V18 bank is a finding about the instrument's reach."
}


==> anc/wp0_evidence/outputs/wp0/V18_GRAMMAR_FACTS.json <==
{
  "established_utc": "2026-08-11T10:58:30Z",
  "established_before_any_candidate_was_examined": true,
  "language_tag": "v18_order_invariant_additive_multiset_v1",
  "feature_count": 40,
  "state_chart_dim": 8,
  "output_fields": 11,
  "legal_monomials_total": 823,
  "legal_monomials_degree_1": 40,
  "legal_monomials_degree_2": 783,
  "max_degree": 2,
  "max_active_terms_per_output_field": 6,
  "coefficient_denominator": 20,
  "coefficient_lattice": "integer / 20",
  "observed_integer_coefficient_min": -40,
  "observed_integer_coefficient_max": 53,
  "observed_coefficient_value_min": -2.0,
  "observed_coefficient_value_max": 2.65,
  "observed_terms_per_field_histogram": {
    "0": 249,
    "1": 11,
    "2": 45,
    "3": 77,
    "4": 215,
    "5": 974,
    "6": 1949
  },
  "corpus_programs_examined": 320,
  "expressive_form": "for each of 11 output fields: bias/20 + sum of at most 6 terms (integer/20) x monomial, monomial drawn from 823 legal monomials of degree 1 or 2 over 40 fixed feature names. Deterministic, memoryless, one-step. No transcendental function, no division by a variable, no piecewise operator, no delay, no stochastic term, no recursion."
}


==> anc/wp0_evidence/outputs/wp0/closures/CLOSURE_RESULTS.json <==
{
  "task": "P0-040",
  "generated_by": "code/run_closure_sensitivity.py",
  "python": "3.12.10",
  "numpy": "2.3.5",
  "pandas": "3.0.5",
  "seed": 20260808,
  "not_native_v18_dynamics": "No closure here is native V18 dynamics. V18 supplies an action and emits a one-step response; it has no state-update rule, so every recurrence below is an imposed analysis choice and every fixed point, cycle, and basin below is a property of the pair (program, imposed closure).",
  "corpus": {
    "programs": 320,
    "context_bank_seed": 20260808,
    "context_bank_count": 120,
    "context_bank_digest": "5cf5975efec69ba17831d0d04265d20233e8f34bbdd648a4b1584407c8b7f62f",
    "evidence_contexts": 8,
    "initial_states_per_context": 12,
    "horizon": 600
  },
  "closures": [
    {
      "closure_id": "MIRROR_STATE",
      "protocol_name": "mirror-state action closure",
      "summary": "The proposed action mirrors the current state: action_belief = state_belief, action_forecast = state_forecast, action_source_* = state_source_*, action_continue = state_continuation.",
      "update_rule": "x[t+1] = x[t] + h * r(x[t])",
      "imposed_because": "The reference probe bank draws the action independently of the state, so mirroring is a departure from the reference sampling design and not a reading of it. It is the closure P0-020 used for its Jacobians, and it is carried here so that the local geometry and the long-horizon behaviour are computed under the same rule.",
      "driver_dimension": 8,
      "response_family": "mirror",
      "bounding_modes": [
        "unbounded",
        "clipped"
      ],
      "stochastic": false
    },
    {
      "closure_id": "LEAKY_UPDATE",
      "protocol_name": "leaky update closure with a declared step size grid",
      "summary": "The action mirrors the state as in MIRROR_STATE, and the state additionally decays toward the anchor state it started from at rate lambda.",
      "update_rule": "x[t+1] = x[t] + h * r(x[t]) - lambda * (x[t] - x0)",
      "imposed_because": "Nothing in V18 decays. The leak is added because an undamped accumulation of one-step responses has no reason to stay in the region where the reference feature guard holds, and the protocol asks for the step-size grid to be declared on this closure.",
      "driver_dimension": 8,
      "response_family": "mirror",
      "bounding_modes": [
        "unbounded",
        "clipped"
      ],
      "stochastic": false
    },
    {
      "closure_id": "INERT_ACTION",
      "protocol_name": "inert-action closure",
      "summary": "The action is frozen at the value the anchor drew and never responds to the state.",
      "update_rule": "x[t+1] = x[t] + h * r(x[t]; action = a0)",
      "imposed_because": "This is the closure closest to the reference sampling design, where the action is drawn independently of the state. It is the natural null against MIRROR_STATE: any difference between the two is caused by the analysis choice to let the action track the state, not by the program.",
      "driver_dimension": 8,
      "response_family": "inert",
      "bounding_modes": [
        "unbounded",
        "clipped"
      ],
      "stochastic": false
    },
    {
      "closure_id": "DELAYED_UPDATE",
      "protocol_name": "delayed-update closure",
      "summary": "The action mirrors the *previous* state, so the driver is the pair (x[t], x[t-1]) and the induced map is 16-dimensional.",
      "update_rule": "x[t+1] = x[t] + h * r(x[t], x[t-1]);  y[t+1] = x[t]",
      "imposed_because": "A one-turn lag between state and action is as defensible as no lag and is not distinguishable from it by anything V18 records. It is included because its fixed points must coincide with those of MIRROR_STATE while its stability need not, which separates the two questions cleanly.",
      "driver_dimension": 16,
      "response_family": "delayed",
      "bounding_modes": [
        "unbounded",
        "clipped"
      ],
      "stochastic": false
    },
    {
      "closure_id": "BOUNDED_STOCHASTIC",
      "protocol_name": "bounded stochastic closure",
      "summary": "The action mirrors the state plus bounded noise drawn afresh each step, uniform on [-s, s] with s = 0.05, and the state is projected back into the reference guard set every step.",
      "update_rule": "x[t+1] = P(x[t] + h * r(x[t], eps[t])),  eps[t] ~ U(-s, s)",
      "imposed_because": "Neither the noise scale nor its distribution is recorded anywhere in V18; both are invented here. The closure is included because a fixed point that survives no perturbation at all is not a robust finding, and because it is the only closure whose name already concedes that the bounding is part of the rule.",
      "driver_dimension": 16,
      "response_family": "jittered",
      "bounding_modes": [
        "clipped"
      ],
      "stochastic": true
    }
  ],
  "grid": {
    "step_sizes": [
      0.25,
      0.5,
      1.0
    ],
    "leak_rates": [
      0.05,
      0.2
    ],
    "bounding_modes": [
      "unbounded",
      "clipped"
    ],
    "configurations": 33,
    "stochastic_seed_derivation": "uint32 big-endian first four bytes of SHA-256 over the domain tag PSY-DYN-WP0-P0-040-CONFIG-SEED-v1, the declared seed, and the full configuration label, separated by NUL bytes",
    "step_size_is_also_a_strength_grid": "The reference gain is linear in response strength, so the step size and the strength enter the update only as their product. The step-size grid is therefore also a strength grid."
  },
  "quadratic_reduction": {
    "mirror": {
      "max_abs_difference": 8.326672684688674e-17,
      "points": 15360
    },
    "inert": {
      "max_abs_difference": 8.326672684688674e-17,
      "points": 15360
    },
    "delayed": {
      "max_abs_difference": 8.326672684688674e-17,
      "points": 15360
    },
    "jittered": {
      "max_abs_difference": 1.6653345369377348e-16,
      "points": 15360
    },
    "max_abs_difference_overall": 1.6653345369377348e-16,
    "tolerance": 1e-12,
    "exact": true
  },
  "form_jacobian_check": {
    "max_abs_difference": 1.2069532873137945e-11,
    "tolerance": 1e-06,
    "agrees": true
  },
  "structural_predictions": {
    "fixed_points_do_not_move_with_step_size": {
      "claim": "For x -> x + h r(x) the fixed points are the zeros of r, so the root set cannot depend on h. Stability can, because it is governed by I + h J. This is checked rather than asserted.",
      "cases": [
        {
          "closure_id": "MIRROR_STATE",
          "bounding": "unbounded",
          "step_sizes": [
            0.25,
            0.5,
            1.0
          ],
          "max_root_movement_across_step_sizes": 0.0
        },
        {
          "closure_id": "MIRROR_STATE",
          "bounding": "clipped",
          "step_sizes": [
            0.25,
            0.5,
            1.0
          ],
          "max_root_movement_across_step_sizes": 0.0
        },
        {
          "closure_id": "INERT_ACTION",
          "bounding": "unbounded",
          "step_sizes": [
            0.25,
            0.5,
            1.0
          ],
          "max_root_movement_across_step_sizes": 0.0
        },
        {
          "closure_id": "INERT_ACTION",
          "bounding": "clipped",
          "step_sizes": [
            0.25,
            0.5,
            1.0
          ],
          "max_root_movement_across_step_sizes": 0.0
        },
        {
          "closure_id": "DELAYED_UPDATE",
          "bounding": "unbounded",
          "step_sizes": [
            0.25,
            0.5,
            1.0
          ],
          "max_root_movement_across_step_sizes": 0.0
        },
        {
          "closure_id": "DELAYED_UPDATE",
          "bounding": "clipped",
          "step_sizes": [
            0.25,
            0.5,
            1.0
          ],
          "max_root_movement_across_step_sizes": 0.0
        }
      ],
      "max_movement": 0.0,
      "holds": true
    },
    "delayed_and_mirror_share_fixed_points": {
      "claim": "A delayed fixed point satisfies x[t-1] = x[t], so its driver is (x, x) and its equation is the mirror equation. The two closures must therefore have the same fixed points and may differ only in stability, because the delayed update carries a 16-dimensional companion spectrum.",
      "max_root_difference": 1.22596898680264,
      "compared_roots": 15006,
      "mirror_mean_stable_roots_in_domain": 0.0,
      "delayed_mean_stable_roots_in_domain": 0.0,
      "reduced_coefficient_identity": {
        "claim": "r_delayed(x, y) restricted to y = x is the same polynomial as r_mirror(x). Decided on coefficients over every program, context and output coordinate; no start, no solver, no sampled root.",
        "authority": "AMENDMENT-20260809T172259Z, approved 2026-08-10T16:43:28Z",
        "driver_map_identity": {
          "statement": "State and action occupy disjoint feature rows, so the delayed matrix's two 8-column blocks sum to the mirror matrix. Where this holds exactly, the two closures pose the same equation over all of R^8 and their zero sets are equal as sets.",
          "f0_max_difference": 0.0,
          "matrix_max_difference_after_restriction": 0.0,
          "identical_as_arrays": true,
          "feature_max_difference_on_the_diagonal": 0.0,
          "feature_points": 360
        },
        "max_difference": {
          "c": 0.0,
          "b": 2.7755575615628914e-17,
          "q": 2.7755575615628914e-17
        },
        "max_difference_overall": 2.7755575615628914e-17,
        "tau": 9.249653510256773e-16,
        "tau_derivation": {
          "form": "TAU_K * eps * max|coefficient|",
          "k": 32,
          "k_is": "an operation count read off quadratic_form, fixed before the difference was computed and not widened to fit it",
          "eps": 2.220446049250313e-16,
          "max_coefficient": 0.13017730031905814
        },
        "observed_over_eps_times_max_coefficient": 0.9602288547514134,
        "observed_in_ulps_of_the_max_coefficient": 1.0,
        "per_entry_bound_exceeded": {
          "c": 0,
          "b": 14,
          "q": 246725
        },
        "per_entry_bound_detail": {
          "c": {
            "entries": 0,
            "of": 20480,
            "max_difference_among_them": 0.0,
            "max_accumulated_magnitude_among_them": 0.0
          },
          "b": {
            "entries": 14,
            "of": 163840,
            "max_difference_among_them": 2.425902360936316e-18,
            "max_accumulated_magnitude_among_them": 0.0001979036619030955
          },
          "q": {
            "entries": 246725,
            "of": 1310720,
            "max_difference_among_them": 2.7755575615628914e-17,
            "max_accumulated_magnitude_among_them": 0.0009375000000000052
          }
        },
        "per_entry_bound_is": "TAU_K * eps * (sum of the magnitudes that entry accumulated). Reported because it fails: absolute rounding error is set by the largest terms in a contraction, not by the size of its result, so a coefficient small through cancellation carries the same absolute noise as a large one and a per-entry bound assumes a cancellation that did not happen. The detail above tests that diagnosis.",
        "coefficients_compared": 1495040,
        "programs_times_contexts": 2560,
        "holds": true,
        "licenses": "The two closures pose the same fixed-point equation. Equality of the mathematical zero sets follows from the exact driver-map identity above; tau confirms the floating-point implementation realises it and is not itself a proof of root-set equality."
      },
      "holds": true,
      "decided_by": "the reduced-coefficient identity; the root-level quantities below are solver diagnostics and decide nothing",
      "retired_as_a_decision_rule": {
        "statistic": "max_root_difference",
        "threshold": 1e-06,
        "still_computed_and_reported": true,
        "authority": "AMENDMENT-20260809T172259Z"
      },
      "reduction_diagnostics": {
        "note": "Reported because the declared statistic compares Newton outcomes start by start, which is a stricter test than the claim it is named after.",
        "max_form_difference_on_the_diagonal": 1.1102230246251565e-16,
        "starts_evaluated": 92160,
        "acceptance_tolerance": 1e-10,
        "mirror_residual_at_the_delayed_roots": 9.372011677632767e-11,
        "delayed_residual_at_the_mirror_roots": 9.177777646641773e-11,
        "every_root_solves_the_other_equation": true,
        "starts_disagreeing_beyond_the_merge_tolerance": 3,
        "cells_with_more_than_one_mirror_root": 419,
        "cells": 2560,
        "max_distinct_mirror_roots_in_a_cell": 35
      }
    },
    "stability_is_decided_before_the_step_size_is_chosen": {
      "claim": "The update x -> x + h r(x) has multipliers 1 + h mu for the response Jacobian's eigenvalues mu, so a root is unstable at every positive step size as soon as the largest real part of mu is positive. Reporting that abscissa separates a property of the program from a property of the step size we happened to choose.",
      "cases": [
        {
          "configuration": "MIRROR_STATE_h0.25_unbounded",
          "accepted_roots": 15006,
          "distinct_roots": 1994,
          "median_response_abscissa": 0.05515641982609172,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0137891049565229,
          "step_size": 0.25
        },
        {
          "configuration": "MIRROR_STATE_h0.25_clipped",
          "accepted_roots": 15006,
          "distinct_roots": 1994,
          "median_response_abscissa": 0.05515641982609172,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0137891049565229,
          "step_size": 0.25
        },
        {
          "configuration": "MIRROR_STATE_h0.5_unbounded",
          "accepted_roots": 15006,
          "distinct_roots": 1994,
          "median_response_abscissa": 0.05515641982609172,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.027578209913046,
          "step_size": 0.5
        },
        {
          "configuration": "MIRROR_STATE_h0.5_clipped",
          "accepted_roots": 15006,
          "distinct_roots": 1994,
          "median_response_abscissa": 0.05515641982609172,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.027578209913046,
          "step_size": 0.5
        },
        {
          "configuration": "MIRROR_STATE_h1_unbounded",
          "accepted_roots": 15006,
          "distinct_roots": 1994,
          "median_response_abscissa": 0.05515641982609172,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0551564198260908,
          "step_size": 1.0
        },
        {
          "configuration": "MIRROR_STATE_h1_clipped",
          "accepted_roots": 15006,
          "distinct_roots": 1994,
          "median_response_abscissa": 0.05515641982609172,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0551564198260908,
          "step_size": 1.0
        },
        {
          "configuration": "LEAKY_UPDATE_h0.25_leak0.05_unbounded",
          "accepted_roots": 30710,
          "distinct_roots": 30710,
          "median_response_abscissa": 0.030000000000000034,
          "accepted_solver_outcomes_with_negative_abscissa": 25,
          "distinct_roots_with_negative_abscissa": 25,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.9575000000000011,
          "step_size": 0.25
        },
        {
          "configuration": "LEAKY_UPDATE_h0.25_leak0.2_unbounded",
          "accepted_roots": 30720,
          "distinct_roots": 30720,
          "median_response_abscissa": 0.030079615724490638,
          "accepted_solver_outcomes_with_negative_abscissa": 28,
          "distinct_roots_with_negative_abscissa": 28,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.8075199039311226,
          "step_size": 0.25
        },
        {
          "configuration": "LEAKY_UPDATE_h0.25_leak0.05_clipped",
          "accepted_roots": 30710,
          "distinct_roots": 30710,
          "median_response_abscissa": 0.030000000000000034,
          "accepted_solver_outcomes_with_negative_abscissa": 25,
          "distinct_roots_with_negative_abscissa": 25,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.9575000000000011,
          "step_size": 0.25
        },
        {
          "configuration": "LEAKY_UPDATE_h0.25_leak0.2_clipped",
          "accepted_roots": 30720,
          "distinct_roots": 30720,
          "median_response_abscissa": 0.030079615724490638,
          "accepted_solver_outcomes_with_negative_abscissa": 28,
          "distinct_roots_with_negative_abscissa": 28,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.8075199039311226,
          "step_size": 0.25
        },
        {
          "configuration": "LEAKY_UPDATE_h0.5_leak0.05_unbounded",
          "accepted_roots": 29643,
          "distinct_roots": 29643,
          "median_response_abscissa": 0.02965811740093529,
          "accepted_solver_outcomes_with_negative_abscissa": 26,
          "distinct_roots_with_negative_abscissa": 26,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.9648290587004682,
          "step_size": 0.5
        },
        {
          "configuration": "LEAKY_UPDATE_h0.5_leak0.2_unbounded",
          "accepted_roots": 30720,
          "distinct_roots": 30720,
          "median_response_abscissa": 0.0300135229857197,
          "accepted_solver_outcomes_with_negative_abscissa": 25,
          "distinct_roots_with_negative_abscissa": 25,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.8150069980023271,
          "step_size": 0.5
        },
        {
          "configuration": "LEAKY_UPDATE_h0.5_leak0.05_clipped",
          "accepted_roots": 29643,
          "distinct_roots": 29643,
          "median_response_abscissa": 0.02965811740093529,
          "accepted_solver_outcomes_with_negative_abscissa": 26,
          "distinct_roots_with_negative_abscissa": 26,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.9648290587004682,
          "step_size": 0.5
        },
        {
          "configuration": "LEAKY_UPDATE_h0.5_leak0.2_clipped",
          "accepted_roots": 30720,
          "distinct_roots": 30720,
          "median_response_abscissa": 0.0300135229857197,
          "accepted_solver_outcomes_with_negative_abscissa": 25,
          "distinct_roots_with_negative_abscissa": 25,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.8150069980023271,
          "step_size": 0.5
        },
        {
          "configuration": "LEAKY_UPDATE_h1_leak0.05_unbounded",
          "accepted_roots": 26585,
          "distinct_roots": 26585,
          "median_response_abscissa": 0.02634920420790898,
          "accepted_solver_outcomes_with_negative_abscissa": 29,
          "distinct_roots_with_negative_abscissa": 29,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.9763492042079089,
          "step_size": 1.0
        },
        {
          "configuration": "LEAKY_UPDATE_h1_leak0.2_unbounded",
          "accepted_roots": 30710,
          "distinct_roots": 30710,
          "median_response_abscissa": 0.030000000000000034,
          "accepted_solver_outcomes_with_negative_abscissa": 25,
          "distinct_roots_with_negative_abscissa": 25,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.8300000000000011,
          "step_size": 1.0
        },
        {
          "configuration": "LEAKY_UPDATE_h1_leak0.05_clipped",
          "accepted_roots": 26585,
          "distinct_roots": 26585,
          "median_response_abscissa": 0.02634920420790898,
          "accepted_solver_outcomes_with_negative_abscissa": 29,
          "distinct_roots_with_negative_abscissa": 29,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.9763492042079089,
          "step_size": 1.0
        },
        {
          "configuration": "LEAKY_UPDATE_h1_leak0.2_clipped",
          "accepted_roots": 30710,
          "distinct_roots": 30710,
          "median_response_abscissa": 0.030000000000000034,
          "accepted_solver_outcomes_with_negative_abscissa": 25,
          "distinct_roots_with_negative_abscissa": 25,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 0.8300000000000011,
          "step_size": 1.0
        },
        {
          "configuration": "INERT_ACTION_h0.25_unbounded",
          "accepted_roots": 2212,
          "distinct_roots": 100,
          "median_response_abscissa": 0.05000766953582563,
          "accepted_solver_outcomes_with_negative_abscissa": 0,
          "distinct_roots_with_negative_abscissa": 0,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0125019173839567,
          "step_size": 0.25
        },
        {
          "configuration": "INERT_ACTION_h0.25_clipped",
          "accepted_roots": 2212,
          "distinct_roots": 100,
          "median_response_abscissa": 0.05000766953582563,
          "accepted_solver_outcomes_with_negative_abscissa": 0,
          "distinct_roots_with_negative_abscissa": 0,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0125019173839567,
          "step_size": 0.25
        },
        {
          "configuration": "INERT_ACTION_h0.5_unbounded",
          "accepted_roots": 2212,
          "distinct_roots": 100,
          "median_response_abscissa": 0.05000766953582563,
          "accepted_solver_outcomes_with_negative_abscissa": 0,
          "distinct_roots_with_negative_abscissa": 0,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0250038347679127,
          "step_size": 0.5
        },
        {
          "configuration": "INERT_ACTION_h0.5_clipped",
          "accepted_roots": 2212,
          "distinct_roots": 100,
          "median_response_abscissa": 0.05000766953582563,
          "accepted_solver_outcomes_with_negative_abscissa": 0,
          "distinct_roots_with_negative_abscissa": 0,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0250038347679127,
          "step_size": 0.5
        },
        {
          "configuration": "INERT_ACTION_h1_unbounded",
          "accepted_roots": 2212,
          "distinct_roots": 100,
          "median_response_abscissa": 0.05000766953582563,
          "accepted_solver_outcomes_with_negative_abscissa": 0,
          "distinct_roots_with_negative_abscissa": 0,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0500076695358251,
          "step_size": 1.0
        },
        {
          "configuration": "INERT_ACTION_h1_clipped",
          "accepted_roots": 2212,
          "distinct_roots": 100,
          "median_response_abscissa": 0.05000766953582563,
          "accepted_solver_outcomes_with_negative_abscissa": 0,
          "distinct_roots_with_negative_abscissa": 0,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0500076695358251,
          "step_size": 1.0
        },
        {
          "configuration": "DELAYED_UPDATE_h0.25_unbounded",
          "accepted_roots": 15010,
          "distinct_roots": 1995,
          "median_response_abscissa": 0.055156419826091714,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0136801184288444,
          "step_size": 0.25
        },
        {
          "configuration": "DELAYED_UPDATE_h0.25_clipped",
          "accepted_roots": 15010,
          "distinct_roots": 1995,
          "median_response_abscissa": 0.055156419826091714,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0136801184288444,
          "step_size": 0.25
        },
        {
          "configuration": "DELAYED_UPDATE_h0.5_unbounded",
          "accepted_roots": 15010,
          "distinct_roots": 1995,
          "median_response_abscissa": 0.055156419826091714,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0271693660396006,
          "step_size": 0.5
        },
        {
          "configuration": "DELAYED_UPDATE_h0.5_clipped",
          "accepted_roots": 15010,
          "distinct_roots": 1995,
          "median_response_abscissa": 0.055156419826091714,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.0271693660396006,
          "step_size": 0.5
        },
        {
          "configuration": "DELAYED_UPDATE_h1_unbounded",
          "accepted_roots": 15010,
          "distinct_roots": 1995,
          "median_response_abscissa": 0.055156419826091714,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.053725347463809,
          "step_size": 1.0
        },
        {
          "configuration": "DELAYED_UPDATE_h1_clipped",
          "accepted_roots": 15010,
          "distinct_roots": 1995,
          "median_response_abscissa": 0.055156419826091714,
          "accepted_solver_outcomes_with_negative_abscissa": 1,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "median_spectral_radius": 1.053725347463809,
          "step_size": 1.0
        }
      ],
      "counting_unit": "One geometrically distinct root within one program-by-context equation, deduplicated at ROOT_MERGE_TOLERANCE; not one accepted Newton start and not one configuration. Every configuration sharing a response family re-reports the same root set, because the roots and their response-Jacobian abscissae depend on neither the step size nor the bounding mode.",
      "by_response_family": [
        {
          "response_family": "delayed",
          "configurations_sharing_this_root_set": 6,
          "distinct_roots": 1995,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "every_configuration_agreed": true
        },
        {
          "response_family": "inert",
          "configurations_sharing_this_root_set": 6,
          "distinct_roots": 100,
          "distinct_roots_with_negative_abscissa": 0,
          "mixed_abscissa_sign_clusters": 0,
          "every_configuration_agreed": true
        },
        {
          "response_family": "mirror",
          "configurations_sharing_this_root_set": 6,
          "distinct_roots": 1994,
          "distinct_roots_with_negative_abscissa": 1,
          "mixed_abscissa_sign_clusters": 0,
          "every_configuration_agreed": true
        }
      ],
      "mirror_and_delayed_are_one_root_set": true,
      "mirror_delayed_deduplicated_union": {
        "operation": "Pool accepted mirror and delayed Newton outcomes within each program-by-context equation, then geometrically deduplicate at ROOT_MERGE_TOLERANCE.",
        "representative_configurations": [
          "MIRROR_STATE_h1_unbounded",
          "DELAYED_UPDATE_h1_unbounded"
        ],
        "root_merge_tolerance": 1e-06,
        "mirror_distinct_roots": 1994,
        "delayed_distinct_roots": 1995,
        "deduplicated_union_roots": 1997,
        "mirror_negative_abscissa_roots": 1,
        "delayed_negative_abscissa_roots": 1,
        "deduplicated_union_negative_abscissa_roots": 1,
        "negative_cluster_rule": "A union cluster is counted as negative if any accepted member has a negative response-Jacobian abscissa; this is a conservative upper-bound convention.",
        "clusters_with_mixed_abscissa_sign": 0,
        "authority": "AMENDMENT-20260810T231541Z, approved by owner 2026-08-31; AMENDMENT-20260831T182327Z"
      },
      "undamped_roots_examined": 4089,
      "undamped_roots_with_negative_abscissa": 2,
      "undamped_roots_examined_merging_shared_root_sets": 2097,
      "undamped_roots_with_negative_abscissa_merging_shared_root_sets": 1,
      "undamped_config_accepted_solver_outcomes": 193368,
      "undamped_config_accepted_solver_outcomes_with_negative_abscissa": 12,
      "every_undamped_root_is_unstable_at_every_step_size": false
    }
  },
  "configurations": {
    "MIRROR_STATE_h0.25_unbounded": {
      "config": {
        "closure_id": "MIRROR_STATE",
        "step_size": 0.25,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.5620442708333333,
        "converged": 0.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.015852864583333334,
        "drifting": 0.42210286458333335
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.8639322916666666,
      "max_guard_violation": 29.640322774875095,
      "median_final_speed": 0.10533737066462923,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 13497,
        "1": 17223
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.90576171875,
        "cells_with_a_split_outcome": 894,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.77890625,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.16282552083333332,
        "median_spectral_radius_at_accepted_roots": 1.0137891049565229,
        "median_response_abscissa_at_accepted_roots": 0.05515641982609172,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15006,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1994,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "MIRROR_STATE_h0.25_clipped": {
      "config": {
        "closure_id": "MIRROR_STATE",
        "step_size": 0.25,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.29931640625,
        "cycle": 0.0,
        "contracting": 0.14833984375,
        "drifting": 0.55234375
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.29931640625,
        "median_response_norm_at_those_endpoints": 0.08744561012730383
      },
      "left_reference_guard_fraction": 0.10768229166666667,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.0015057791407691286,
      "median_speed_decay_per_step": 1.0000223717323058,
      "period_histogram": {
        "0": 28904,
        "1": 1816
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.7340169270833334,
        "cells_with_a_split_outcome": 2109,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.77890625,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.16282552083333332,
        "median_spectral_radius_at_accepted_roots": 1.0137891049565229,
        "median_response_abscissa_at_accepted_roots": 0.05515641982609172,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15006,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1994,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "MIRROR_STATE_h0.5_unbounded": {
      "config": {
        "closure_id": "MIRROR_STATE",
        "step_size": 0.5,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.8064778645833334,
        "converged": 0.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.010970052083333333,
        "drifting": 0.18255208333333334
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.9490885416666667,
      "max_guard_violation": 30.011977130323473,
      "median_final_speed": 0.26514470331861506,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 5969,
        "1": 24751
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.9434895833333332,
        "cells_with_a_split_outcome": 559,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.77890625,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.16282552083333332,
        "median_spectral_radius_at_accepted_roots": 1.027578209913046,
        "median_response_abscissa_at_accepted_roots": 0.05515641982609172,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15006,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1994,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "MIRROR_STATE_h0.5_clipped": {
      "config": {
        "closure_id": "MIRROR_STATE",
        "step_size": 0.5,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.4981770833333333,
        "cycle": 0.0,
        "contracting": 0.10563151041666667,
        "drifting": 0.39619140625
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.4981770833333333,
        "median_response_norm_at_those_endpoints": 0.08946155663948491
      },
      "left_reference_guard_fraction": 0.15442708333333333,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.000921981463240983,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 25371,
        "1": 5349
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.7680338541666667,
        "cells_with_a_split_outcome": 1938,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.77890625,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.16282552083333332,
        "median_spectral_radius_at_accepted_roots": 1.027578209913046,
        "median_response_abscissa_at_accepted_roots": 0.05515641982609172,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15006,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1994,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "MIRROR_STATE_h1_unbounded": {
      "config": {
        "closure_id": "MIRROR_STATE",
        "step_size": 1.0,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.9068033854166667,
        "converged": 0.0015625,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.00712890625,
        "drifting": 0.08450520833333333
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.9801106770833333,
      "max_guard_violation": 31.86199735260319,
      "median_final_speed": 0.5494779108206704,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 2824,
        "1": 27896
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.96982421875,
        "cells_with_a_split_outcome": 263,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.77890625,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.16282552083333332,
        "median_spectral_radius_at_accepted_roots": 1.0551564198260908,
        "median_response_abscissa_at_accepted_roots": 0.05515641982609172,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15006,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1994,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "MIRROR_STATE_h1_clipped": {
      "config": {
        "closure_id": "MIRROR_STATE",
        "step_size": 1.0,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.69443359375,
        "cycle": 0.0,
        "contracting": 0.06097005208333333,
        "drifting": 0.24459635416666667
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.69443359375,
        "median_response_norm_at_those_endpoints": 0.0791471369105364
      },
      "left_reference_guard_fraction": 0.18297526041666667,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.0001444079720456517,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 19987,
        "1": 10733
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.8423502604166666,
        "cells_with_a_split_outcome": 1454,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.77890625,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.16282552083333332,
        "median_spectral_radius_at_accepted_roots": 1.0551564198260908,
        "median_response_abscissa_at_accepted_roots": 0.05515641982609172,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15006,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1994,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "LEAKY_UPDATE_h0.25_leak0.05_unbounded": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 0.25,
        "leak_rate": 0.05,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.9793619791666667,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.02041015625,
        "drifting": 0.00022786458333333334
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.0003255208333333333,
      "max_guard_violation": 1.7489301347717108,
      "median_final_speed": 7.51490901374416e-15,
      "median_speed_decay_per_step": 0.9569871820719686,
      "period_histogram": {
        "0": 74,
        "1": 30646
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.99033203125,
        "cells_with_a_split_outcome": 87,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 0.9996744791666666,
        "mean_distinct_roots_in_domain": 0.9996419270833333,
        "mean_stable_roots_in_domain": 0.9996419270833333,
        "units_with_no_root_in_domain": 11,
        "units_with_a_stable_root_in_domain": 30709,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 0.9996744791666666,
        "median_spectral_radius_at_accepted_roots": 0.9575000000000011,
        "median_response_abscissa_at_accepted_roots": 0.030000000000000034,
        "accepted_roots_with_negative_abscissa": 25,
        "accepted_roots": 30710,
        "distinct_roots_with_negative_abscissa": 25,
        "distinct_roots_total": 30710,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 5.0,
          "median_displacement_from_start": 0.06973661917727544,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.26010744983148043
        }
      }
    },
    "LEAKY_UPDATE_h0.25_leak0.2_unbounded": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 0.25,
        "leak_rate": 0.2,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 1.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.0,
        "drifting": 0.0
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.0,
      "max_guard_violation": 0.0,
      "median_final_speed": 0.0,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "1": 30720
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 1.0,
        "cells_with_a_split_outcome": 0,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 1.0,
        "mean_distinct_roots_in_domain": 1.0,
        "mean_stable_roots_in_domain": 1.0,
        "units_with_no_root_in_domain": 0,
        "units_with_a_stable_root_in_domain": 30720,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 1.0,
        "median_spectral_radius_at_accepted_roots": 0.8075199039311226,
        "median_response_abscissa_at_accepted_roots": 0.030079615724490638,
        "accepted_roots_with_negative_abscissa": 28,
        "accepted_roots": 30720,
        "distinct_roots_with_negative_abscissa": 28,
        "distinct_roots_total": 30720,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 1.25,
          "median_displacement_from_start": 0.015732791932479923,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.058681026361257015
        }
      }
    },
    "LEAKY_UPDATE_h0.25_leak0.05_clipped": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 0.25,
        "leak_rate": 0.05,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.9793619791666667,
        "pinned_by_bound": 0.0003255208333333333,
        "cycle": 0.0,
        "contracting": 0.0203125,
        "drifting": 0.0
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0003255208333333333,
        "median_response_norm_at_those_endpoints": 0.23287218093661702
      },
      "left_reference_guard_fraction": 0.0,
      "max_guard_violation": 0.0,
      "median_final_speed": 7.51490901374416e-15,
      "median_speed_decay_per_step": 0.9569859065728465,
      "period_histogram": {
        "0": 68,
        "1": 30652
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.990234375,
        "cells_with_a_split_outcome": 87,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 0.9996744791666666,
        "mean_distinct_roots_in_domain": 0.9996419270833333,
        "mean_stable_roots_in_domain": 0.9996419270833333,
        "units_with_no_root_in_domain": 11,
        "units_with_a_stable_root_in_domain": 30709,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 0.9996744791666666,
        "median_spectral_radius_at_accepted_roots": 0.9575000000000011,
        "median_response_abscissa_at_accepted_roots": 0.030000000000000034,
        "accepted_roots_with_negative_abscissa": 25,
        "accepted_roots": 30710,
        "distinct_roots_with_negative_abscissa": 25,
        "distinct_roots_total": 30710,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 5.0,
          "median_displacement_from_start": 0.06973661917727544,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.26010744983148043
        }
      }
    },
    "LEAKY_UPDATE_h0.25_leak0.2_clipped": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 0.25,
        "leak_rate": 0.2,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 1.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.0,
        "drifting": 0.0
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.0,
      "max_guard_violation": 0.0,
      "median_final_speed": 0.0,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "1": 30720
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 1.0,
        "cells_with_a_split_outcome": 0,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 1.0,
        "mean_distinct_roots_in_domain": 1.0,
        "mean_stable_roots_in_domain": 1.0,
        "units_with_no_root_in_domain": 0,
        "units_with_a_stable_root_in_domain": 30720,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 1.0,
        "median_spectral_radius_at_accepted_roots": 0.8075199039311226,
        "median_response_abscissa_at_accepted_roots": 0.030079615724490638,
        "accepted_roots_with_negative_abscissa": 28,
        "accepted_roots": 30720,
        "distinct_roots_with_negative_abscissa": 28,
        "distinct_roots_total": 30720,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 1.25,
          "median_displacement_from_start": 0.015732791932479923,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.058681026361257015
        }
      }
    },
    "LEAKY_UPDATE_h0.5_leak0.05_unbounded": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 0.5,
        "leak_rate": 0.05,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.03359375,
        "converged": 0.74736328125,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.20634765625,
        "drifting": 0.0126953125
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.06334635416666666,
      "max_guard_violation": 13.619488577875163,
      "median_final_speed": 1.4242653708128506e-12,
      "median_speed_decay_per_step": 0.9645548543921872,
      "period_histogram": {
        "0": 3437,
        "1": 27283
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.9362630208333332,
        "cells_with_a_split_outcome": 606,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 0.96494140625,
        "mean_distinct_roots_in_domain": 0.9392252604166667,
        "mean_stable_roots_in_domain": 0.9313802083333333,
        "units_with_no_root_in_domain": 1867,
        "units_with_a_stable_root_in_domain": 28612,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 0.96494140625,
        "median_spectral_radius_at_accepted_roots": 0.9648290587004682,
        "median_response_abscissa_at_accepted_roots": 0.02965811740093529,
        "accepted_roots_with_negative_abscissa": 26,
        "accepted_roots": 29643,
        "distinct_roots_with_negative_abscissa": 26,
        "distinct_roots_total": 29643,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 10.0,
          "median_displacement_from_start": 0.15605451693347655,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.5820606578455589
        }
      }
    },
    "LEAKY_UPDATE_h0.5_leak0.2_unbounded": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 0.5,
        "leak_rate": 0.2,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 1.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.0,
        "drifting": 0.0
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.0,
      "max_guard_violation": 0.0,
      "median_final_speed": 0.0,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "1": 30720
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 1.0,
        "cells_with_a_split_outcome": 0,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 1.0,
        "mean_distinct_roots_in_domain": 1.0,
        "mean_stable_roots_in_domain": 1.0,
        "units_with_no_root_in_domain": 0,
        "units_with_a_stable_root_in_domain": 30720,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 1.0,
        "median_spectral_radius_at_accepted_roots": 0.8150069980023271,
        "median_response_abscissa_at_accepted_roots": 0.0300135229857197,
        "accepted_roots_with_negative_abscissa": 25,
        "accepted_roots": 30720,
        "distinct_roots_with_negative_abscissa": 25,
        "distinct_roots_total": 30720,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 2.5,
          "median_displacement_from_start": 0.03243729878637854,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.12098640809212129
        }
      }
    },
    "LEAKY_UPDATE_h0.5_leak0.05_clipped": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 0.5,
        "leak_rate": 0.05,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.7468098958333333,
        "pinned_by_bound": 0.06194661458333333,
        "cycle": 0.0,
        "contracting": 0.18681640625,
        "drifting": 0.004427083333333333
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.06194661458333333,
        "median_response_norm_at_those_endpoints": 0.1329380210740871
      },
      "left_reference_guard_fraction": 0.0,
      "max_guard_violation": 0.0,
      "median_final_speed": 1.2148172026016974e-12,
      "median_speed_decay_per_step": 0.9643430410809586,
      "period_histogram": {
        "0": 3525,
        "1": 27195
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.92822265625,
        "cells_with_a_split_outcome": 678,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 0.96494140625,
        "mean_distinct_roots_in_domain": 0.9392252604166667,
        "mean_stable_roots_in_domain": 0.9313802083333333,
        "units_with_no_root_in_domain": 1867,
        "units_with_a_stable_root_in_domain": 28612,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 0.96494140625,
        "median_spectral_radius_at_accepted_roots": 0.9648290587004682,
        "median_response_abscissa_at_accepted_roots": 0.02965811740093529,
        "accepted_roots_with_negative_abscissa": 26,
        "accepted_roots": 29643,
        "distinct_roots_with_negative_abscissa": 26,
        "distinct_roots_total": 29643,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 10.0,
          "median_displacement_from_start": 0.15605451693347655,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.5820606578455589
        }
      }
    },
    "LEAKY_UPDATE_h0.5_leak0.2_clipped": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 0.5,
        "leak_rate": 0.2,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 1.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.0,
        "drifting": 0.0
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.0,
      "max_guard_violation": 0.0,
      "median_final_speed": 0.0,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "1": 30720
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 1.0,
        "cells_with_a_split_outcome": 0,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 1.0,
        "mean_distinct_roots_in_domain": 1.0,
        "mean_stable_roots_in_domain": 1.0,
        "units_with_no_root_in_domain": 0,
        "units_with_a_stable_root_in_domain": 30720,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 1.0,
        "median_spectral_radius_at_accepted_roots": 0.8150069980023271,
        "median_response_abscissa_at_accepted_roots": 0.0300135229857197,
        "accepted_roots_with_negative_abscissa": 25,
        "accepted_roots": 30720,
        "distinct_roots_with_negative_abscissa": 25,
        "distinct_roots_total": 30720,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 2.5,
          "median_displacement_from_start": 0.03243729878637854,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.12098640809212129
        }
      }
    },
    "LEAKY_UPDATE_h1_leak0.05_unbounded": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 1.0,
        "leak_rate": 0.05,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.2657877604166667,
        "converged": 0.41513671875,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.28714192708333336,
        "drifting": 0.03193359375
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.3658203125,
      "max_guard_violation": 19.134582602702277,
      "median_final_speed": 2.709886249295399e-08,
      "median_speed_decay_per_step": 0.9797143562236048,
      "period_histogram": {
        "0": 6309,
        "1": 24411
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.8883463541666667,
        "cells_with_a_split_outcome": 947,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 0.8653971354166666,
        "mean_distinct_roots_in_domain": 0.7081380208333333,
        "mean_stable_roots_in_domain": 0.61923828125,
        "units_with_no_root_in_domain": 8966,
        "units_with_a_stable_root_in_domain": 19023,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 0.8653971354166666,
        "median_spectral_radius_at_accepted_roots": 0.9763492042079089,
        "median_response_abscissa_at_accepted_roots": 0.02634920420790898,
        "accepted_roots_with_negative_abscissa": 29,
        "accepted_roots": 26585,
        "distinct_roots_with_negative_abscissa": 29,
        "distinct_roots_total": 26585,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 20.0,
          "median_displacement_from_start": 0.3762720264529737,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 1.4034399487421507
        }
      }
    },
    "LEAKY_UPDATE_h1_leak0.2_unbounded": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 1.0,
        "leak_rate": 0.2,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0003255208333333333,
        "converged": 0.9994791666666667,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.0001953125,
        "drifting": 0.0
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.00035807291666666664,
      "max_guard_violation": 12.79479813439356,
      "median_final_speed": 0.0,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 2,
        "1": 30718
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.9994791666666666,
        "cells_with_a_split_outcome": 9,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 0.9996744791666666,
        "mean_distinct_roots_in_domain": 0.9996419270833333,
        "mean_stable_roots_in_domain": 0.9996419270833333,
        "units_with_no_root_in_domain": 11,
        "units_with_a_stable_root_in_domain": 30709,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 0.9996744791666666,
        "median_spectral_radius_at_accepted_roots": 0.8300000000000011,
        "median_response_abscissa_at_accepted_roots": 0.030000000000000034,
        "accepted_roots_with_negative_abscissa": 25,
        "accepted_roots": 30710,
        "distinct_roots_with_negative_abscissa": 25,
        "distinct_roots_total": 30710,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 5.0,
          "median_displacement_from_start": 0.06973661917727544,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.26010744983148043
        }
      }
    },
    "LEAKY_UPDATE_h1_leak0.05_clipped": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 1.0,
        "leak_rate": 0.05,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.40725911458333336,
        "pinned_by_bound": 0.35615234375,
        "cycle": 0.0,
        "contracting": 0.22360026041666667,
        "drifting": 0.01298828125
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.35615234375,
        "median_response_norm_at_those_endpoints": 0.10683325312109698
      },
      "left_reference_guard_fraction": 0.003938802083333333,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 2.7049133370532484e-10,
      "median_speed_decay_per_step": 0.9710989152886036,
      "period_histogram": {
        "0": 8528,
        "1": 22192
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.8847005208333332,
        "cells_with_a_split_outcome": 1109,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 0.8653971354166666,
        "mean_distinct_roots_in_domain": 0.7081380208333333,
        "mean_stable_roots_in_domain": 0.61923828125,
        "units_with_no_root_in_domain": 8966,
        "units_with_a_stable_root_in_domain": 19023,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 0.8653971354166666,
        "median_spectral_radius_at_accepted_roots": 0.9763492042079089,
        "median_response_abscissa_at_accepted_roots": 0.02634920420790898,
        "accepted_roots_with_negative_abscissa": 29,
        "accepted_roots": 26585,
        "distinct_roots_with_negative_abscissa": 29,
        "distinct_roots_total": 26585,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 20.0,
          "median_displacement_from_start": 0.3762720264529737,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 1.4034399487421507
        }
      }
    },
    "LEAKY_UPDATE_h1_leak0.2_clipped": {
      "config": {
        "closure_id": "LEAKY_UPDATE",
        "step_size": 1.0,
        "leak_rate": 0.2,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.9994791666666667,
        "pinned_by_bound": 0.00035807291666666664,
        "cycle": 0.0,
        "contracting": 0.00016276041666666666,
        "drifting": 0.0
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.00035807291666666664,
        "median_response_norm_at_those_endpoints": 0.23264086203696768
      },
      "left_reference_guard_fraction": 0.0,
      "max_guard_violation": 0.0,
      "median_final_speed": 0.0,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 1,
        "1": 30719
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.9994791666666666,
        "cells_with_a_split_outcome": 9,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "equation",
        "counting_note": "The leak makes the fixed-point equation depend on the state each run started from, so there is one equation per initial state and a count per cell would multiply one root by the number of starts.",
        "mean_distinct_roots": 0.9996744791666666,
        "mean_distinct_roots_in_domain": 0.9996419270833333,
        "mean_stable_roots_in_domain": 0.9996419270833333,
        "units_with_no_root_in_domain": 11,
        "units_with_a_stable_root_in_domain": 30709,
        "units": 30720,
        "cells": 2560,
        "newton_starts_per_cell": 12,
        "accepted_start_fraction": 0.9996744791666666,
        "median_spectral_radius_at_accepted_roots": 0.8300000000000011,
        "median_response_abscissa_at_accepted_roots": 0.030000000000000034,
        "accepted_roots_with_negative_abscissa": 25,
        "accepted_roots": 30710,
        "distinct_roots_with_negative_abscissa": 25,
        "distinct_roots_total": 30710,
        "mixed_abscissa_sign_clusters": 0,
        "leak_pins_the_root_to_its_start": {
          "note": "The equation rearranges to x = x0 + (h/lambda) r(x), so the displacement below is the whole of the program's contribution to the fixed point's location. The spread of the starting states is the scale it competes with.",
          "step_over_leak": 5.0,
          "median_displacement_from_start": 0.06973661917727544,
          "median_spread_of_starting_states": 0.26810696588066474,
          "displacement_share_of_spread": 0.26010744983148043
        }
      }
    },
    "INERT_ACTION_h0.25_unbounded": {
      "config": {
        "closure_id": "INERT_ACTION",
        "step_size": 0.25,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.4576822916666667,
        "converged": 0.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.015885416666666666,
        "drifting": 0.5264322916666667
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.8206705729166667,
      "max_guard_violation": 25.92150390148214,
      "median_final_speed": 0.04451422366084982,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 16696,
        "1": 14024
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.91279296875,
        "cells_with_a_split_outcome": 828,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.0390625,
        "mean_distinct_roots_in_domain": 0.004296875,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2550,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.024001736111111113,
        "median_spectral_radius_at_accepted_roots": 1.0125019173839567,
        "median_response_abscissa_at_accepted_roots": 0.05000766953582563,
        "accepted_roots_with_negative_abscissa": 0,
        "accepted_roots": 2212,
        "distinct_roots_with_negative_abscissa": 0,
        "distinct_roots_total": 100,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "INERT_ACTION_h0.25_clipped": {
      "config": {
        "closure_id": "INERT_ACTION",
        "step_size": 0.25,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.24583333333333332,
        "cycle": 0.0,
        "contracting": 0.13453776041666668,
        "drifting": 0.61962890625
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.24583333333333332,
        "median_response_norm_at_those_endpoints": 0.058274385575768195
      },
      "left_reference_guard_fraction": 0.0740234375,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.0014978392256346164,
      "median_speed_decay_per_step": 1.0000059124706375,
      "period_histogram": {
        "0": 29754,
        "1": 966
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.7884765625,
        "cells_with_a_split_outcome": 1833,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.0390625,
        "mean_distinct_roots_in_domain": 0.004296875,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2550,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.024001736111111113,
        "median_spectral_radius_at_accepted_roots": 1.0125019173839567,
        "median_response_abscissa_at_accepted_roots": 0.05000766953582563,
        "accepted_roots_with_negative_abscissa": 0,
        "accepted_roots": 2212,
        "distinct_roots_with_negative_abscissa": 0,
        "distinct_roots_total": 100,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "INERT_ACTION_h0.5_unbounded": {
      "config": {
        "closure_id": "INERT_ACTION",
        "step_size": 0.5,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.6944986979166666,
        "converged": 0.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.013346354166666666,
        "drifting": 0.2921549479166667
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.9271484375,
      "max_guard_violation": 26.64127491372114,
      "median_final_speed": 0.1658079484106057,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 9408,
        "1": 21312
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.94404296875,
        "cells_with_a_split_outcome": 535,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.0390625,
        "mean_distinct_roots_in_domain": 0.004296875,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2550,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.024001736111111113,
        "median_spectral_radius_at_accepted_roots": 1.0250038347679127,
        "median_response_abscissa_at_accepted_roots": 0.05000766953582563,
        "accepted_roots_with_negative_abscissa": 0,
        "accepted_roots": 2212,
        "distinct_roots_with_negative_abscissa": 0,
        "distinct_roots_total": 100,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "INERT_ACTION_h0.5_clipped": {
      "config": {
        "closure_id": "INERT_ACTION",
        "step_size": 0.5,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.37470703125,
        "cycle": 0.0,
        "contracting": 0.11337890625,
        "drifting": 0.5119140625
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.37470703125,
        "median_response_norm_at_those_endpoints": 0.062011231039667124
      },
      "left_reference_guard_fraction": 0.12587890625,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.0012724394892347757,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 27845,
        "1": 2875
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.8006184895833333,
        "cells_with_a_split_outcome": 1765,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.0390625,
        "mean_distinct_roots_in_domain": 0.004296875,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2550,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.024001736111111113,
        "median_spectral_radius_at_accepted_roots": 1.0250038347679127,
        "median_response_abscissa_at_accepted_roots": 0.05000766953582563,
        "accepted_roots_with_negative_abscissa": 0,
        "accepted_roots": 2212,
        "distinct_roots_with_negative_abscissa": 0,
        "distinct_roots_total": 100,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "INERT_ACTION_h1_unbounded": {
      "config": {
        "closure_id": "INERT_ACTION",
        "step_size": 1.0,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.8411783854166667,
        "converged": 0.0015625,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.007291666666666667,
        "drifting": 0.14996744791666666
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.9717447916666667,
      "max_guard_violation": 28.824413372554265,
      "median_final_speed": 0.3410022881721935,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 4851,
        "1": 25869
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.9708984375,
        "cells_with_a_split_outcome": 267,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.0390625,
        "mean_distinct_roots_in_domain": 0.004296875,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2550,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.024001736111111113,
        "median_spectral_radius_at_accepted_roots": 1.0500076695358251,
        "median_response_abscissa_at_accepted_roots": 0.05000766953582563,
        "accepted_roots_with_negative_abscissa": 0,
        "accepted_roots": 2212,
        "distinct_roots_with_negative_abscissa": 0,
        "distinct_roots_total": 100,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "INERT_ACTION_h1_clipped": {
      "config": {
        "closure_id": "INERT_ACTION",
        "step_size": 1.0,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.5505533854166667,
        "cycle": 0.0,
        "contracting": 0.0763671875,
        "drifting": 0.37307942708333336
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.5505533854166667,
        "median_response_norm_at_those_endpoints": 0.05997007827395895
      },
      "left_reference_guard_fraction": 0.16305338541666667,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.000802201618477022,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 23741,
        "1": 6979
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.8344075520833334,
        "cells_with_a_split_outcome": 1459,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.0390625,
        "mean_distinct_roots_in_domain": 0.004296875,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2550,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.024001736111111113,
        "median_spectral_radius_at_accepted_roots": 1.0500076695358251,
        "median_response_abscissa_at_accepted_roots": 0.05000766953582563,
        "accepted_roots_with_negative_abscissa": 0,
        "accepted_roots": 2212,
        "distinct_roots_with_negative_abscissa": 0,
        "distinct_roots_total": 100,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "DELAYED_UPDATE_h0.25_unbounded": {
      "config": {
        "closure_id": "DELAYED_UPDATE",
        "step_size": 0.25,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.5610677083333333,
        "converged": 0.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.015787760416666668,
        "drifting": 0.42314453125
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.8636393229166667,
      "max_guard_violation": 29.552372375183996,
      "median_final_speed": 0.10476296450784713,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 13529,
        "1": 17191
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.9059895833333333,
        "cells_with_a_split_outcome": 892,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.779296875,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.1628689236111111,
        "median_spectral_radius_at_accepted_roots": 1.0136801184288444,
        "median_response_abscissa_at_accepted_roots": 0.055156419826091714,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15010,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1995,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "DELAYED_UPDATE_h0.25_clipped": {
      "config": {
        "closure_id": "DELAYED_UPDATE",
        "step_size": 0.25,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.29827473958333334,
        "cycle": 0.0,
        "contracting": 0.14951171875,
        "drifting": 0.5522135416666667
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.29827473958333334,
        "median_response_norm_at_those_endpoints": 0.08734096733351686
      },
      "left_reference_guard_fraction": 0.10690104166666667,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.001511308436999627,
      "median_speed_decay_per_step": 1.0000245314997769,
      "period_histogram": {
        "0": 28916,
        "1": 1804
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.733203125,
        "cells_with_a_split_outcome": 2110,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.779296875,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.1628689236111111,
        "median_spectral_radius_at_accepted_roots": 1.0136801184288444,
        "median_response_abscissa_at_accepted_roots": 0.055156419826091714,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15010,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1995,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "DELAYED_UPDATE_h0.5_unbounded": {
      "config": {
        "closure_id": "DELAYED_UPDATE",
        "step_size": 0.5,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.8058919270833333,
        "converged": 0.0,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.010970052083333333,
        "drifting": 0.18313802083333333
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.9489583333333333,
      "max_guard_violation": 30.026701084238198,
      "median_final_speed": 0.26269227591942346,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 5985,
        "1": 24735
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.9432291666666668,
        "cells_with_a_split_outcome": 565,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.779296875,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.1628689236111111,
        "median_spectral_radius_at_accepted_roots": 1.0271693660396006,
        "median_response_abscissa_at_accepted_roots": 0.055156419826091714,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15010,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1995,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "DELAYED_UPDATE_h0.5_clipped": {
      "config": {
        "closure_id": "DELAYED_UPDATE",
        "step_size": 0.5,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.49664713541666666,
        "cycle": 0.0,
        "contracting": 0.10638020833333334,
        "drifting": 0.39697265625
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.49664713541666666,
        "median_response_norm_at_those_endpoints": 0.08932052531968371
      },
      "left_reference_guard_fraction": 0.15377604166666667,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.0009266045389511348,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 25373,
        "1": 5347
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.7671223958333334,
        "cells_with_a_split_outcome": 1947,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.779296875,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.1628689236111111,
        "median_spectral_radius_at_accepted_roots": 1.0271693660396006,
        "median_response_abscissa_at_accepted_roots": 0.055156419826091714,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15010,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1995,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "DELAYED_UPDATE_h1_unbounded": {
      "config": {
        "closure_id": "DELAYED_UPDATE",
        "step_size": 1.0,
        "leak_rate": null,
        "bounding": "unbounded",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.906640625,
        "converged": 0.0015625,
        "pinned_by_bound": 0.0,
        "cycle": 0.0,
        "contracting": 0.007194010416666666,
        "drifting": 0.08460286458333334
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.0,
        "median_response_norm_at_those_endpoints": NaN
      },
      "left_reference_guard_fraction": 0.9801106770833333,
      "max_guard_violation": 30.594159397698288,
      "median_final_speed": 0.5363961379569633,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 2831,
        "1": 27889
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.9696940104166668,
        "cells_with_a_split_outcome": 262,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.779296875,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.1628689236111111,
        "median_spectral_radius_at_accepted_roots": 1.053725347463809,
        "median_response_abscissa_at_accepted_roots": 0.055156419826091714,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15010,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1995,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "DELAYED_UPDATE_h1_clipped": {
      "config": {
        "closure_id": "DELAYED_UPDATE",
        "step_size": 1.0,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 20260808
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.6935221354166666,
        "cycle": 0.0,
        "contracting": 0.06061197916666667,
        "drifting": 0.24586588541666668
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.6935221354166666,
        "median_response_norm_at_those_endpoints": 0.07908341209304331
      },
      "left_reference_guard_fraction": 0.18404947916666667,
      "max_guard_violation": 2.220446049250313e-16,
      "median_final_speed": 0.00014507012529817642,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 19974,
        "1": 10746
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.8413411458333334,
        "cells_with_a_split_outcome": 1463,
        "cells": 2560
      },
      "fixed_points": {
        "counting_unit": "cell",
        "counting_note": "Every start attacks the same equation, so roots are merged across starts and the count belongs to the cell.",
        "mean_distinct_roots": 0.779296875,
        "mean_distinct_roots_in_domain": 0.225390625,
        "mean_stable_roots_in_domain": 0.0,
        "units_with_no_root_in_domain": 2356,
        "units_with_a_stable_root_in_domain": 0,
        "units": 2560,
        "cells": 2560,
        "newton_starts_per_cell": 36,
        "accepted_start_fraction": 0.1628689236111111,
        "median_spectral_radius_at_accepted_roots": 1.053725347463809,
        "median_response_abscissa_at_accepted_roots": 0.055156419826091714,
        "accepted_roots_with_negative_abscissa": 1,
        "accepted_roots": 15010,
        "distinct_roots_with_negative_abscissa": 1,
        "distinct_roots_total": 1995,
        "mixed_abscissa_sign_clusters": 0
      }
    },
    "BOUNDED_STOCHASTIC_h0.25_clipped": {
      "config": {
        "closure_id": "BOUNDED_STOCHASTIC",
        "step_size": 0.25,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 2344453845
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.2962565104166667,
        "cycle": 0.0,
        "contracting": 0.15152994791666666,
        "drifting": 0.5522135416666667
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.2962565104166667,
        "median_response_norm_at_those_endpoints": 0.08788327073028794
      },
      "left_reference_guard_fraction": 0.7875,
      "max_guard_violation": 0.14943993091619956,
      "median_final_speed": 0.001517445480830656,
      "median_speed_decay_per_step": 1.0000753449218438,
      "period_histogram": {
        "0": 28943,
        "1": 1772,
        "3": 1,
        "4": 1,
        "5": 1,
        "21": 1,
        "24": 1
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.7291666666666666,
        "cells_with_a_split_outcome": 2141,
        "cells": 2560
      }
    },
    "BOUNDED_STOCHASTIC_h0.5_clipped": {
      "config": {
        "closure_id": "BOUNDED_STOCHASTIC",
        "step_size": 0.5,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 3685805015
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.4808268229166667,
        "cycle": 0.0,
        "contracting": 0.11728515625,
        "drifting": 0.40188802083333336
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.4808268229166667,
        "median_response_norm_at_those_endpoints": 0.08978127772233885
      },
      "left_reference_guard_fraction": 0.8892578125,
      "max_guard_violation": 0.14955214818102047,
      "median_final_speed": 0.0009933059934732656,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 25737,
        "1": 4973,
        "3": 8,
        "11": 2
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.7537109375,
        "cells_with_a_split_outcome": 2021,
        "cells": 2560
      }
    },
    "BOUNDED_STOCHASTIC_h1_clipped": {
      "config": {
        "closure_id": "BOUNDED_STOCHASTIC",
        "step_size": 1.0,
        "leak_rate": null,
        "bounding": "clipped",
        "horizon": 600,
        "evidence_contexts": 8,
        "initial_states_per_context": 12,
        "runs": 30720,
        "rng_seed": 2339749876
      },
      "outcome_fractions": {
        "escaped": 0.0,
        "converged": 0.0,
        "pinned_by_bound": 0.637109375,
        "cycle": 0.0,
        "contracting": 0.09065755208333333,
        "drifting": 0.27223307291666665
      },
      "settled_runs_with_no_vanishing_response": {
        "note": "Runs that stopped moving because the projection kept pushing them back, rather than because the response vanished. These are equilibria of the imposed bounding rule, not zeros of the program's response.",
        "fraction": 0.637109375,
        "median_response_norm_at_those_endpoints": 0.07965157777415369
      },
      "left_reference_guard_fraction": 0.9439778645833333,
      "max_guard_violation": 0.1497623958945904,
      "median_final_speed": 0.0004935842860197825,
      "median_speed_decay_per_step": 1.0,
      "period_histogram": {
        "0": 21938,
        "1": 8766,
        "3": 8,
        "5": 4,
        "6": 1,
        "8": 1,
        "24": 1,
        "31": 1
      },
      "basin_estimate": {
        "note": "Each fraction is estimated from 12 initial states per (program, evidence context) cell, so its resolution is 0.083. It is a sample estimate of a basin, not a measured basin.",
        "mean_largest_outcome_share": 0.7955403645833334,
        "cells_with_a_split_outcome": 1718,
        "cells": 2560
      }
    }
  },
  "long_horizon_similarity": {
    "definition": "Each program is summarised by the concatenated endpoints of all its runs under one configuration. The reported number is the rank correlation between pairwise distance in that summary and pairwise distance in the standardised P0-020 Jmean columns, over all program pairs. Pairs are not independent, so this is a descriptive association and no p-value is attached to it.",
    "local_geometry_columns": 64,
    "per_configuration": {
      "MIRROR_STATE_h0.25_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.5493928803820394,
        "pairs": 51040
      },
      "MIRROR_STATE_h0.25_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.6067448828454481,
        "pairs": 51040
      },
      "MIRROR_STATE_h0.5_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.4402388843353226,
        "pairs": 51040
      },
      "MIRROR_STATE_h0.5_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.571213940645409,
        "pairs": 51040
      },
      "MIRROR_STATE_h1_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.3983242047792229,
        "pairs": 51040
      },
      "MIRROR_STATE_h1_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5101203002145348,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h0.25_leak0.05_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.43404827669155627,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h0.25_leak0.2_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.3868071416594519,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h0.25_leak0.05_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.43429976202145176,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h0.25_leak0.2_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.3868071416594519,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h0.5_leak0.05_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.49408250707602946,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h0.5_leak0.2_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.40033367223158356,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h0.5_leak0.05_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5247996543566908,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h0.5_leak0.2_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.40033367223158356,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h1_leak0.05_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.5138800374604247,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h1_leak0.2_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.4336013901011666,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h1_leak0.05_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5725958700920237,
        "pairs": 51040
      },
      "LEAKY_UPDATE_h1_leak0.2_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.43429853578353106,
        "pairs": 51040
      },
      "INERT_ACTION_h0.25_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.48348903186356473,
        "pairs": 51040
      },
      "INERT_ACTION_h0.25_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5470745945551305,
        "pairs": 51040
      },
      "INERT_ACTION_h0.5_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.3755553787805226,
        "pairs": 51040
      },
      "INERT_ACTION_h0.5_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5323649510104497,
        "pairs": 51040
      },
      "INERT_ACTION_h1_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.32847270399215256,
        "pairs": 51040
      },
      "INERT_ACTION_h1_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.4769195320461166,
        "pairs": 51040
      },
      "DELAYED_UPDATE_h0.25_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.5497519509979429,
        "pairs": 51040
      },
      "DELAYED_UPDATE_h0.25_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.606594832776784,
        "pairs": 51040
      },
      "DELAYED_UPDATE_h0.5_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.44089281511773254,
        "pairs": 51040
      },
      "DELAYED_UPDATE_h0.5_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5712124075326731,
        "pairs": 51040
      },
      "DELAYED_UPDATE_h1_unbounded": {
        "spearman_local_geometry_vs_long_horizon": 0.39866436637040725,
        "pairs": 51040
      },
      "DELAYED_UPDATE_h1_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5100749689630164,
        "pairs": 51040
      },
      "BOUNDED_STOCHASTIC_h0.25_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.6068504668650444,
        "pairs": 51040
      },
      "BOUNDED_STOCHASTIC_h0.5_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5716619381097616,
        "pairs": 51040
      },
      "BOUNDED_STOCHASTIC_h1_clipped": {
        "spearman_local_geometry_vs_long_horizon": 0.5109695781210509,
        "pairs": 51040
      }
    },
    "median_across_configurations": 0.49408250707602946,
    "min_across_configurations": 0.32847270399215256,
    "max_across_configurations": 0.6068504668650444
  },
  "cross_closure_agreement": {
    "definition": "For each per-program summary statistic, the rank correlation between every pair of configurations. A statistic whose ranking of programs survives the closure change is a candidate for a closure-robust description; one whose ranking does not survive is a property of the closure.",
    "statistics": {
      "escape_fraction": {
        "config_pairs": 528,
        "usable_pairs": 66,
        "constant_in_every_configuration": false,
        "constant_value": null,
        "median_spearman": 0.5829182217351373,
        "min_spearman": -0.0893690094195497,
        "max_spearman": 0.999995940794534,
        "fraction_of_pairs_above_0_8": 0.2878787878787879
      },
      "settled_fraction": {
        "config_pairs": 528,
        "usable_pairs": 253,
        "constant_in_every_configuration": false,
        "constant_value": null,
        "median_spearman": 0.047045850751686345,
        "min_spearman": -0.5262356598176979,
        "max_spearman": 1.0,
        "fraction_of_pairs_above_0_8": 0.05928853754940711
      },
      "cycle_fraction": {
        "config_pairs": 528,
        "usable_pairs": 0,
        "constant_in_every_configuration": true,
        "constant_value": 0.0,
        "median_spearman": NaN,
        "min_spearman": NaN,
        "max_spearman": NaN,
        "fraction_of_pairs_above_0_8": NaN
      },
      "left_guard_fraction": {
        "config_pairs": 528,
        "usable_pairs": 325,
        "constant_in_every_configuration": false,
        "constant_value": null,
        "median_spearman": 0.37901206185824016,
        "min_spearman": -0.07161654788796798,
        "max_spearman": 1.0,
        "fraction_of_pairs_above_0_8": 0.1076923076923077
      },
      "endpoint_norm": {
        "config_pairs": 528,
        "usable_pairs": 528,
        "constant_in_every_configuration": false,
        "constant_value": null,
        "median_spearman": 0.7272445287551638,
        "min_spearman": 0.27632166818035336,
        "max_spearman": 1.0000000000000002,
        "fraction_of_pairs_above_0_8": 0.3806818181818182
      }
    }
  },
  "acceptance_checks": [
    {
      "check": "At least five closures are evaluated",
      "result": "PASS",
      "evidence": "5 closures evaluated over 33 configurations: BOUNDED_STOCHASTIC, DELAYED_UPDATE, INERT_ACTION, LEAKY_UPDATE, MIRROR_STATE"
    },
    {
      "check": "Step-size and bounding sensitivity are explicit",
      "result": "PASS",
      "evidence": "step-size grid [0.25, 0.5, 1.0] run for every closure, and both bounding modes run for every deterministic closure; escape fraction averages 0.456 unbounded against 0.000 clipped, a difference of 0.456; the escape fraction spans 0.907 across the whole grid"
    },
    {
      "check": "The quadratic reduction reproduces the audited reference response map",
      "result": "PASS",
      "evidence": "max |difference| 1.665e-16 over 61440 program x context x driver points, tolerance 1e-12; the form Jacobian agrees with a central difference to 1.207e-11"
    },
    {
      "check": "Fixed points are step-size invariant where the algebra says they must be",
      "result": "PASS",
      "evidence": "max root movement across the step grid 0.000e+00 over 6 closure x bounding cases"
    },
    {
      "check": "The delayed and mirror closures share their fixed points",
      "result": "PASS",
      "evidence": "decided on coefficients, not on roots (AMENDMENT-20260809T172259Z): the delayed driver map restricted to y = x reproduces the mirror driver map exactly, so the two closures pose the same equation over all of R^8, and the reduced coefficients differ by 2.776e-17 over 1495040 coefficients against tau 9.250e-16 = 32 eps max|coefficient| \u2014 1.00 units in the last place, with no start, no solver and no sampled root involved. Mean stable roots in domain still differ, which is the stability difference the reduction predicts: 0.000 mirror against 0.000 delayed. The retired statistic and its diagnostics, deciding nothing: the start-by-start maximum is 1.226e+00 over 15006 accepted roots, the two forms differ by 1.110e-16 on the diagonal over 92160 Newton starts, the mirror residual at the delayed roots reaches 9.372e-11 and the delayed residual at the mirror roots 9.178e-11 against an acceptance tolerance of 1e-10, and 419 of 2560 cells hold more than one root, up to 35 in one cell, so 3 starts had a second root available to converge to"
    },
    {
      "check": "Clipped runs end inside the reference guard set",
      "result": "PASS",
      "evidence": "largest residual violation after projection 0.000e+00 across every clipped configuration"
    },
    {
      "check": "Equilibria produced by the bounding rule are separated from zeros of the response",
      "result": "PASS",
      "evidence": "16 configurations hold runs in place by projection (mean fraction 0.332 under clipping); at those endpoints the smallest median response norm is 5.827e-02, far from the vanishing response that `converged` requires, so the two classes are separated by evidence and not only by definition; unbounded modes score 0.000 by construction, since the displacement is only measured where a projection is applied; across the undamped closures the largest `converged` fraction under clipping is 0.000"
    },
    {
      "check": "Stability findings are reported at a step-size-free level",
      "result": "PASS",
      "evidence": "2097 distinct accepted roots of the undamped closures carry a response-Jacobian abscissa, of which 1 are negative; a nonnegative abscissa makes a root unstable at every positive step size, so the finding does not depend on the grid; counted per distinct root, since the root set and its abscissae move with neither the step size nor the bounding mode and the mirror and delayed closures were proven to share one equation, whereas the per-response-family count would be 2 of 4089 and the per-configuration accepted-solver-outcome sum 12 of 193368"
    },
    {
      "check": "No closure result is called native V18 dynamics",
      "result": "PASS",
      "evidence": "CLOSURE_SPEC.md: disclaimer present True, 0 sentences claiming V18 dynamics, 0 sentences using clinical vocabulary outside a denial; ROBUSTNESS_REPORT.md: disclaimer present True, 0 sentences claiming V18 dynamics, 0 sentences using clinical vocabulary outside a denial"
    }
  ],
  "interpretation_limits": [
    "No closure here is native V18 dynamics. V18 supplies an action and emits a one-step response; it has no state-update rule, so every recurrence below is an imposed analysis choice and every fixed point, cycle, and basin below is a property of the pair (program, imposed closure).",
    "A fixed point here is a zero of an imposed recurrence built from a one-step response map. It is not a steady state of anything V18 models, and it is not a person, a diagnosis, or a condition.",
    "A basin fraction is estimated from a finite grid of initial states and is reported at the resolution that grid supports. It is a sample estimate, not a measured basin.",
    "A detected period is a numerical recurrence inside a finite window at a finite tolerance. A loop is not by itself an attractor.",
    "Outside the reference feature guard the compiled programs' L1 bound no longer holds, so the response is being evaluated where the reference never validated it. Unbounded configurations are reported for contrast and their escapes are a property of that extrapolation.",
    "Every number here is exploratory WP0 output. It is not the official V18 verdict and it does not bear on H1 or H2."
  ],
  "runtime_seconds": 2314.4,
  "language_checks": [
    {
      "document": "CLOSURE_SPEC.md",
      "disclaimer_present": true,
      "sentences_claiming_v18_dynamics": [],
      "sentences_using_clinical_vocabulary_without_denial": [],
      "passes": true
    },
    {
      "document": "ROBUSTNESS_REPORT.md",
      "disclaimer_present": true,
      "sentences_claiming_v18_dynamics": [],
      "sentences_using_clinical_vocabulary_without_denial": [],
      "passes": true
    }
  ]
}


==> anc/wp0_evidence/outputs/wp0/closures/CLOSURE_SPEC.md <==
# Closure specification

**Task:** P0-040 — Run closure sensitivity  
**Generated by:** `code/run_closure_sensitivity.py`  
**Python:** 3.12.10 · numpy 2.3.5 · pandas 3.0.5

> No closure here is native V18 dynamics. V18 supplies an action and emits a one-step response; it has no state-update rule, so every recurrence below is an imposed analysis choice and every fixed point, cycle, and basin below is a property of the pair (program, imposed closure).

## Why a closure is needed at all

V18 evaluates a compiled program at a (state, evidence, action) case and returns eleven shift values. It is a map, not a system: the action is supplied by the caller and the state is never advanced. To iterate the map at all, an analysis must invent two things V18 does not contain — a rule that says what the action does when the state moves, and a rule that says how a shift becomes the next state. Both are invented here. The protocol predeclares five closures precisely so that the invention is visible and can be varied.

## The state chart and the recurrence

The state is the eight-coordinate centred canonical chart of P0-020: `state_belief`, `state_forecast`, `state_source_self`, `state_source_external`, `state_source_mixed`, `state_memory`, `state_dependency`, `state_continuation`. The dependent coordinate `state_source_unknown` is minus the sum of the three source coordinates, so every state stays on the simplex hyperplane the reference chart lives on.

Each of the eight chart coordinates has a matching response field, so the recurrence adds the response to the state. The four source response fields are zero-sum by construction in the reference map, and the three source chart coordinates plus the dependent one are zero-sum for the same reason, so the recurrence preserves the hyperplane exactly rather than approximately.

## The five closures

### MIRROR_STATE — mirror-state action closure

The proposed action mirrors the current state: action_belief = state_belief, action_forecast = state_forecast, action_source_* = state_source_*, action_continue = state_continuation.

- update rule: `x[t+1] = x[t] + h * r(x[t])`
- driver dimension: 8
- bounding modes run: unbounded, clipped
- stochastic: no

**Why this is imposed.** The reference probe bank draws the action independently of the state, so mirroring is a departure from the reference sampling design and not a reading of it. It is the closure P0-020 used for its Jacobians, and it is carried here so that the local geometry and the long-horizon behaviour are computed under the same rule.

### LEAKY_UPDATE — leaky update closure with a declared step size grid

The action mirrors the state as in MIRROR_STATE, and the state additionally decays toward the anchor state it started from at rate lambda.

- update rule: `x[t+1] = x[t] + h * r(x[t]) - lambda * (x[t] - x0)`
- driver dimension: 8
- bounding modes run: unbounded, clipped
- stochastic: no

**Why this is imposed.** Nothing in V18 decays. The leak is added because an undamped accumulation of one-step responses has no reason to stay in the region where the reference feature guard holds, and the protocol asks for the step-size grid to be declared on this closure.

### INERT_ACTION — inert-action closure

The action is frozen at the value the anchor drew and never responds to the state.

- update rule: `x[t+1] = x[t] + h * r(x[t]; action = a0)`
- driver dimension: 8
- bounding modes run: unbounded, clipped
- stochastic: no

**Why this is imposed.** This is the closure closest to the reference sampling design, where the action is drawn independently of the state. It is the natural null against MIRROR_STATE: any difference between the two is caused by the analysis choice to let the action track the state, not by the program.

### DELAYED_UPDATE — delayed-update closure

The action mirrors the *previous* state, so the driver is the pair (x[t], x[t-1]) and the induced map is 16-dimensional.

- update rule: `x[t+1] = x[t] + h * r(x[t], x[t-1]);  y[t+1] = x[t]`
- driver dimension: 16
- bounding modes run: unbounded, clipped
- stochastic: no

**Why this is imposed.** A one-turn lag between state and action is as defensible as no lag and is not distinguishable from it by anything V18 records. It is included because its fixed points must coincide with those of MIRROR_STATE while its stability need not, which separates the two questions cleanly.

### BOUNDED_STOCHASTIC — bounded stochastic closure

The action mirrors the state plus bounded noise drawn afresh each step, uniform on [-s, s] with s = 0.05, and the state is projected back into the reference guard set every step.

- update rule: `x[t+1] = P(x[t] + h * r(x[t], eps[t])),  eps[t] ~ U(-s, s)`
- driver dimension: 16
- bounding modes run: clipped
- stochastic: yes

**Why this is imposed.** Neither the noise scale nor its distribution is recorded anywhere in V18; both are invented here. The closure is included because a fixed point that survives no perturbation at all is not a robust finding, and because it is the only closure whose name already concedes that the bounding is part of the rule.

## Step size, strength, and bounding

- step sizes: [0.25, 0.5, 1.0]
- leak rates (LEAKY_UPDATE only): [0.05, 0.2]
- bounding modes: ['unbounded', 'clipped']
- configurations: 33

The reference gain is linear in response strength, so the step size and the strength enter the update only as their product. The step-size grid is therefore also a strength grid.

`unbounded` lets the state go wherever the recurrence takes it and records when it leaves the reference feature guard. `clipped` projects the state back into the guard set after every step. The guard set is not a box: the box constraint on the three source coordinates is joined by a constraint on their sum, because the dependent source feature is minus that sum and it too must satisfy the reference guard. Projection alternates between the box and the slab and the residual violation is reported as an acceptance check rather than assumed to be zero.

Outside the guard the compiled programs' coefficient L1 bound no longer guarantees anything about the activated value, so an unbounded run is an extrapolation beyond where the reference map was ever validated. That is the reason both modes are run: the difference between them is a measure of how much of a result is the analysis' own extrapolation.

## The exact quadratic reduction

Every closure writes the state and the action into the forty canonical features affinely, and the registered monomial library has degree at most two, so the response is an exact quadratic polynomial in the closure's driver vector. The script extracts that polynomial and iterates it instead of the feature pipeline.

The reduction is checked against the audited reference map at random driver points: maximum absolute difference **1.665e-16** against a tolerance of 1e-12. If that check fails the run stops, because a faster map that is not the reference map is not the object of study.

## What this specification does not license

- No closure here is native V18 dynamics. V18 supplies an action and emits a one-step response; it has no state-update rule, so every recurrence below is an imposed analysis choice and every fixed point, cycle, and basin below is a property of the pair (program, imposed closure).
- A fixed point here is a zero of an imposed recurrence built from a one-step response map. It is not a steady state of anything V18 models, and it is not a person, a diagnosis, or a condition.
- A basin fraction is estimated from a finite grid of initial states and is reported at the resolution that grid supports. It is a sample estimate, not a measured basin.
- A detected period is a numerical recurrence inside a finite window at a finite tolerance. A loop is not by itself an attractor.
- Outside the reference feature guard the compiled programs' L1 bound no longer holds, so the response is being evaluated where the reference never validated it. Unbounded configurations are reported for contrast and their escapes are a property of that extrapolation.
- Every number here is exploratory WP0 output. It is not the official V18 verdict and it does not bear on H1 or H2.



==> anc/wp0_evidence/outputs/wp0/closures/ROBUSTNESS_REPORT.md <==
# Closure robustness report

**Task:** P0-040 — Run closure sensitivity  
**Generated by:** `code/run_closure_sensitivity.py`  
**Runtime:** 2314.4 s

> No closure here is native V18 dynamics. V18 supplies an action and emits a one-step response; it has no state-update rule, so every recurrence below is an imposed analysis choice and every fixed point, cycle, and basin below is a property of the pair (program, imposed closure).

## Acceptance checks

| Check | Result | Evidence |
| --- | --- | --- |
| At least five closures are evaluated | PASS | 5 closures evaluated over 33 configurations: BOUNDED_STOCHASTIC, DELAYED_UPDATE, INERT_ACTION, LEAKY_UPDATE, MIRROR_STATE |
| Step-size and bounding sensitivity are explicit | PASS | step-size grid [0.25, 0.5, 1.0] run for every closure, and both bounding modes run for every deterministic closure; escape fraction averages 0.456 unbounded against 0.000 clipped, a difference of 0.456; the escape fraction spans 0.907 across the whole grid |
| The quadratic reduction reproduces the audited reference response map | PASS | max |difference| 1.665e-16 over 61440 program x context x driver points, tolerance 1e-12; the form Jacobian agrees with a central difference to 1.207e-11 |
| Fixed points are step-size invariant where the algebra says they must be | PASS | max root movement across the step grid 0.000e+00 over 6 closure x bounding cases |
| The delayed and mirror closures share their fixed points | PASS | decided on coefficients, not on roots (AMENDMENT-20260809T172259Z): the delayed driver map restricted to y = x reproduces the mirror driver map exactly, so the two closures pose the same equation over all of R^8, and the reduced coefficients differ by 2.776e-17 over 1495040 coefficients against tau 9.250e-16 = 32 eps max|coefficient| — 1.00 units in the last place, with no start, no solver and no sampled root involved. Mean stable roots in domain still differ, which is the stability difference the reduction predicts: 0.000 mirror against 0.000 delayed. The retired statistic and its diagnostics, deciding nothing: the start-by-start maximum is 1.226e+00 over 15006 accepted roots, the two forms differ by 1.110e-16 on the diagonal over 92160 Newton starts, the mirror residual at the delayed roots reaches 9.372e-11 and the delayed residual at the mirror roots 9.178e-11 against an acceptance tolerance of 1e-10, and 419 of 2560 cells hold more than one root, up to 35 in one cell, so 3 starts had a second root available to converge to |
| Clipped runs end inside the reference guard set | PASS | largest residual violation after projection 0.000e+00 across every clipped configuration |
| Equilibria produced by the bounding rule are separated from zeros of the response | PASS | 16 configurations hold runs in place by projection (mean fraction 0.332 under clipping); at those endpoints the smallest median response norm is 5.827e-02, far from the vanishing response that `converged` requires, so the two classes are separated by evidence and not only by definition; unbounded modes score 0.000 by construction, since the displacement is only measured where a projection is applied; across the undamped closures the largest `converged` fraction under clipping is 0.000 |
| Stability findings are reported at a step-size-free level | PASS | 2097 distinct accepted roots of the undamped closures carry a response-Jacobian abscissa, of which 1 are negative; a nonnegative abscissa makes a root unstable at every positive step size, so the finding does not depend on the grid; counted per distinct root, since the root set and its abscissae move with neither the step size nor the bounding mode and the mirror and delayed closures were proven to share one equation, whereas the per-response-family count would be 2 of 4089 and the per-configuration accepted-solver-outcome sum 12 of 193368 |
| No closure result is called native V18 dynamics | PASS | CLOSURE_SPEC.md: disclaimer present True, 0 sentences claiming V18 dynamics, 0 sentences using clinical vocabulary outside a denial; ROBUSTNESS_REPORT.md: disclaimer present True, 0 sentences claiming V18 dynamics, 0 sentences using clinical vocabulary outside a denial |

## What was run

- programs: **320**
- evidence contexts per program: **8** (anchors from the P0-020 bank, seed `20260808`, digest `5cf5975efec69ba1`)
- initial states per context: **12**
- horizon: **600** steps
- configurations: **33**

## Closure-induced outcomes, configuration by configuration

Every row describes behaviour induced by an imposed recurrence, not behaviour of V18.

| Configuration | escaped | converged | pinned by bound | cycle | contracting | drifting | left guard | roots in domain | stable |
| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: | ---: | ---: |
| `MIRROR_STATE_h0.25_unbounded` | 0.562 | 0.000 | 0.000 | 0.000 | 0.016 | 0.422 | 0.864 | 0.23 | 0.00 |
| `MIRROR_STATE_h0.25_clipped` | 0.000 | 0.000 | 0.299 | 0.000 | 0.148 | 0.552 | 0.108 | 0.23 | 0.00 |
| `MIRROR_STATE_h0.5_unbounded` | 0.806 | 0.000 | 0.000 | 0.000 | 0.011 | 0.183 | 0.949 | 0.23 | 0.00 |
| `MIRROR_STATE_h0.5_clipped` | 0.000 | 0.000 | 0.498 | 0.000 | 0.106 | 0.396 | 0.154 | 0.23 | 0.00 |
| `MIRROR_STATE_h1_unbounded` | 0.907 | 0.002 | 0.000 | 0.000 | 0.007 | 0.085 | 0.980 | 0.23 | 0.00 |
| `MIRROR_STATE_h1_clipped` | 0.000 | 0.000 | 0.694 | 0.000 | 0.061 | 0.245 | 0.183 | 0.23 | 0.00 |
| `LEAKY_UPDATE_h0.25_leak0.05_unbounded` | 0.000 | 0.979 | 0.000 | 0.000 | 0.020 | 0.000 | 0.000 | 1.00 | 1.00 |
| `LEAKY_UPDATE_h0.25_leak0.2_unbounded` | 0.000 | 1.000 | 0.000 | 0.000 | 0.000 | 0.000 | 0.000 | 1.00 | 1.00 |
| `LEAKY_UPDATE_h0.25_leak0.05_clipped` | 0.000 | 0.979 | 0.000 | 0.000 | 0.020 | 0.000 | 0.000 | 1.00 | 1.00 |
| `LEAKY_UPDATE_h0.25_leak0.2_clipped` | 0.000 | 1.000 | 0.000 | 0.000 | 0.000 | 0.000 | 0.000 | 1.00 | 1.00 |
| `LEAKY_UPDATE_h0.5_leak0.05_unbounded` | 0.034 | 0.747 | 0.000 | 0.000 | 0.206 | 0.013 | 0.063 | 0.94 | 0.93 |
| `LEAKY_UPDATE_h0.5_leak0.2_unbounded` | 0.000 | 1.000 | 0.000 | 0.000 | 0.000 | 0.000 | 0.000 | 1.00 | 1.00 |
| `LEAKY_UPDATE_h0.5_leak0.05_clipped` | 0.000 | 0.747 | 0.062 | 0.000 | 0.187 | 0.004 | 0.000 | 0.94 | 0.93 |
| `LEAKY_UPDATE_h0.5_leak0.2_clipped` | 0.000 | 1.000 | 0.000 | 0.000 | 0.000 | 0.000 | 0.000 | 1.00 | 1.00 |
| `LEAKY_UPDATE_h1_leak0.05_unbounded` | 0.266 | 0.415 | 0.000 | 0.000 | 0.287 | 0.032 | 0.366 | 0.71 | 0.62 |
| `LEAKY_UPDATE_h1_leak0.2_unbounded` | 0.000 | 0.999 | 0.000 | 0.000 | 0.000 | 0.000 | 0.000 | 1.00 | 1.00 |
| `LEAKY_UPDATE_h1_leak0.05_clipped` | 0.000 | 0.407 | 0.356 | 0.000 | 0.224 | 0.013 | 0.004 | 0.71 | 0.62 |
| `LEAKY_UPDATE_h1_leak0.2_clipped` | 0.000 | 0.999 | 0.000 | 0.000 | 0.000 | 0.000 | 0.000 | 1.00 | 1.00 |
| `INERT_ACTION_h0.25_unbounded` | 0.458 | 0.000 | 0.000 | 0.000 | 0.016 | 0.526 | 0.821 | 0.00 | 0.00 |
| `INERT_ACTION_h0.25_clipped` | 0.000 | 0.000 | 0.246 | 0.000 | 0.135 | 0.620 | 0.074 | 0.00 | 0.00 |
| `INERT_ACTION_h0.5_unbounded` | 0.694 | 0.000 | 0.000 | 0.000 | 0.013 | 0.292 | 0.927 | 0.00 | 0.00 |
| `INERT_ACTION_h0.5_clipped` | 0.000 | 0.000 | 0.375 | 0.000 | 0.113 | 0.512 | 0.126 | 0.00 | 0.00 |
| `INERT_ACTION_h1_unbounded` | 0.841 | 0.002 | 0.000 | 0.000 | 0.007 | 0.150 | 0.972 | 0.00 | 0.00 |
| `INERT_ACTION_h1_clipped` | 0.000 | 0.000 | 0.551 | 0.000 | 0.076 | 0.373 | 0.163 | 0.00 | 0.00 |
| `DELAYED_UPDATE_h0.25_unbounded` | 0.561 | 0.000 | 0.000 | 0.000 | 0.016 | 0.423 | 0.864 | 0.23 | 0.00 |
| `DELAYED_UPDATE_h0.25_clipped` | 0.000 | 0.000 | 0.298 | 0.000 | 0.150 | 0.552 | 0.107 | 0.23 | 0.00 |
| `DELAYED_UPDATE_h0.5_unbounded` | 0.806 | 0.000 | 0.000 | 0.000 | 0.011 | 0.183 | 0.949 | 0.23 | 0.00 |
| `DELAYED_UPDATE_h0.5_clipped` | 0.000 | 0.000 | 0.497 | 0.000 | 0.106 | 0.397 | 0.154 | 0.23 | 0.00 |
| `DELAYED_UPDATE_h1_unbounded` | 0.907 | 0.002 | 0.000 | 0.000 | 0.007 | 0.085 | 0.980 | 0.23 | 0.00 |
| `DELAYED_UPDATE_h1_clipped` | 0.000 | 0.000 | 0.694 | 0.000 | 0.061 | 0.246 | 0.184 | 0.23 | 0.00 |
| `BOUNDED_STOCHASTIC_h0.25_clipped` | 0.000 | 0.000 | 0.296 | 0.000 | 0.152 | 0.552 | 0.787 | — | — |
| `BOUNDED_STOCHASTIC_h0.5_clipped` | 0.000 | 0.000 | 0.481 | 0.000 | 0.117 | 0.402 | 0.889 | — | — |
| `BOUNDED_STOCHASTIC_h1_clipped` | 0.000 | 0.000 | 0.637 | 0.000 | 0.091 | 0.272 | 0.944 | — | — |

The six outcome classes are not interchangeable and the distinctions carry most of this report's content.

- **escaped** — left a radius of 10 in chart coordinates, where the chart itself is bounded by one.
- **converged** — stopped moving because the response vanished. This is the only class that identifies a zero of the program's response.
- **pinned by bound** — stopped moving because the projection kept pushing it back. The response at these endpoints is not zero; the equilibrium belongs to the imposed bounding rule. Counting these as convergence would report an artifact of the analysis as a property of the program, and it is the single easiest mistake to make here.
- **cycle** — a numerical recurrence of period two or more inside the final 64-step window at tolerance 1e-07.
- **contracting** — still moving at the horizon, but with a per-step displacement decaying geometrically. On its way somewhere and not yet arrived, which is a different situation from the next class.
- **drifting** — still moving at the horizon at an undiminished rate.

`left guard` is the fraction of runs that violated the reference feature guard at any step. It can trip long before a run escapes and is the earlier and stricter warning of the two.

`roots in domain` and `stable` are per counting unit, which is the (program, evidence context) cell for the undamped closures and the individual fixed-point equation for the leaky one; the difference is explained under the leaky closure below.

## Bounding sensitivity

- **unbounded**: escape fraction mean 0.456, range 0.000 to 0.907 over 15 configurations
- **clipped**: escape fraction mean 0.000, range 0.000 to 0.000 over 18 configurations

Bounding is not a cosmetic choice here. Under the unbounded modes the quadratic terms dominate once the state leaves the unit box, and the recurrence runs away; under the clipped modes the same programs and the same step sizes stay in the guard set by construction. Any statement about long-horizon behaviour that is not accompanied by its bounding mode is therefore underdetermined.

### Equilibria the bound manufactures

The sharper form of the same point. Under clipping some runs stop moving, and a speed threshold alone would call that convergence. It is not: at those endpoints the response is not zero, and what holds the run in place is the projection pushing back exactly as hard as the response pushes out. These are fixed points of projection-composed-with-response, and they exist only because a bounding rule was imposed.

| Configuration | pinned by bound | median response norm there | genuinely converged |
| --- | ---: | ---: | ---: |
| `MIRROR_STATE_h0.25_clipped` | 0.299 | 8.745e-02 | 0.000 |
| `MIRROR_STATE_h0.5_clipped` | 0.498 | 8.946e-02 | 0.000 |
| `MIRROR_STATE_h1_clipped` | 0.694 | 7.915e-02 | 0.000 |
| `LEAKY_UPDATE_h0.25_leak0.05_clipped` | 0.000 | 2.329e-01 | 0.979 |
| `LEAKY_UPDATE_h0.5_leak0.05_clipped` | 0.062 | 1.329e-01 | 0.747 |
| `LEAKY_UPDATE_h1_leak0.05_clipped` | 0.356 | 1.068e-01 | 0.407 |
| `LEAKY_UPDATE_h1_leak0.2_clipped` | 0.000 | 2.326e-01 | 0.999 |
| `INERT_ACTION_h0.25_clipped` | 0.246 | 5.827e-02 | 0.000 |
| `INERT_ACTION_h0.5_clipped` | 0.375 | 6.201e-02 | 0.000 |
| `INERT_ACTION_h1_clipped` | 0.551 | 5.997e-02 | 0.000 |
| `DELAYED_UPDATE_h0.25_clipped` | 0.298 | 8.734e-02 | 0.000 |
| `DELAYED_UPDATE_h0.5_clipped` | 0.497 | 8.932e-02 | 0.000 |
| `DELAYED_UPDATE_h1_clipped` | 0.694 | 7.908e-02 | 0.000 |
| `BOUNDED_STOCHASTIC_h0.25_clipped` | 0.296 | 8.788e-02 | 0.000 |
| `BOUNDED_STOCHASTIC_h0.5_clipped` | 0.481 | 8.978e-02 | 0.000 |
| `BOUNDED_STOCHASTIC_h1_clipped` | 0.637 | 7.965e-02 | 0.000 |

A nonzero response norm in the middle column is the whole of the argument: a run sitting at a zero of the response would show zero there. Configurations with no bound-held runs are omitted from the table rather than shown as rows of zeros. Every row is a clipped configuration, and necessarily so: the displacement is only measured where a projection is actually applied, so an unbounded configuration scores zero here by construction rather than by observation. Asking how far a projection would have moved an unbounded run would answer a different question -- whether its next state leaves the guard set, which is the ordinary condition of a slow unbounded run -- and counting that as pinning would credit an equilibrium to a rule that was never imposed.

## Step-size sensitivity

- **h = 0.25**: escape fraction mean 0.144, range 0.000 to 0.562 over 11 configurations
- **h = 0.5**: escape fraction mean 0.213, range 0.000 to 0.806 over 11 configurations
- **h = 1**: escape fraction mean 0.266, range 0.000 to 0.907 over 11 configurations

The reference gain is linear in response strength, so the step size and the strength enter the update only as their product. The step-size grid is therefore also a strength grid.

## What the leaky closure's fixed points are actually made of

The leaky closure is the only one in the predeclared set that produces stable fixed points in quantity, which makes it the one most likely to be over-read. It does not do so uniformly: its converged fraction runs from 0.407 to 1.000 and its escape fraction reaches 0.266 across this grid, so "the damped closure converges" is a statement about particular leak rates and step sizes rather than about damping.

Its equation rearranges to `x = x0 + (h/lambda) r(x)`, and that rearrangement says two things at once. First, the equation depends on `x0`, so it is not one equation per program and evidence context but one per initial state: a count of roots per cell would report a single root once for every start and call it a multiplicity. Second, the program enters the location of the fixed point only through the displacement `(h/lambda) r(x)`, so the size of that displacement against the spread of the starting states is the fraction of the answer the program is responsible for.

| Configuration | h/lambda | median displacement from start | median spread of starts | share |
| --- | ---: | ---: | ---: | ---: |
| `LEAKY_UPDATE_h0.25_leak0.05_unbounded` | 5.00 | 0.0697 | 0.2681 | 0.260 |
| `LEAKY_UPDATE_h0.25_leak0.2_unbounded` | 1.25 | 0.0157 | 0.2681 | 0.059 |
| `LEAKY_UPDATE_h0.25_leak0.05_clipped` | 5.00 | 0.0697 | 0.2681 | 0.260 |
| `LEAKY_UPDATE_h0.25_leak0.2_clipped` | 1.25 | 0.0157 | 0.2681 | 0.059 |
| `LEAKY_UPDATE_h0.5_leak0.05_unbounded` | 10.00 | 0.1561 | 0.2681 | 0.582 |
| `LEAKY_UPDATE_h0.5_leak0.2_unbounded` | 2.50 | 0.0324 | 0.2681 | 0.121 |
| `LEAKY_UPDATE_h0.5_leak0.05_clipped` | 10.00 | 0.1561 | 0.2681 | 0.582 |
| `LEAKY_UPDATE_h0.5_leak0.2_clipped` | 2.50 | 0.0324 | 0.2681 | 0.121 |
| `LEAKY_UPDATE_h1_leak0.05_unbounded` | 20.00 | 0.3763 | 0.2681 | 1.403 |
| `LEAKY_UPDATE_h1_leak0.2_unbounded` | 5.00 | 0.0697 | 0.2681 | 0.260 |
| `LEAKY_UPDATE_h1_leak0.05_clipped` | 20.00 | 0.3763 | 0.2681 | 1.403 |
| `LEAKY_UPDATE_h1_leak0.2_clipped` | 5.00 | 0.0697 | 0.2681 | 0.260 |

Across the leaky configurations the share runs from 0.059 to 1.403, a factor of 24, and it tracks `h/lambda` exactly, because that ratio is the only place either constant enters the fixed-point equation.

The range straddles one, so this closure does not have a single answer to give. At the low end the equilibrium is mostly a restatement of where the run was started and the program is a small correction to it; at the high end the program's displacement exceeds the spread of the starting states and dominates the answer. Both ends are the same programs under the same predeclared closure, differing only in two constants an analyst picks. That is the finding to carry forward, and it is sharper than either end taken alone: how much of this closure's stable equilibrium belongs to the program is not a property of the program at all, it is set by the ratio chosen for the leak and the step. Quoting a fixed point from this closure without its `h/lambda` therefore says almost nothing.

## Three structural predictions, checked rather than asserted

**For x -> x + h r(x) the fixed points are the zeros of r, so the root set cannot depend on h. Stability can, because it is governed by I + h J. This is checked rather than asserted.** Largest observed root movement across the step grid: 0.000e+00 over 6 closure and bounding cases — confirmed.

**A delayed fixed point satisfies x[t-1] = x[t], so its driver is (x, x) and its equation is the mirror equation. The two closures must therefore have the same fixed points and may differ only in stability, because the delayed update carries a 16-dimensional companion spectrum.** Decided on coefficients rather than on roots, under `AMENDMENT-20260809T172259Z, approved 2026-08-10T16:43:28Z` — confirmed. The companion spectrum leaves room for the two to differ in stability, and here it is room that goes unused: both closures report 0.000 mean stable roots inside the domain. That is agreement on this corpus rather than a demonstration that the two questions cannot come apart, so the separation between where a fixed point is and whether it is stable still has to be maintained in how these results are read.

The delayed driver map restricted to `y = x` reproduces the mirror driver map exactly, entry for entry — `f0` differs by `0.000e+00` and the matrix by `0.000e+00` after the restriction. State and action drive disjoint feature rows, so summing the delayed matrix's two 8-column blocks is the substitution `u = (x, x)`, and the two closures pose the same equation over all of R^8 with no start, no solver and no tolerance involved. The reduced coefficients confirm the implementation realises it: they differ by at most `2.776e-17` over 1,495,040 coefficients spanning 2,560 program-by-context rows, against `tau = 9.250e-16` derived as 32 × eps × `1.302e-01`. That is 1.00 units in the last place of the largest coefficient.

What the test licenses, in the order the licensing runs: the exact driver-map identity is why the zero sets are equal as sets; `tau` only confirms that floating-point arithmetic did not spoil it, and near-equality of coefficients would not by itself prove root-set equality, since two polynomials differing by an epsilon can have different zeros near a tangency. It licenses nothing about stability, which the delayed closure does change through its 16-dimensional companion spectrum.

**The retired statistic, reported because it says something true about the solver.** Until `AMENDMENT-20260809T172259Z` this check compared the two closures start by start, and on this corpus that comparison reaches `1.226e+00` over 15006 starts accepted under both. It asks whether Newton, launched from one point, reached the same root under both closures — a question about the solver, not about the root sets, and one that could not decide the claim in either direction: a sample of a zero set can show a disagreement the equations do not have, and can miss one they do. It decides nothing now. It is not deleted, and it is not described as having passed. Three measurements say what it is actually detecting:

- The two forms, evaluated on the diagonal `u = (x, x)` that the claim substitutes, differ by at most `1.110e-16` over 92160 Newton starts. Sampled, so it is consistent with the reduction rather than a test of it.
- Evaluating each closure's residual at the other closure's roots gives at most `9.372e-11` for the mirror equation at the delayed roots and `9.178e-11` for the delayed equation at the mirror roots, against the `1e-10` a root has to meet to be accepted at all. Every accepted root of one closure is an accepted root of the other — of the accepted ones, which are a sample and not the root set.
- 419 of 2560 cells hold more than one distinct root, up to 35 in a single cell, and 3 starts ended on different ones. This is what the start-by-start maximum was measuring.

**The update x -> x + h r(x) has multipliers 1 + h mu for the response Jacobian's eigenvalues mu, so a root is unstable at every positive step size as soon as the largest real part of mu is positive. Reporting that abscissa separates a property of the program from a property of the step size we happened to choose.** Of 4089 distinct accepted roots across the undamped closures, 2 have a negative response-Jacobian abscissa.

Counted per distinct root, not per configuration or accepted Newton start. One geometrically distinct root within one program-by-context equation, deduplicated at ROOT_MERGE_TOLERANCE; not one accepted Newton start and not one configuration. Every configuration sharing a response family re-reports the same root set, because the roots and their response-Jacobian abscissae depend on neither the step size nor the bounding mode. Summing accepted solver outcomes across the configuration grid instead would report 12 out of 193368; that is a solver-multiplicity diagnostic, not a root census.

- **delayed**: 1 of 1995 distinct roots has a negative abscissa, re-reported identically across 6 configurations.
- **inert**: 0 of 100 distinct roots have a negative abscissa, re-reported identically across 6 configurations.
- **mirror**: 1 of 1994 distinct roots has a negative abscissa, re-reported identically across 6 configurations.

The mirror and delayed rows are still not independent of each other. A delayed fixed point has driver `(x, x)`, so it solves the mirror equation, and the abscissa reported for it is the delayed Jacobian collapsed onto the mirror Jacobian. The run confirmed the two root sets coincide, so merging them gives the corpus figure: **1 of 2097 distinct roots**. That is the number to quote; the 2 above counts the shared root once per closure that imposes it.

Some accepted roots do have a negative abscissa, so the universal form of the claim is false and is not made here. The exceptions are 1 of 2097 distinct roots, a share of 4.77e-04. Two things follow, and they pull in opposite directions. The negative result stands for the overwhelming majority: 2096 distinct roots are unstable at every positive step size, so for those no refinement of the step grid could produce convergence, and the spectral radii just above one that grow with `h` as `1 + h·mu` are a consequence of that rather than an independent finding. But the corpus is not uniform, so "these closures produce no stable fixed point" would be false as stated, and the correct claim is the rate above rather than an absolute. A count this small also sits in exactly the regime where a root-finder's own tolerances matter most: an abscissa marginally below zero is not robust evidence of stability, and the count should be read as an upper bound on how many genuinely stable roots there are, not a confirmed census of them.

This qualifies, without overturning, the P0-020 result that no program showed a strictly negative spectral abscissa in its sampled Jacobians. That was sampled at evidence contexts; this is evaluated at solved fixed points, so the two are not the same measurement, and finding 1 exception here is consistent with finding none there.

| Configuration | accepted roots | median abscissa | median radius | h |
| --- | ---: | ---: | ---: | ---: |
| `MIRROR_STATE_h0.25_unbounded` | 15006 | 0.0552 | 1.0138 | 0.25 |
| `MIRROR_STATE_h0.25_clipped` | 15006 | 0.0552 | 1.0138 | 0.25 |
| `MIRROR_STATE_h0.5_unbounded` | 15006 | 0.0552 | 1.0276 | 0.5 |
| `MIRROR_STATE_h0.5_clipped` | 15006 | 0.0552 | 1.0276 | 0.5 |
| `MIRROR_STATE_h1_unbounded` | 15006 | 0.0552 | 1.0552 | 1 |
| `MIRROR_STATE_h1_clipped` | 15006 | 0.0552 | 1.0552 | 1 |
| `LEAKY_UPDATE_h0.25_leak0.05_unbounded` | 30710 | 0.0300 | 0.9575 | 0.25 |
| `LEAKY_UPDATE_h0.25_leak0.2_unbounded` | 30720 | 0.0301 | 0.8075 | 0.25 |
| `LEAKY_UPDATE_h0.25_leak0.05_clipped` | 30710 | 0.0300 | 0.9575 | 0.25 |
| `LEAKY_UPDATE_h0.25_leak0.2_clipped` | 30720 | 0.0301 | 0.8075 | 0.25 |
| `LEAKY_UPDATE_h0.5_leak0.05_unbounded` | 29643 | 0.0297 | 0.9648 | 0.5 |
| `LEAKY_UPDATE_h0.5_leak0.2_unbounded` | 30720 | 0.0300 | 0.8150 | 0.5 |
| `LEAKY_UPDATE_h0.5_leak0.05_clipped` | 29643 | 0.0297 | 0.9648 | 0.5 |
| `LEAKY_UPDATE_h0.5_leak0.2_clipped` | 30720 | 0.0300 | 0.8150 | 0.5 |
| `LEAKY_UPDATE_h1_leak0.05_unbounded` | 26585 | 0.0263 | 0.9763 | 1 |
| `LEAKY_UPDATE_h1_leak0.2_unbounded` | 30710 | 0.0300 | 0.8300 | 1 |
| `LEAKY_UPDATE_h1_leak0.05_clipped` | 26585 | 0.0263 | 0.9763 | 1 |
| `LEAKY_UPDATE_h1_leak0.2_clipped` | 30710 | 0.0300 | 0.8300 | 1 |
| `INERT_ACTION_h0.25_unbounded` | 2212 | 0.0500 | 1.0125 | 0.25 |
| `INERT_ACTION_h0.25_clipped` | 2212 | 0.0500 | 1.0125 | 0.25 |
| `INERT_ACTION_h0.5_unbounded` | 2212 | 0.0500 | 1.0250 | 0.5 |
| `INERT_ACTION_h0.5_clipped` | 2212 | 0.0500 | 1.0250 | 0.5 |
| `INERT_ACTION_h1_unbounded` | 2212 | 0.0500 | 1.0500 | 1 |
| `INERT_ACTION_h1_clipped` | 2212 | 0.0500 | 1.0500 | 1 |
| `DELAYED_UPDATE_h0.25_unbounded` | 15010 | 0.0552 | 1.0137 | 0.25 |
| `DELAYED_UPDATE_h0.25_clipped` | 15010 | 0.0552 | 1.0137 | 0.25 |
| `DELAYED_UPDATE_h0.5_unbounded` | 15010 | 0.0552 | 1.0272 | 0.5 |
| `DELAYED_UPDATE_h0.5_clipped` | 15010 | 0.0552 | 1.0272 | 0.5 |
| `DELAYED_UPDATE_h1_unbounded` | 15010 | 0.0552 | 1.0537 | 1 |
| `DELAYED_UPDATE_h1_clipped` | 15010 | 0.0552 | 1.0537 | 1 |

## Does local response geometry predict closure-induced long-horizon behaviour?

Each program is summarised by the concatenated endpoints of all its runs under one configuration. The reported number is the rank correlation between pairwise distance in that summary and pairwise distance in the standardised P0-020 Jmean columns, over all program pairs. Pairs are not independent, so this is a descriptive association and no p-value is attached to it.

- configurations: 33
- median rank correlation: **0.494**
- range: 0.328 to 0.607

| Configuration | rank correlation |
| --- | ---: |
| `MIRROR_STATE_h0.25_unbounded` | 0.549 |
| `MIRROR_STATE_h0.25_clipped` | 0.607 |
| `MIRROR_STATE_h0.5_unbounded` | 0.440 |
| `MIRROR_STATE_h0.5_clipped` | 0.571 |
| `MIRROR_STATE_h1_unbounded` | 0.398 |
| `MIRROR_STATE_h1_clipped` | 0.510 |
| `LEAKY_UPDATE_h0.25_leak0.05_unbounded` | 0.434 |
| `LEAKY_UPDATE_h0.25_leak0.2_unbounded` | 0.387 |
| `LEAKY_UPDATE_h0.25_leak0.05_clipped` | 0.434 |
| `LEAKY_UPDATE_h0.25_leak0.2_clipped` | 0.387 |
| `LEAKY_UPDATE_h0.5_leak0.05_unbounded` | 0.494 |
| `LEAKY_UPDATE_h0.5_leak0.2_unbounded` | 0.400 |
| `LEAKY_UPDATE_h0.5_leak0.05_clipped` | 0.525 |
| `LEAKY_UPDATE_h0.5_leak0.2_clipped` | 0.400 |
| `LEAKY_UPDATE_h1_leak0.05_unbounded` | 0.514 |
| `LEAKY_UPDATE_h1_leak0.2_unbounded` | 0.434 |
| `LEAKY_UPDATE_h1_leak0.05_clipped` | 0.573 |
| `LEAKY_UPDATE_h1_leak0.2_clipped` | 0.434 |
| `INERT_ACTION_h0.25_unbounded` | 0.483 |
| `INERT_ACTION_h0.25_clipped` | 0.547 |
| `INERT_ACTION_h0.5_unbounded` | 0.376 |
| `INERT_ACTION_h0.5_clipped` | 0.532 |
| `INERT_ACTION_h1_unbounded` | 0.328 |
| `INERT_ACTION_h1_clipped` | 0.477 |
| `DELAYED_UPDATE_h0.25_unbounded` | 0.550 |
| `DELAYED_UPDATE_h0.25_clipped` | 0.607 |
| `DELAYED_UPDATE_h0.5_unbounded` | 0.441 |
| `DELAYED_UPDATE_h0.5_clipped` | 0.571 |
| `DELAYED_UPDATE_h1_unbounded` | 0.399 |
| `DELAYED_UPDATE_h1_clipped` | 0.510 |
| `BOUNDED_STOCHASTIC_h0.25_clipped` | 0.607 |
| `BOUNDED_STOCHASTIC_h0.5_clipped` | 0.572 |
| `BOUNDED_STOCHASTIC_h1_clipped` | 0.511 |

## Does the ranking of programs survive a change of closure?

For each per-program summary statistic, the rank correlation between every pair of configurations. A statistic whose ranking of programs survives the closure change is a candidate for a closure-robust description; one whose ranking does not survive is a property of the closure.

| Statistic | median | min | max | share of pairs above 0.8 |
| --- | ---: | ---: | ---: | ---: |
| `escape_fraction` | 0.583 | -0.089 | 1.000 | 0.288 |
| `settled_fraction` | 0.047 | -0.526 | 1.000 | 0.059 |
| `cycle_fraction` | constant | constant | constant | constant |
| `left_guard_fraction` | 0.379 | -0.072 | 1.000 | 0.108 |
| `endpoint_norm` | 0.727 | 0.276 | 1.000 | 0.381 |

`escape_fraction`, `endpoint_norm` hold up only partly, with medians between 0.5 and 0.8; `settled_fraction`, `left_guard_fraction` do not survive at all, with medians below 0.5, so the program ordering they produce is a property of the closure that produced it and not of the program.

That last group is the operative result for this task. A statistic can look like a clean per-program number under one closure and reorder the corpus under another, so reporting it without naming the closure would be reporting an artifact of the analysis. The minimum column matters as much as the median here: a statistic whose worst pair is near zero or negative has at least one pair of closures that disagree outright, even if its typical pair agrees.

Marked `constant`: `cycle_fraction` at 0.000. A statistic that takes the same value for every program induces no ranking, so a rank correlation between two configurations is undefined rather than low. This is not a ranking that failed to survive the closure change; there was no ranking to survive, and the entry says so instead of reporting a number that would read as a weak correlation.

## Basin estimates

Every basin number in this report is an estimate from a finite grid of initial states. The grid is 12 states per (program, evidence context) cell, so a fraction is resolved no finer than 0.083 and a cell whose runs all agree is evidence of agreement at that resolution and nothing stronger.

| Configuration | mean largest outcome share | cells with a split outcome |
| --- | ---: | ---: |
| `MIRROR_STATE_h0.25_unbounded` | 0.906 | 894 of 2560 |
| `MIRROR_STATE_h0.25_clipped` | 0.734 | 2109 of 2560 |
| `MIRROR_STATE_h0.5_unbounded` | 0.943 | 559 of 2560 |
| `MIRROR_STATE_h0.5_clipped` | 0.768 | 1938 of 2560 |
| `MIRROR_STATE_h1_unbounded` | 0.970 | 263 of 2560 |
| `MIRROR_STATE_h1_clipped` | 0.842 | 1454 of 2560 |
| `LEAKY_UPDATE_h0.25_leak0.05_unbounded` | 0.990 | 87 of 2560 |
| `LEAKY_UPDATE_h0.25_leak0.2_unbounded` | 1.000 | 0 of 2560 |
| `LEAKY_UPDATE_h0.25_leak0.05_clipped` | 0.990 | 87 of 2560 |
| `LEAKY_UPDATE_h0.25_leak0.2_clipped` | 1.000 | 0 of 2560 |
| `LEAKY_UPDATE_h0.5_leak0.05_unbounded` | 0.936 | 606 of 2560 |
| `LEAKY_UPDATE_h0.5_leak0.2_unbounded` | 1.000 | 0 of 2560 |
| `LEAKY_UPDATE_h0.5_leak0.05_clipped` | 0.928 | 678 of 2560 |
| `LEAKY_UPDATE_h0.5_leak0.2_clipped` | 1.000 | 0 of 2560 |
| `LEAKY_UPDATE_h1_leak0.05_unbounded` | 0.888 | 947 of 2560 |
| `LEAKY_UPDATE_h1_leak0.2_unbounded` | 0.999 | 9 of 2560 |
| `LEAKY_UPDATE_h1_leak0.05_clipped` | 0.885 | 1109 of 2560 |
| `LEAKY_UPDATE_h1_leak0.2_clipped` | 0.999 | 9 of 2560 |
| `INERT_ACTION_h0.25_unbounded` | 0.913 | 828 of 2560 |
| `INERT_ACTION_h0.25_clipped` | 0.788 | 1833 of 2560 |
| `INERT_ACTION_h0.5_unbounded` | 0.944 | 535 of 2560 |
| `INERT_ACTION_h0.5_clipped` | 0.801 | 1765 of 2560 |
| `INERT_ACTION_h1_unbounded` | 0.971 | 267 of 2560 |
| `INERT_ACTION_h1_clipped` | 0.834 | 1459 of 2560 |
| `DELAYED_UPDATE_h0.25_unbounded` | 0.906 | 892 of 2560 |
| `DELAYED_UPDATE_h0.25_clipped` | 0.733 | 2110 of 2560 |
| `DELAYED_UPDATE_h0.5_unbounded` | 0.943 | 565 of 2560 |
| `DELAYED_UPDATE_h0.5_clipped` | 0.767 | 1947 of 2560 |
| `DELAYED_UPDATE_h1_unbounded` | 0.970 | 262 of 2560 |
| `DELAYED_UPDATE_h1_clipped` | 0.841 | 1463 of 2560 |
| `BOUNDED_STOCHASTIC_h0.25_clipped` | 0.729 | 2141 of 2560 |
| `BOUNDED_STOCHASTIC_h0.5_clipped` | 0.754 | 2021 of 2560 |
| `BOUNDED_STOCHASTIC_h1_clipped` | 0.796 | 1718 of 2560 |

## Interpretation limits

- No closure here is native V18 dynamics. V18 supplies an action and emits a one-step response; it has no state-update rule, so every recurrence below is an imposed analysis choice and every fixed point, cycle, and basin below is a property of the pair (program, imposed closure).
- A fixed point here is a zero of an imposed recurrence built from a one-step response map. It is not a steady state of anything V18 models, and it is not a person, a diagnosis, or a condition.
- A basin fraction is estimated from a finite grid of initial states and is reported at the resolution that grid supports. It is a sample estimate, not a measured basin.
- A detected period is a numerical recurrence inside a finite window at a finite tolerance. A loop is not by itself an attractor.
- Outside the reference feature guard the compiled programs' L1 bound no longer holds, so the response is being evaluated where the reference never validated it. Unbounded configurations are reported for contrast and their escapes are a property of that extrapolation.
- Every number here is exploratory WP0 output. It is not the official V18 verdict and it does not bear on H1 or H2.

## Reproducing

```bash
python code/run_closure_sensitivity.py
```



==> anc/wp0_evidence/outputs/wp0/fingerprints/GROUPED_ANALYSIS_RESULTS.json <==
{
  "schema_version": 1,
  "task": "P0-030",
  "generated_by": "code/run_grouped_analysis.py",
  "environment": {
    "python": "3.12.10",
    "numpy": "2.3.5",
    "pandas": "3.0.5",
    "scikit_learn": "1.9.0"
  },
  "seed": 20260808,
  "inputs": {
    "fingerprints": {
      "path": "outputs/wp0/fingerprints/V18_FINGERPRINTS.parquet",
      "sha256": "fd382cf9df2954669ba2be3aea6b30e07de465856baec009966b997a9f146d8f",
      "rows": 320
    },
    "registry": {
      "path": "outputs/wp0/fingerprints/V18_SEMANTIC_REGISTRY.json",
      "sha256": "5ab42946575dcfd1e6c7164420842c8b351e7028d378cc1b82aff173ae4c58c0",
      "rows": 320,
      "arm_derived_by_wp0": false,
      "arm_transcribed_from": "C:/Users/Andre/Desktop/SPECFORM-publication-package/data/design/sample-design-table.json",
      "design_table_sha256": "6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610"
    },
    "join": {
      "key": "sample_id",
      "matched": 320,
      "unlabelled_programs": 0,
      "unused_labels": 0,
      "operator_key_disagreements": 0
    }
  },
  "design": {
    "programs": 320,
    "blocks": 16,
    "matched_pairs": 160,
    "targets": {
      "family": "account",
      "model": "model",
      "rendering": "renderer",
      "rendering_relation": "wording relation"
    },
    "identifiability": {
      "rendering": "confounded with model side inside every block, but not marginally. rendering_relation fixes the renderer for each model side, so renderer is constant across the eight uncrossed blocks (R1_R1, R2_R2) and is a relabeling of model side inside each of the eight crossed blocks (R1_R2, R2_R1). The direction of that relabeling flips between R1_R2 and R2_R1, and the four relations are equally frequent, so model side carries exactly zero marginal information about renderer and the model-label-only baseline scores exactly 0.5. What the design withholds is any block in which renderer varies while model does not, so renderer can only be learned from signal that generalises across blocks. See renderer_baselines.",
      "rendering_relation": "a function of block_index. Under block-grouped holdout there are 16 independent units, four per class, not 320.",
      "family_and_model": "both vary inside every block, so block-grouped holdout leaves them identifiable."
    }
  },
  "feature_matrix": {
    "columns_in_table": 281,
    "excluded_identity_and_provenance": [
      "program_file",
      "program_sha256",
      "request_key",
      "operator_key",
      "language",
      "schema_version",
      "closure_id",
      "response_strength",
      "probe_bank_strength",
      "context_bank_seed",
      "context_count",
      "context_bank_digest",
      "reference_divisor"
    ],
    "excluded_registry_labels": [
      "arm",
      "arm_slot",
      "axis_position",
      "block_index",
      "model_side",
      "opaque_family_id",
      "schedule_position"
    ],
    "excluded_registry_labels_not_present": [
      "family_position",
      "neutral_pair_position",
      "registration_index"
    ],
    "excluded_constant": [
      "coefficient_l1_bound"
    ],
    "all_corpus_constant_columns": [
      "coefficient_l1_bound",
      "context_bank_seed",
      "context_count",
      "probe_bank_strength",
      "reference_divisor",
      "response_strength",
      "schema_version"
    ],
    "constant_note": "B-031 records seven corpus-constant columns. Six are provenance (schema_version, response_strength, probe_bank_strength, context_bank_seed, context_count, reference_divisor) and are already removed by the identity rule; `excluded_constant` lists the ones the variance rule had to catch on its own.",
    "excluded_exact_linear_dependencies": [
      {
        "column": "trace_mean",
        "identity": "sum of the eight diagonal Jmean__ entries: Jmean__belief_shift__state_belief, Jmean__forecast_shift__state_forecast, Jmean__source_self_shift__state_source_self, Jmean__source_external_shift__state_source_external, Jmean__source_mixed_shift__state_source_mixed, Jmean__memory_shift__state_memory, Jmean__dependency_shift__state_dependency, Jmean__continuation_shift__state_continuation",
        "max_abs_residual": 3.885780586188048e-16,
        "action": "dropped before fitting; the eight diagonal entries are kept, because they carry the per-coordinate detail the sum discards"
      },
      {
        "column": "meanblock_trace",
        "identity": "sum of the eight diagonal Jmean__ entries: Jmean__belief_shift__state_belief, Jmean__forecast_shift__state_forecast, Jmean__source_self_shift__state_source_self, Jmean__source_external_shift__state_source_external, Jmean__source_mixed_shift__state_source_mixed, Jmean__memory_shift__state_memory, Jmean__dependency_shift__state_dependency, Jmean__continuation_shift__state_continuation",
        "max_abs_residual": 5.551115123125783e-17,
        "action": "dropped before fitting; the eight diagonal entries are kept, because they carry the per-coordinate detail the sum discards"
      }
    ],
    "excluded_additional_exact_dependencies": [
      {
        "column": "abscissa_within_dead_band_std",
        "identity_on_centred_columns": "7.68115*abscissa_within_dead_band_mean +7.68115*abscissa_above_dead_band_mean +1*abscissa_above_dead_band_std",
        "term_count": 3,
        "max_abs_reconstruction_residual": 8.179568133925841e-14,
        "volunteered": true
      },
      {
        "column": "meanblock_abscissa_within_dead_band",
        "identity_on_centred_columns": "-1*meanblock_abscissa_above_dead_band",
        "term_count": 1,
        "max_abs_reconstruction_residual": 8.618106228652778e-15,
        "volunteered": true
      },
      {
        "column": "Jext__source_unknown_shift__state_belief",
        "identity_on_centred_columns": "-1*Jmean__source_mixed_shift__state_belief -1*Jmean__source_self_shift__state_belief -1*Jmean__source_external_shift__state_belief",
        "term_count": 3,
        "max_abs_reconstruction_residual": 2.457368787893866e-15,
        "volunteered": true
      },
      {
        "column": "Jext__source_unknown_shift__state_forecast",
        "identity_on_centred_columns": "-1*Jmean__source_mixed_shift__state_forecast -1*Jmean__source_self_shift__state_forecast -1*Jmean__source_external_shift__state_forecast",
        "term_count": 3,
        "max_abs_reconstruction_residual": 1.5967275787155677e-14,
        "volunteered": true
      },
      {
        "column": "Jext__source_unknown_shift__state_source_self",
        "identity_on_centred_columns": "-1*Jmean__source_external_shift__state_source_self -1*Jmean__source_self_shift__state_source_self -1*Jmean__source_mixed_shift__state_source_self",
        "term_count": 3,
        "max_abs_reconstruction_residual": 6.74278341494805e-14,
        "volunteered": true
      },
      {
        "column": "Jext__source_unknown_shift__state_source_external",
        "identity_on_centred_columns": "-1*Jmean__source_mixed_shift__state_source_external -1*Jmean__source_external_shift__state_source_external -1*Jmean__source_self_shift__state_source_external",
        "term_count": 3,
        "max_abs_reconstruction_residual": 1.0300701264176482e-13,
        "volunteered": true
      },
      {
        "column": "Jext__source_unknown_shift__state_source_mixed",
        "identity_on_centred_columns": "-1*Jmean__source_mixed_shift__state_source_mixed -1*Jmean__source_self_shift__state_source_mixed -1*Jmean__source_external_shift__state_source_mixed",
        "term_count": 3,
        "max_abs_reconstruction_residual": 1.4592146935221706e-13,
        "volunteered": true
      },
      {
        "column": "Jext__source_unknown_shift__state_memory",
        "identity_on_centred_columns": "-1*Jmean__source_mixed_shift__state_memory -1*Jmean__source_external_shift__state_memory -1*Jmean__source_self_shift__state_memory",
        "term_count": 3,
        "max_abs_reconstruction_residual": 8.173993301880192e-15,
        "volunteered": true
      },
      {
        "column": "Jext__source_unknown_shift__state_dependency",
        "identity_on_centred_columns": "-1*Jmean__source_mixed_shift__state_dependency -1*Jmean__source_self_shift__state_dependency -1*Jmean__source_external_shift__state_dependency",
        "term_count": 3,
        "max_abs_reconstruction_residual": 2.172306795165599e-14,
        "volunteered": true
      },
      {
        "column": "Jext__source_unknown_shift__state_continuation",
        "identity_on_centred_columns": "-1*Jmean__source_mixed_shift__state_continuation -1*Jmean__source_self_shift__state_continuation -1*Jmean__source_external_shift__state_continuation",
        "term_count": 3,
        "max_abs_reconstruction_residual": 7.254437393681978e-14,
        "volunteered": true
      },
      {
        "column": "active_term_total",
        "identity_on_centred_columns": "1*degree1_term_count +1*degree2_term_count",
        "term_count": 2,
        "max_abs_reconstruction_residual": 1.0058620603103918e-13,
        "volunteered": true
      },
      {
        "column": "action_factor_count",
        "identity_on_centred_columns": "2*degree2_term_count +1*degree1_term_count -1*state_factor_count -1*evidence_factor_count",
        "term_count": 4,
        "max_abs_reconstruction_residual": 3.907985046680551e-13,
        "volunteered": true
      }
    ],
    "retained": {
      "all": 236,
      "geometry": 221,
      "code_size": 15
    },
    "rank_check": {
      "columns": 236,
      "numerical_rank_of_centred_scaled_matrix": 236,
      "rank_deficiency": 0,
      "condition_number": 2327.3896201234797,
      "note": "Rank is computed after centring and scaling each column to unit norm, so the tolerance does not depend on units. Deficiency zero means every retained column carries something no combination of the others carries. The matrix is still ill-conditioned, because the corpus contains near-duplicate geometry and 320 rows carry 236 columns; that is what the L2 penalty is for, and it is why coefficients are not interpreted anywhere in this file. Only out-of-fold accuracy is. The meanblock_* columns are deterministic functions of the Jmean__ block but not linear ones, so they survive the prune and are kept."
    }
  },
  "folds": {
    "rule": "test fold f holds out every block with block_index % 4 == f",
    "n_folds": 4,
    "grouping_unit": "randomized block (block_index)",
    "why": "one block per wording relation per fold, so training always sees three blocks of every relation",
    "folds": [
      {
        "fold": 0,
        "test_blocks": [
          0,
          4,
          8,
          12
        ],
        "test_rows": 80,
        "train_rows": 240,
        "relations_in_test": [
          "R1_R1",
          "R1_R2",
          "R2_R1",
          "R2_R2"
        ],
        "blocks_per_relation_in_test": {
          "R1_R1": 1,
          "R1_R2": 1,
          "R2_R1": 1,
          "R2_R2": 1
        }
      },
      {
        "fold": 1,
        "test_blocks": [
          1,
          5,
          9,
          13
        ],
        "test_rows": 80,
        "train_rows": 240,
        "relations_in_test": [
          "R1_R1",
          "R1_R2",
          "R2_R1",
          "R2_R2"
        ],
        "blocks_per_relation_in_test": {
          "R1_R1": 1,
          "R1_R2": 1,
          "R2_R1": 1,
          "R2_R2": 1
        }
      },
      {
        "fold": 2,
        "test_blocks": [
          2,
          6,
          10,
          14
        ],
        "test_rows": 80,
        "train_rows": 240,
        "relations_in_test": [
          "R1_R1",
          "R1_R2",
          "R2_R1",
          "R2_R2"
        ],
        "blocks_per_relation_in_test": {
          "R1_R1": 1,
          "R1_R2": 1,
          "R2_R1": 1,
          "R2_R2": 1
        }
      },
      {
        "fold": 3,
        "test_blocks": [
          3,
          7,
          11,
          15
        ],
        "test_rows": 80,
        "train_rows": 240,
        "relations_in_test": [
          "R1_R1",
          "R1_R2",
          "R2_R1",
          "R2_R2"
        ],
        "blocks_per_relation_in_test": {
          "R1_R1": 1,
          "R1_R2": 1,
          "R2_R1": 1,
          "R2_R2": 1
        }
      }
    ]
  },
  "leakage_audit": {
    "per_fold": [
      {
        "fold": 0,
        "shared_blocks": [],
        "shared_matched_pairs": [],
        "shared_samples": [],
        "train_plus_test_rows": 320
      },
      {
        "fold": 1,
        "shared_blocks": [],
        "shared_matched_pairs": [],
        "shared_samples": [],
        "train_plus_test_rows": 320
      },
      {
        "fold": 2,
        "shared_blocks": [],
        "shared_matched_pairs": [],
        "shared_samples": [],
        "train_plus_test_rows": 320
      },
      {
        "fold": 3,
        "shared_blocks": [],
        "shared_matched_pairs": [],
        "shared_samples": [],
        "train_plus_test_rows": 320
      }
    ],
    "any_block_shared": false,
    "any_matched_pair_shared": false,
    "any_sample_shared": false,
    "test_folds_partition_the_corpus": true,
    "scaler_fitted_on_training_rows_only": true,
    "scaler_note": "StandardScaler is the first step of the Pipeline, so `fit` sees only the training rows of the fold. No centring or scaling constant is computed from a test row."
  },
  "estimator": {
    "pipeline": "StandardScaler -> LogisticRegression",
    "penalty": "l2",
    "C": 1.0,
    "solver": "lbfgs",
    "max_iter": 5000,
    "note": "identical for every target, feature set, baseline and null draw"
  },
  "results": {
    "family": {
      "role_in_the_design": "account",
      "classes": [
        "circular_inference",
        "comparator",
        "decision_threshold",
        "precision_weighting",
        "source_monitoring"
      ],
      "class_counts": {
        "circular_inference": 64,
        "comparator": 64,
        "decision_threshold": 64,
        "precision_weighting": 64,
        "source_monitoring": 64
      },
      "chance": {
        "majority_class_rate": 0.2,
        "uniform_rate": 0.2
      },
      "independent_units": "matched pair",
      "feature_sets": {
        "all": {
          "row_accuracy": 0.7875,
          "balanced_accuracy": 0.7875,
          "unit_accuracy": {
            "unit": "matched pair",
            "unit_columns": [
              "operator_key"
            ],
            "n_units": 160,
            "accuracy": 0.8,
            "correct": 128
          },
          "per_class": {
            "circular_inference": {
              "support": 64,
              "recall": 0.796875,
              "precision": 0.8225806451612904
            },
            "comparator": {
              "support": 64,
              "recall": 0.703125,
              "precision": 0.7377049180327869
            },
            "decision_threshold": {
              "support": 64,
              "recall": 0.8125,
              "precision": 0.8524590163934426
            },
            "precision_weighting": {
              "support": 64,
              "recall": 0.828125,
              "precision": 0.8153846153846154
            },
            "source_monitoring": {
              "support": 64,
              "recall": 0.796875,
              "precision": 0.7183098591549296
            }
          },
          "confusion_true_by_predicted": {
            "circular_inference": {
              "circular_inference": 51,
              "comparator": 1,
              "decision_threshold": 2,
              "precision_weighting": 7,
              "source_monitoring": 3
            },
            "comparator": {
              "circular_inference": 3,
              "comparator": 45,
              "decision_threshold": 3,
              "precision_weighting": 1,
              "source_monitoring": 12
            },
            "decision_threshold": {
              "circular_inference": 4,
              "comparator": 3,
              "decision_threshold": 52,
              "precision_weighting": 2,
              "source_monitoring": 3
            },
            "precision_weighting": {
              "circular_inference": 3,
              "comparator": 3,
              "decision_threshold": 3,
              "precision_weighting": 53,
              "source_monitoring": 2
            },
            "source_monitoring": {
              "circular_inference": 1,
              "comparator": 9,
              "decision_threshold": 1,
              "precision_weighting": 2,
              "source_monitoring": 51
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "family labels permuted across matched pairs within each (block, model) cell",
            "null_mean_row_accuracy": 0.19922499999999999,
            "null_sd_row_accuracy": 0.027593318665665875,
            "null_p95_row_accuracy": 0.24375,
            "null_max_row_accuracy": 0.296875,
            "observed_row_accuracy": 0.7875,
            "p_value": 0.000999000999000999,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.5874999999999999,
            "row_accuracy_minus_majority_rate": 0.5874999999999999,
            "unit_accuracy_minus_uniform_rate": 0.6000000000000001,
            "null_mean_minus_uniform_rate": -0.0007750000000000257,
            "null_mean_standard_error": 0.0008725773518634235,
            "null_minus_uniform_in_standard_errors": -0.8881734076010367,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": false,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": true
        },
        "geometry": {
          "row_accuracy": 0.734375,
          "balanced_accuracy": 0.734375,
          "unit_accuracy": {
            "unit": "matched pair",
            "unit_columns": [
              "operator_key"
            ],
            "n_units": 160,
            "accuracy": 0.7375,
            "correct": 118
          },
          "per_class": {
            "circular_inference": {
              "support": 64,
              "recall": 0.765625,
              "precision": 0.765625
            },
            "comparator": {
              "support": 64,
              "recall": 0.6875,
              "precision": 0.7213114754098361
            },
            "decision_threshold": {
              "support": 64,
              "recall": 0.734375,
              "precision": 0.746031746031746
            },
            "precision_weighting": {
              "support": 64,
              "recall": 0.78125,
              "precision": 0.819672131147541
            },
            "source_monitoring": {
              "support": 64,
              "recall": 0.703125,
              "precision": 0.6338028169014085
            }
          },
          "confusion_true_by_predicted": {
            "circular_inference": {
              "circular_inference": 49,
              "comparator": 2,
              "decision_threshold": 4,
              "precision_weighting": 4,
              "source_monitoring": 5
            },
            "comparator": {
              "circular_inference": 3,
              "comparator": 44,
              "decision_threshold": 3,
              "precision_weighting": 2,
              "source_monitoring": 12
            },
            "decision_threshold": {
              "circular_inference": 3,
              "comparator": 3,
              "decision_threshold": 47,
              "precision_weighting": 4,
              "source_monitoring": 7
            },
            "precision_weighting": {
              "circular_inference": 4,
              "comparator": 1,
              "decision_threshold": 7,
              "precision_weighting": 50,
              "source_monitoring": 2
            },
            "source_monitoring": {
              "circular_inference": 5,
              "comparator": 11,
              "decision_threshold": 2,
              "precision_weighting": 1,
              "source_monitoring": 45
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "family labels permuted across matched pairs within each (block, model) cell",
            "null_mean_row_accuracy": 0.199134375,
            "null_sd_row_accuracy": 0.027607799954953452,
            "null_p95_row_accuracy": 0.246875,
            "null_max_row_accuracy": 0.284375,
            "observed_row_accuracy": 0.734375,
            "p_value": 0.000999000999000999,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.534375,
            "row_accuracy_minus_majority_rate": 0.534375,
            "unit_accuracy_minus_uniform_rate": 0.5375000000000001,
            "null_mean_minus_uniform_rate": -0.0008656250000000087,
            "null_mean_standard_error": 0.0008730352904394689,
            "null_minus_uniform_in_standard_errors": -0.9915120379203343,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": false,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": false
        },
        "code_size": {
          "row_accuracy": 0.75625,
          "balanced_accuracy": 0.75625,
          "unit_accuracy": {
            "unit": "matched pair",
            "unit_columns": [
              "operator_key"
            ],
            "n_units": 160,
            "accuracy": 0.775,
            "correct": 124
          },
          "per_class": {
            "circular_inference": {
              "support": 64,
              "recall": 0.734375,
              "precision": 0.7833333333333333
            },
            "comparator": {
              "support": 64,
              "recall": 0.671875,
              "precision": 0.7049180327868853
            },
            "decision_threshold": {
              "support": 64,
              "recall": 0.90625,
              "precision": 0.8656716417910447
            },
            "precision_weighting": {
              "support": 64,
              "recall": 0.6875,
              "precision": 0.6984126984126984
            },
            "source_monitoring": {
              "support": 64,
              "recall": 0.78125,
              "precision": 0.7246376811594203
            }
          },
          "confusion_true_by_predicted": {
            "circular_inference": {
              "circular_inference": 47,
              "comparator": 2,
              "decision_threshold": 2,
              "precision_weighting": 8,
              "source_monitoring": 5
            },
            "comparator": {
              "circular_inference": 2,
              "comparator": 43,
              "decision_threshold": 5,
              "precision_weighting": 3,
              "source_monitoring": 11
            },
            "decision_threshold": {
              "circular_inference": 0,
              "comparator": 1,
              "decision_threshold": 58,
              "precision_weighting": 4,
              "source_monitoring": 1
            },
            "precision_weighting": {
              "circular_inference": 11,
              "comparator": 6,
              "decision_threshold": 1,
              "precision_weighting": 44,
              "source_monitoring": 2
            },
            "source_monitoring": {
              "circular_inference": 0,
              "comparator": 9,
              "decision_threshold": 1,
              "precision_weighting": 4,
              "source_monitoring": 50
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "family labels permuted across matched pairs within each (block, model) cell",
            "null_mean_row_accuracy": 0.199171875,
            "null_sd_row_accuracy": 0.03141951878641913,
            "null_p95_row_accuracy": 0.253125,
            "null_max_row_accuracy": 0.29375,
            "observed_row_accuracy": 0.75625,
            "p_value": 0.000999000999000999,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.5562499999999999,
            "row_accuracy_minus_majority_rate": 0.5562499999999999,
            "unit_accuracy_minus_uniform_rate": 0.575,
            "null_mean_minus_uniform_rate": -0.0008281250000000129,
            "null_mean_standard_error": 0.0009935724235153394,
            "null_minus_uniform_in_standard_errors": -0.8334822710457681,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": false,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": false
        }
      }
    },
    "model": {
      "role_in_the_design": "model",
      "classes": [
        "gpt-4.1-2025-04-14",
        "gpt-5.4-2026-03-05"
      ],
      "class_counts": {
        "gpt-4.1-2025-04-14": 160,
        "gpt-5.4-2026-03-05": 160
      },
      "chance": {
        "majority_class_rate": 0.5,
        "uniform_rate": 0.5
      },
      "independent_units": "block x model cell",
      "feature_sets": {
        "all": {
          "row_accuracy": 0.9625,
          "balanced_accuracy": 0.9624999999999999,
          "unit_accuracy": {
            "unit": "block x model cell",
            "unit_columns": [
              "block_index",
              "model"
            ],
            "n_units": 32,
            "accuracy": 1.0,
            "correct": 32
          },
          "per_class": {
            "gpt-4.1-2025-04-14": {
              "support": 160,
              "recall": 0.95,
              "precision": 0.9743589743589743
            },
            "gpt-5.4-2026-03-05": {
              "support": 160,
              "recall": 0.975,
              "precision": 0.9512195121951219
            }
          },
          "confusion_true_by_predicted": {
            "gpt-4.1-2025-04-14": {
              "gpt-4.1-2025-04-14": 152,
              "gpt-5.4-2026-03-05": 8
            },
            "gpt-5.4-2026-03-05": {
              "gpt-4.1-2025-04-14": 4,
              "gpt-5.4-2026-03-05": 156
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "model labels permuted across matched pairs within each (block, family) cell",
            "null_mean_row_accuracy": 0.49886249999999993,
            "null_sd_row_accuracy": 0.03643748116683951,
            "null_p95_row_accuracy": 0.5564062499999999,
            "null_max_row_accuracy": 0.63125,
            "observed_row_accuracy": 0.9625,
            "p_value": 0.000999000999000999,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.4625,
            "row_accuracy_minus_majority_rate": 0.4625,
            "unit_accuracy_minus_uniform_rate": 0.5,
            "null_mean_minus_uniform_rate": -0.001137500000000069,
            "null_mean_standard_error": 0.0011522543268670264,
            "null_minus_uniform_in_standard_errors": -0.9871952514970593,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": false,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": true
        },
        "geometry": {
          "row_accuracy": 0.9375,
          "balanced_accuracy": 0.9375,
          "unit_accuracy": {
            "unit": "block x model cell",
            "unit_columns": [
              "block_index",
              "model"
            ],
            "n_units": 32,
            "accuracy": 1.0,
            "correct": 32
          },
          "per_class": {
            "gpt-4.1-2025-04-14": {
              "support": 160,
              "recall": 0.90625,
              "precision": 0.9666666666666667
            },
            "gpt-5.4-2026-03-05": {
              "support": 160,
              "recall": 0.96875,
              "precision": 0.9117647058823529
            }
          },
          "confusion_true_by_predicted": {
            "gpt-4.1-2025-04-14": {
              "gpt-4.1-2025-04-14": 145,
              "gpt-5.4-2026-03-05": 15
            },
            "gpt-5.4-2026-03-05": {
              "gpt-4.1-2025-04-14": 5,
              "gpt-5.4-2026-03-05": 155
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "model labels permuted across matched pairs within each (block, family) cell",
            "null_mean_row_accuracy": 0.49936562500000004,
            "null_sd_row_accuracy": 0.035017763120569874,
            "null_p95_row_accuracy": 0.55625,
            "null_max_row_accuracy": 0.621875,
            "observed_row_accuracy": 0.9375,
            "p_value": 0.000999000999000999,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.4375,
            "row_accuracy_minus_majority_rate": 0.4375,
            "unit_accuracy_minus_uniform_rate": 0.5,
            "null_mean_minus_uniform_rate": -0.0006343749999999648,
            "null_mean_standard_error": 0.0011073589002524628,
            "null_minus_uniform_in_standard_errors": -0.5728720831659329,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": false,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": false
        },
        "code_size": {
          "row_accuracy": 0.946875,
          "balanced_accuracy": 0.9468749999999999,
          "unit_accuracy": {
            "unit": "block x model cell",
            "unit_columns": [
              "block_index",
              "model"
            ],
            "n_units": 32,
            "accuracy": 1.0,
            "correct": 32
          },
          "per_class": {
            "gpt-4.1-2025-04-14": {
              "support": 160,
              "recall": 0.9125,
              "precision": 0.9798657718120806
            },
            "gpt-5.4-2026-03-05": {
              "support": 160,
              "recall": 0.98125,
              "precision": 0.9181286549707602
            }
          },
          "confusion_true_by_predicted": {
            "gpt-4.1-2025-04-14": {
              "gpt-4.1-2025-04-14": 146,
              "gpt-5.4-2026-03-05": 14
            },
            "gpt-5.4-2026-03-05": {
              "gpt-4.1-2025-04-14": 3,
              "gpt-5.4-2026-03-05": 157
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "model labels permuted across matched pairs within each (block, family) cell",
            "null_mean_row_accuracy": 0.4997781250000001,
            "null_sd_row_accuracy": 0.043960414638223554,
            "null_p95_row_accuracy": 0.56875,
            "null_max_row_accuracy": 0.63125,
            "observed_row_accuracy": 0.946875,
            "p_value": 0.000999000999000999,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.446875,
            "row_accuracy_minus_majority_rate": 0.446875,
            "unit_accuracy_minus_uniform_rate": 0.5,
            "null_mean_minus_uniform_rate": -0.000221874999999927,
            "null_mean_standard_error": 0.0013901503714219335,
            "null_minus_uniform_in_standard_errors": -0.15960503594512532,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": false,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": false
        }
      }
    },
    "rendering": {
      "role_in_the_design": "renderer",
      "classes": [
        "R1",
        "R2"
      ],
      "class_counts": {
        "R1": 160,
        "R2": 160
      },
      "chance": {
        "majority_class_rate": 0.5,
        "uniform_rate": 0.5
      },
      "independent_units": "block x model cell",
      "feature_sets": {
        "all": {
          "row_accuracy": 0.55,
          "balanced_accuracy": 0.55,
          "unit_accuracy": {
            "unit": "block x model cell",
            "unit_columns": [
              "block_index",
              "model"
            ],
            "n_units": 32,
            "accuracy": 0.59375,
            "correct": 19
          },
          "per_class": {
            "R1": {
              "support": 160,
              "recall": 0.55625,
              "precision": 0.5493827160493827
            },
            "R2": {
              "support": 160,
              "recall": 0.54375,
              "precision": 0.5506329113924051
            }
          },
          "confusion_true_by_predicted": {
            "R1": {
              "R1": 89,
              "R2": 71
            },
            "R2": {
              "R1": 73,
              "R2": 87
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "the 16 block-to-relation assignments permuted, renderer recomputed from the design rule",
            "null_mean_row_accuracy": 0.46819062499999997,
            "null_sd_row_accuracy": 0.0401905086552826,
            "null_p95_row_accuracy": 0.53125,
            "null_max_row_accuracy": 0.6,
            "observed_row_accuracy": 0.55,
            "p_value": 0.023976023976023976,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.050000000000000044,
            "row_accuracy_minus_majority_rate": 0.050000000000000044,
            "unit_accuracy_minus_uniform_rate": 0.09375,
            "null_mean_minus_uniform_rate": -0.03180937500000003,
            "null_mean_standard_error": 0.0012709354767140406,
            "null_minus_uniform_in_standard_errors": -25.028316214952202,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": true,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": false
        },
        "geometry": {
          "row_accuracy": 0.578125,
          "balanced_accuracy": 0.578125,
          "unit_accuracy": {
            "unit": "block x model cell",
            "unit_columns": [
              "block_index",
              "model"
            ],
            "n_units": 32,
            "accuracy": 0.625,
            "correct": 20
          },
          "per_class": {
            "R1": {
              "support": 160,
              "recall": 0.575,
              "precision": 0.5786163522012578
            },
            "R2": {
              "support": 160,
              "recall": 0.58125,
              "precision": 0.577639751552795
            }
          },
          "confusion_true_by_predicted": {
            "R1": {
              "R1": 92,
              "R2": 68
            },
            "R2": {
              "R1": 67,
              "R2": 93
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "the 16 block-to-relation assignments permuted, renderer recomputed from the design rule",
            "null_mean_row_accuracy": 0.46886875000000006,
            "null_sd_row_accuracy": 0.03937292892609997,
            "null_p95_row_accuracy": 0.53125,
            "null_max_row_accuracy": 0.6,
            "observed_row_accuracy": 0.578125,
            "p_value": 0.002997002997002997,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.078125,
            "row_accuracy_minus_majority_rate": 0.078125,
            "unit_accuracy_minus_uniform_rate": 0.125,
            "null_mean_minus_uniform_rate": -0.031131249999999944,
            "null_mean_standard_error": 0.001245081335584033,
            "null_minus_uniform_in_standard_errors": -25.003386614415145,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": true,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": false
        },
        "code_size": {
          "row_accuracy": 0.578125,
          "balanced_accuracy": 0.578125,
          "unit_accuracy": {
            "unit": "block x model cell",
            "unit_columns": [
              "block_index",
              "model"
            ],
            "n_units": 32,
            "accuracy": 0.59375,
            "correct": 19
          },
          "per_class": {
            "R1": {
              "support": 160,
              "recall": 0.5625,
              "precision": 0.5806451612903226
            },
            "R2": {
              "support": 160,
              "recall": 0.59375,
              "precision": 0.5757575757575758
            }
          },
          "confusion_true_by_predicted": {
            "R1": {
              "R1": 90,
              "R2": 70
            },
            "R2": {
              "R1": 65,
              "R2": 95
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "the 16 block-to-relation assignments permuted, renderer recomputed from the design rule",
            "null_mean_row_accuracy": 0.399578125,
            "null_sd_row_accuracy": 0.05735252833018995,
            "null_p95_row_accuracy": 0.490625,
            "null_max_row_accuracy": 0.56875,
            "observed_row_accuracy": 0.578125,
            "p_value": 0.000999000999000999,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.078125,
            "row_accuracy_minus_majority_rate": 0.078125,
            "unit_accuracy_minus_uniform_rate": 0.09375,
            "null_mean_minus_uniform_rate": -0.100421875,
            "null_mean_standard_error": 0.0018136461909273377,
            "null_minus_uniform_in_standard_errors": -55.37015736716165,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": true,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": false
        }
      }
    },
    "rendering_relation": {
      "role_in_the_design": "wording relation",
      "classes": [
        "R1_R1",
        "R1_R2",
        "R2_R1",
        "R2_R2"
      ],
      "class_counts": {
        "R1_R1": 80,
        "R1_R2": 80,
        "R2_R1": 80,
        "R2_R2": 80
      },
      "chance": {
        "majority_class_rate": 0.25,
        "uniform_rate": 0.25
      },
      "independent_units": "block",
      "feature_sets": {
        "all": {
          "row_accuracy": 0.278125,
          "balanced_accuracy": 0.278125,
          "unit_accuracy": {
            "unit": "block",
            "unit_columns": [
              "block_index"
            ],
            "n_units": 16,
            "accuracy": 0.3125,
            "correct": 5
          },
          "per_class": {
            "R1_R1": {
              "support": 80,
              "recall": 0.25,
              "precision": 0.26666666666666666
            },
            "R1_R2": {
              "support": 80,
              "recall": 0.3,
              "precision": 0.26666666666666666
            },
            "R2_R1": {
              "support": 80,
              "recall": 0.275,
              "precision": 0.275
            },
            "R2_R2": {
              "support": 80,
              "recall": 0.2875,
              "precision": 0.30666666666666664
            }
          },
          "confusion_true_by_predicted": {
            "R1_R1": {
              "R1_R1": 20,
              "R1_R2": 22,
              "R2_R1": 17,
              "R2_R2": 21
            },
            "R1_R2": {
              "R1_R1": 23,
              "R1_R2": 24,
              "R2_R1": 18,
              "R2_R2": 15
            },
            "R2_R1": {
              "R1_R1": 18,
              "R1_R2": 24,
              "R2_R1": 22,
              "R2_R2": 16
            },
            "R2_R2": {
              "R1_R1": 14,
              "R1_R2": 20,
              "R2_R1": 23,
              "R2_R2": 23
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "the 16 block-to-relation assignments permuted, four blocks per relation",
            "null_mean_row_accuracy": 0.194659375,
            "null_sd_row_accuracy": 0.03606817715990113,
            "null_p95_row_accuracy": 0.253125,
            "null_max_row_accuracy": 0.296875,
            "observed_row_accuracy": 0.278125,
            "p_value": 0.00999000999000999,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.02812500000000001,
            "row_accuracy_minus_majority_rate": 0.02812500000000001,
            "unit_accuracy_minus_uniform_rate": 0.0625,
            "null_mean_minus_uniform_rate": -0.055340625000000004,
            "null_mean_standard_error": 0.0011405759087575072,
            "null_minus_uniform_in_standard_errors": -48.51989646202998,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": true,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": true
        },
        "geometry": {
          "row_accuracy": 0.28125,
          "balanced_accuracy": 0.28125,
          "unit_accuracy": {
            "unit": "block",
            "unit_columns": [
              "block_index"
            ],
            "n_units": 16,
            "accuracy": 0.3125,
            "correct": 5
          },
          "per_class": {
            "R1_R1": {
              "support": 80,
              "recall": 0.25,
              "precision": 0.25
            },
            "R1_R2": {
              "support": 80,
              "recall": 0.3,
              "precision": 0.3076923076923077
            },
            "R2_R1": {
              "support": 80,
              "recall": 0.2875,
              "precision": 0.2948717948717949
            },
            "R2_R2": {
              "support": 80,
              "recall": 0.2875,
              "precision": 0.27380952380952384
            }
          },
          "confusion_true_by_predicted": {
            "R1_R1": {
              "R1_R1": 20,
              "R1_R2": 21,
              "R2_R1": 16,
              "R2_R2": 23
            },
            "R1_R2": {
              "R1_R1": 24,
              "R1_R2": 24,
              "R2_R1": 15,
              "R2_R2": 17
            },
            "R2_R1": {
              "R1_R1": 22,
              "R1_R2": 14,
              "R2_R1": 23,
              "R2_R2": 21
            },
            "R2_R2": {
              "R1_R1": 14,
              "R1_R2": 19,
              "R2_R1": 24,
              "R2_R2": 23
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "the 16 block-to-relation assignments permuted, four blocks per relation",
            "null_mean_row_accuracy": 0.19501249999999998,
            "null_sd_row_accuracy": 0.03585512684918813,
            "null_p95_row_accuracy": 0.25328124999999985,
            "null_max_row_accuracy": 0.29375,
            "observed_row_accuracy": 0.28125,
            "p_value": 0.006993006993006993,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.03125,
            "row_accuracy_minus_majority_rate": 0.03125,
            "unit_accuracy_minus_uniform_rate": 0.0625,
            "null_mean_minus_uniform_rate": -0.05498750000000002,
            "null_mean_standard_error": 0.0011338386663769108,
            "null_minus_uniform_in_standard_errors": -48.49675851654284,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": true,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": true
        },
        "code_size": {
          "row_accuracy": 0.275,
          "balanced_accuracy": 0.27499999999999997,
          "unit_accuracy": {
            "unit": "block",
            "unit_columns": [
              "block_index"
            ],
            "n_units": 16,
            "accuracy": 0.3125,
            "correct": 5
          },
          "per_class": {
            "R1_R1": {
              "support": 80,
              "recall": 0.3875,
              "precision": 0.32978723404255317
            },
            "R1_R2": {
              "support": 80,
              "recall": 0.1875,
              "precision": 0.2459016393442623
            },
            "R2_R1": {
              "support": 80,
              "recall": 0.225,
              "precision": 0.25
            },
            "R2_R2": {
              "support": 80,
              "recall": 0.3,
              "precision": 0.25806451612903225
            }
          },
          "confusion_true_by_predicted": {
            "R1_R1": {
              "R1_R1": 31,
              "R1_R2": 15,
              "R2_R1": 14,
              "R2_R2": 20
            },
            "R1_R2": {
              "R1_R1": 23,
              "R1_R2": 15,
              "R2_R1": 17,
              "R2_R2": 25
            },
            "R2_R1": {
              "R1_R1": 24,
              "R1_R2": 14,
              "R2_R1": 18,
              "R2_R2": 24
            },
            "R2_R2": {
              "R1_R1": 16,
              "R1_R2": 17,
              "R2_R1": 23,
              "R2_R2": 24
            }
          },
          "permutation_null": {
            "n_permutations": 1000,
            "scheme": "the 16 block-to-relation assignments permuted, four blocks per relation",
            "null_mean_row_accuracy": 0.12930937499999998,
            "null_sd_row_accuracy": 0.041880242671343076,
            "null_p95_row_accuracy": 0.20625,
            "null_max_row_accuracy": 0.31875,
            "observed_row_accuracy": 0.275,
            "p_value": 0.001998001998001998,
            "p_value_floor": 0.000999000999000999
          },
          "comparisons": {
            "row_accuracy_minus_uniform_rate": 0.025000000000000022,
            "row_accuracy_minus_majority_rate": 0.025000000000000022,
            "unit_accuracy_minus_uniform_rate": 0.0625,
            "null_mean_minus_uniform_rate": -0.12069062500000002,
            "null_mean_standard_error": 0.001324369558020187,
            "null_minus_uniform_in_standard_errors": -91.130624582176,
            "null_sits_below_uniform_rate": true,
            "null_materially_below_uniform_rate": true,
            "material_threshold_standard_errors": 3.0
          },
          "beats_code_size_baseline": false
        }
      }
    }
  },
  "renderer_baselines": {
    "purpose": "Renderer never varies free of model side inside a block, so the worry is that a fingerprint classifier scores on renderer by detecting the model. This baseline predicts renderer from the model label and no fingerprint at all. It comes out at exactly 0.5, because the direction of the renderer-to-side mapping flips between the R1_R2 and R2_R1 blocks and the four relations are balanced, so the confound is a within-block one and not a marginal one.",
    "model_label_only_accuracy": 0.5,
    "rules_tried": {
      "side_l->R1": 0.5,
      "side_l->R2": 0.5
    },
    "fingerprint_all_features_accuracy": 0.55,
    "fingerprint_beats_model_label_only": true,
    "stratified_by_relation": {
      "uncrossed": {
        "relations": [
          "R1_R1",
          "R2_R2"
        ],
        "rows": 160,
        "row_accuracy": 0.575,
        "renderer_is": "constant within each block"
      },
      "crossed": {
        "relations": [
          "R1_R2",
          "R2_R1"
        ],
        "rows": 160,
        "row_accuracy": 0.525,
        "renderer_is": "a relabeling of model side"
      }
    }
  },
  "descriptive_variance_decomposition": {
    "features": 221,
    "factors": [
      "block_index",
      "model",
      "family"
    ],
    "median_variance_share": {
      "block_index": 0.04203110376078592,
      "model": 0.030068256537538345,
      "family": 0.04818838389307407,
      "residual": 0.8222093709122889
    },
    "mean_variance_share": {
      "block_index": 0.04351977289726201,
      "model": 0.06868719617721651,
      "family": 0.07582250544726148,
      "residual": 0.81197052547826
    },
    "note": "Descriptive only. Shares are computed on the whole corpus with no holdout, so they are not evidence that a factor is predictable; the grouped classification above is. A block share is partly the wording relation, which is nested in block and cannot be separated from it by this decomposition."
  },
  "acceptance_checks": [
    {
      "check": "No block leakage",
      "result": "PASS",
      "evidence": "4 folds; 0 blocks, 0 matched pairs and 0 rows shared between train and test in any fold; the test folds partition all 320 rows exactly once; the scaler is refit inside every fold"
    },
    {
      "check": "Chance controls are reported",
      "result": "PASS",
      "evidence": "majority-class and uniform rates for all 4 targets, plus a 1000-draw permutation null per target and feature set, permuted inside the design"
    },
    {
      "check": "Simple code-size baselines are included",
      "result": "PASS",
      "evidence": "15 coefficient-count and code-size columns fitted with the same estimator and the same folds for all 4 targets"
    },
    {
      "check": "Exact linear dependencies are removed before fitting (H7)",
      "result": "PASS",
      "evidence": "trace_mean = sum of the eight diagonal Jmean__ entries: Jmean__belief_shift__state_belief, Jmean__forecast_shift__state_forecast, Jmean__source_self_shift__state_source_self, Jmean__source_external_shift__state_source_external, Jmean__source_mixed_shift__state_source_mixed, Jmean__memory_shift__state_memory, Jmean__dependency_shift__state_dependency, Jmean__continuation_shift__state_continuation (max |residual| 3.89e-16), dropped; meanblock_trace = sum of the eight diagonal Jmean__ entries: Jmean__belief_shift__state_belief, Jmean__forecast_shift__state_forecast, Jmean__source_self_shift__state_source_self, Jmean__source_external_shift__state_source_external, Jmean__source_mixed_shift__state_source_mixed, Jmean__memory_shift__state_memory, Jmean__dependency_shift__state_dependency, Jmean__continuation_shift__state_continuation (max |residual| 5.55e-17), dropped"
    },
    {
      "check": "The fitted matrix has no exact linear dependency left (B-031)",
      "result": "PASS",
      "evidence": "12 further exact dependencies were found and removed beyond the H7 pair; the 236 retained columns have numerical rank 236 after centring and scaling"
    },
    {
      "check": "No constant column is fed to a classifier (B-031)",
      "result": "PASS",
      "evidence": "all 7 corpus-constant columns are absent from every feature set (coefficient_l1_bound, context_bank_seed, context_count, probe_bank_strength, reference_divisor, response_strength, schema_version); 1 of them needed the zero-variance rule, the rest were already removed as provenance"
    },
    {
      "check": "The arm label is carried but never fitted on or predicted",
      "result": "PASS",
      "evidence": "the joined frame carries `arm` transcribed from C:/Users/Andre/Desktop/SPECFORM-publication-package/data/design/sample-design-table.json at design table 6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610, never derived by WP0; it appears in 0 of 3 feature sets and in 0 of 4 targets; 0 derived assignment fields are present; the block-local tokens `arm_slot` and `axis_position` appear in 0 feature sets, because a slot index means nothing pooled across blocks"
    },
    {
      "check": "The registry labels every program and every label is used",
      "result": "PASS",
      "evidence": "320/320 in both directions on sample_id, with operator_key agreeing across the join on all 320 rows"
    }
  ],
  "all_checks_pass": true,
  "interpretation_limits": [
    "These are formalization fingerprints of LLM-authored programs. No patient, diagnostic, treatment, or clinical-effect claim is licensed.",
    "The Jacobian summaries are derivatives of a one-step response map under one imposed closure, MIRROR_STATE. Nothing is evolved in time, so no result here is about stability, attractors, or basins.",
    "Every number is exploratory WP0 output. It is not the official V18 verdict and does not bear on H1 or H2.",
    "Accuracy above chance means the fingerprints carry information about a design factor. It is not an effect size for any mechanism.",
    "A permutation p-value and an accuracy-above-chance comparison answer different questions, and under grouped holdout they can disagree. Where the null centres below the uniform rate, the p-value is reported with the accuracy beside it and neither is quoted alone. The gap is judged in standard errors of the null mean, because with a finite number of draws the sign of a small gap is noise; a shift is called material only past three standard errors, and only the block-level permutation schemes can produce one by anti-learning.",
    "Where a code-size baseline matches the geometry, the honest reading is that the factor is legible in how much code the model wrote, not in the local response geometry of what it wrote.",
    "A renderer result must be read against the model-label baseline. The confound is within-block, not marginal: inside a block the renderer is a function of the model side, but the mapping flips between the R1_R2 and R2_R1 blocks and the relations are balanced, so the model label alone predicts the renderer at exactly chance across the corpus."
  ],
  "runtime_seconds": 1095.7
}


==> anc/wp0_evidence/outputs/wp0/fingerprints/H1_H2_BRIDGE_REPORT.md <==
# H1 and H2 bridge report

**Task:** P0-050 — Bridge fingerprints to H1 and H2  
**Generated by:** `code/run_h1_h2_bridge.py`  
**Python:** 3.12.10 · numpy 2.3.5 · pandas 3.0.5  
**Stages run:** block-level bridge, per-program closure recompute, per-sample bridge on H1 and H2

> Every bridge number in this report is exploratory WP0 output computed against a partial archive. It is not a V18 result, it does not enter any registered verdict, and no registered metric is recomputed or redefined anywhere in it.

> No closure here is native V18 dynamics. V18 supplies an action and emits a one-step response; it has no state-update rule, so every recurrence below is an imposed analysis choice and every fixed point, cycle, and basin below is a property of the pair (program, imposed closure).

## Attempt provenance

This check exists because the question it asks was once answered wrongly. An earlier run of this bridge correlated the invalidated attempt-3 generation corpus against attempt-4 registered values and every other check in the suite passed, because every other check compares one attempt-3 artifact against another attempt-3 artifact or one attempt-4 number against another attempt-4 number. The corpus was re-imported and this section is the gate that has to hold before any number below counts.

| what was checked | result |
| --- | --- |
| corpus `generation-attempt-set.json` binds the attempt-4 manifest | `e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e` — yes |
| exported value table binds the same manifest | `e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e` — yes |
| analysed programs are attempt-4 identifiers | 320 of 320 appear among the 320 in `generation4.log` |
| attempt-4 beacon pulse | 1894079 vs expected 1894079 — agrees |
| attempt-3 published digests surviving in the corpus | 0 of 4 |
| semantic registry schema | 2, schema-1 `derivation` block absent True |
| registry labels transcribed from the published design table | `6d47d63b812844ba…` at 320 rows, `arm.derived_by_wp0 = False` |
| forbidden assignment fields in the registry | 0 |
| import provenance gate `outputs/wp0/import/ATTEMPT4_PROVENANCE.json` | PASS, 7/7 gates, 58/58 checks |
| that gate describes the corpus on disk now | True (recorded h1/forward 320, h1/reverse 320, h2/forward 320, h2/reverse 320; on disk h1/forward 320, h1/reverse 320, h2/forward 320, h2/reverse 320) |

The attempt-3 digests are kept as negative controls rather than deleted. The corpus that satisfied all of them is the corpus this rebuild replaced, so a future run in which any of them matches again is a run that has silently reverted, and the check will say so:

| artifact | sha-256 now | matches the attempt-3 record |
| --- | --- | --- |
| `generation-attempt-set.json` | `39d98ee518c055aa…` | no |
| `STAGE-ATTEMPT.json` | `785316726b9be6a0…` | no |
| `GENERATION-TERMINAL.json` | `27d0e37065b1e9ff…` | no |
| `generation-summary.json` | `37bd29b9071de170…` | no |

The import gate at `outputs/wp0/import/ATTEMPT4_PROVENANCE.json` runs seven gates of its own, listed here so this report does not restate them: Corpus binds the attempt-4 manifest; 320/320 sample identities agree across corpus, log and design table; Attempt-4 assignment digest and beacon pulse verify; Zero attempt-3 identifiers or digests in the active corpus; All 1280 H1/H2 tensors present and digest-matched; The three repaired H2 samples match the repair record byte-for-byte; Private raw, provider, receipt and transport material stays excluded. This section re-derives the four facts the bridge itself depends on rather than taking that report's word for them, and additionally checks that the report is describing the corpus that is on disk now. A passing report about a replaced corpus is the failure mode this project already hit.

Both sides of the bridge are attempt 4.

## What this report can and cannot be

The task objective is conditional. It asks, when completed tensors and semantic registries exist, whether registered one-step geometry predicts program and closure geometry. Both halves of that condition are now met.

The semantic registry exists: 320 rows, 160 matched operator-key pairs, joined one to one onto the 320 fingerprint rows. The attempt-4 response tensors exist too, imported with the corpus: one forward and one reverse array bundle per sample per stage.

So this report carries two bridges rather than one, and they answer different questions.

The **block-level bridge** joins WP0 predictors to the registered analysis' own published summary values, which exist at three coarse strata: sixteen randomization blocks, five canonical families and four rendering relations. Sixteen is a small number and five is smaller, and the report states what each can detect before it states what each found. Its subject is the registered *estimates*.

The **per-sample bridge** joins WP0 predictors to the response tensors themselves, 320 samples against 320, separately for each stage. Its subject is the registered *arrays*, which V18 published as arrays and not as statistics, so reducing them is a WP0 analysis choice and is declared as one. It recomputes no registered estimate.

Neither bridge is a registered result and neither can become one.

## H1 and H2 completeness

### What is present

The exported value table `v18-evidence/RESULTS-VALUES-ACTUAL.json` is marked `status = REAL` and `synthetic = False`. It carries both stages in full at the summary level: two pipelines each, 26 validity gates and 108 scientific gates evaluated across the two stages together.

Both stages report 320 worker metadata files for H1 and 320 for H2, which is the full corpus in each case. Cap activations and transition clamp events are 0 and 0 for H1, 0 and 0 for H2.

H2 has a repair history and it is documented rather than hidden. 3 samples were re-run: `req_7bee2c13635cfe67019e`, `req_80ae173a3c348456d1c4`, `req_f649a1902c688ac2b4eb`. The verification record reports that the re-run arrays are byte equal (True), that a fresh process reproduces the traversal exactly (True), and that 1268 digests belonging to the untouched samples are unchanged with 0 changed.

### What the imported corpus holds

The imported analysis corpus holds 320 compiled programs and 2 stage trees (h1, h2).

| stage | endpoint array | shape | samples | sidecar digests | reverse replicate |
| --- | --- | --- | ---: | --- | --- |
| H1 | `atomic_holdout` | (12, 48, 10, 11) | 320 | 320/320 | 320 of 320 byte-identical to forward |
| H2 | `interaction_holdout` | (12, 48, 10, 11) | 320 | 320/320 | 320 of 320 byte-identical to forward |

Two facts in that table decide how the per-sample stage is built. First, H1's endpoint array is `atomic_holdout` and H2's is `interaction_holdout`, and no sample carries both: the stages are not two measurements of one quantity, so they are analysed apart. Second, the reverse-traversal bundle is byte-identical to the forward bundle in every sample of both stages, which makes it the evaluator's own order-invariance control rather than a second condition. It is digested and reported, and it is not analysed again as if it were independent information.

The repository also holds the rehearsal snapshot: H1 with 1935 files, 320 forward and 320 reverse records, H2 with 1935 files, 320 forward and 320 reverse records. A rehearsal is a rehearsal. Its schema is read below to establish how the analyser orders its own records; not one of its values is used for anything scientific, and none is reported.

### The registered outcome, as published

Of 108 scientific gates, 19 pass and 89 fail. Of 26 validity gates, 1 fails: `h2.stage_all_320_valid_single_execution_attempt`. Reported gate count mismatches: 0. Unexpected keys: 0.

Scientific gate failures by stage and pipeline:

| cell | failed |
| --- | --- |
| `h1/linear/all_16_invariant_assignments_unique_identity` | 1 |
| `h1/linear/all_16_invariant_panels_at_least_4_reciprocal` | 1 |
| `h1/linear/all_five_conditional_family_effects_positive` | 1 |
| `h1/linear/all_five_directional_family_effects_positive` | 1 |
| `h1/linear/all_five_matched_distance_reductions_positive` | 1 |
| `h1/linear/all_five_raw_geometry_family_effects_positive` | 1 |
| `h1/linear/all_five_signature_family_effects_positive` | 1 |
| `h1/linear/all_four_rendering_relation_directional_effects_positive` | 1 |
| `h1/linear/all_four_rendering_relation_matched_distance_reductions_positive` | 1 |
| `h1/linear/all_four_rendering_relation_raw_geometry_effects_positive` | 1 |
| `h1/linear/all_registered_support_nonzero_in_both_arms` | 1 |
| `h1/linear/d_conditional_at_least_0_15` | 1 |
| `h1/linear/d_conditional_exact_p_at_most_0_05` | 1 |
| `h1/linear/d_directional_beyond_unsigned_at_least_0_15` | 1 |
| `h1/linear/d_directional_beyond_unsigned_exact_p_at_most_0_05` | 1 |
| `h1/linear/d_signature_at_least_0_15` | 1 |
| `h1/linear/d_signature_exact_p_at_most_0_05` | 1 |
| `h1/linear/invariant_conditional_alignment_at_least_0_20` | 1 |
| `h1/linear/invariant_geometry_auc_at_least_0_80` | 1 |
| `h1/linear/matched_distance_reduction_at_least_0_15` | 1 |
| `h1/linear/matched_distance_reduction_exact_p_at_most_0_05` | 1 |
| `h1/linear/raw_geometry_effect_at_least_0_15` | 1 |
| `h1/linear/raw_geometry_exact_p_at_most_0_05` | 1 |
| `h1/rank/all_16_invariant_assignments_unique_identity` | 1 |
| `h1/rank/all_16_invariant_panels_at_least_4_reciprocal` | 1 |
| `h1/rank/all_five_conditional_family_effects_positive` | 1 |
| `h1/rank/all_five_directional_family_effects_positive` | 1 |
| `h1/rank/all_five_matched_distance_reductions_positive` | 1 |
| `h1/rank/all_five_raw_geometry_family_effects_positive` | 1 |
| `h1/rank/all_five_signature_family_effects_positive` | 1 |
| `h1/rank/all_four_rendering_relation_directional_effects_positive` | 1 |
| `h1/rank/all_four_rendering_relation_matched_distance_reductions_positive` | 1 |
| `h1/rank/all_four_rendering_relation_raw_geometry_effects_positive` | 1 |
| `h1/rank/all_four_rendering_relation_signature_effects_positive` | 1 |
| `h1/rank/all_registered_support_nonzero_in_both_arms` | 1 |
| `h1/rank/d_conditional_at_least_0_15` | 1 |
| `h1/rank/d_conditional_exact_p_at_most_0_05` | 1 |
| `h1/rank/d_directional_beyond_unsigned_at_least_0_15` | 1 |
| `h1/rank/d_directional_beyond_unsigned_exact_p_at_most_0_05` | 1 |
| `h1/rank/d_signature_at_least_0_15` | 1 |
| `h1/rank/d_signature_exact_p_at_most_0_05` | 1 |
| `h1/rank/invariant_conditional_alignment_at_least_0_20` | 1 |
| `h1/rank/invariant_geometry_auc_at_least_0_80` | 1 |
| `h1/rank/matched_distance_reduction_at_least_0_15` | 1 |
| `h1/rank/matched_distance_reduction_exact_p_at_most_0_05` | 1 |
| `h1/rank/raw_geometry_effect_at_least_0_15` | 1 |
| `h1/rank/raw_geometry_exact_p_at_most_0_05` | 1 |
| `h2/linear/all_16_invariant_assignments_unique_identity` | 1 |
| `h2/linear/all_16_invariant_panels_at_least_4_reciprocal` | 1 |
| `h2/linear/all_five_conditional_family_effects_positive` | 1 |
| `h2/linear/all_five_directional_family_effects_positive` | 1 |
| `h2/linear/all_five_matched_distance_reductions_positive` | 1 |
| `h2/linear/all_five_raw_geometry_family_effects_positive` | 1 |
| `h2/linear/all_five_signature_family_effects_positive` | 1 |
| `h2/linear/all_four_rendering_relation_matched_distance_reductions_positive` | 1 |
| `h2/linear/all_four_rendering_relation_raw_geometry_effects_positive` | 1 |
| `h2/linear/all_four_rendering_relation_signature_effects_positive` | 1 |
| `h2/linear/all_matched_distance_denominators_above_floor` | 1 |
| `h2/linear/all_registered_support_nonzero_in_both_arms` | 1 |
| `h2/linear/d_conditional_at_least_0_15` | 1 |
| `h2/linear/d_conditional_exact_p_at_most_0_05` | 1 |
| `h2/linear/d_directional_beyond_unsigned_at_least_0_15` | 1 |
| `h2/linear/d_signature_at_least_0_15` | 1 |
| `h2/linear/d_signature_exact_p_at_most_0_05` | 1 |
| `h2/linear/invariant_conditional_alignment_at_least_0_20` | 1 |
| `h2/linear/invariant_geometry_auc_at_least_0_80` | 1 |
| `h2/linear/raw_geometry_effect_at_least_0_15` | 1 |
| `h2/linear/raw_geometry_exact_p_at_most_0_05` | 1 |
| `h2/rank/all_16_invariant_assignments_unique_identity` | 1 |
| `h2/rank/all_16_invariant_panels_at_least_4_reciprocal` | 1 |
| `h2/rank/all_five_conditional_family_effects_positive` | 1 |
| `h2/rank/all_five_directional_family_effects_positive` | 1 |
| `h2/rank/all_five_matched_distance_reductions_positive` | 1 |
| `h2/rank/all_five_raw_geometry_family_effects_positive` | 1 |
| `h2/rank/all_five_signature_family_effects_positive` | 1 |
| `h2/rank/all_four_rendering_relation_matched_distance_reductions_positive` | 1 |
| `h2/rank/all_four_rendering_relation_raw_geometry_effects_positive` | 1 |
| `h2/rank/all_registered_support_nonzero_in_both_arms` | 1 |
| `h2/rank/d_conditional_at_least_0_15` | 1 |
| `h2/rank/d_conditional_exact_p_at_most_0_05` | 1 |
| `h2/rank/d_directional_beyond_unsigned_at_least_0_15` | 1 |
| `h2/rank/d_directional_beyond_unsigned_exact_p_at_most_0_05` | 1 |
| `h2/rank/d_signature_at_least_0_15` | 1 |
| `h2/rank/d_signature_exact_p_at_most_0_05` | 1 |
| `h2/rank/invariant_conditional_alignment_at_least_0_20` | 1 |
| `h2/rank/invariant_geometry_auc_at_least_0_80` | 1 |
| `h2/rank/matched_distance_reduction_at_least_0_15` | 1 |
| `h2/rank/raw_geometry_effect_at_least_0_15` | 1 |
| `h2/rank/raw_geometry_exact_p_at_most_0_05` | 1 |

No pipeline passes: `h1.linear` = False, `h1.rank` = False, `h2.linear` = False, `h2.rank` = False.

The registered permutation tests, quoted exactly as the value table publishes them. These are the official metrics. This report reads them and does not recompute, rescale, re-test or redefine any of them.

| stage | pipeline | test | observed mean | one-sided p |
| --- | --- | --- | ---: | ---: |
| H1 | linear | `d_conditional_test` | -0.038489 | 0.918106 |
| H1 | linear | `d_directional_test` | -0.007812 | 0.605804 |
| H1 | linear | `d_signature_test` | 0.015625 | 0.313049 |
| H1 | linear | `matched_distance_reduction_test` | 0.031049 | 0.399017 |
| H1 | linear | `raw_geometry_test` | -0.048437 | 0.945679 |
| H1 | rank | `d_conditional_test` | -0.032324 | 0.878159 |
| H1 | rank | `d_directional_test` | 0.051562 | 0.184357 |
| H1 | rank | `d_signature_test` | 0.067187 | 0.059265 |
| H1 | rank | `matched_distance_reduction_test` | -0.038266 | 0.846893 |
| H1 | rank | `raw_geometry_test` | -0.035937 | 0.915527 |
| H2 | linear | `d_conditional_test` | -0.002390 | 0.584961 |
| H2 | linear | `d_directional_test` | 0.029687 | 0.035156 |
| H2 | linear | `d_signature_test` | -0.006250 | 0.597168 |
| H2 | linear | `matched_distance_reduction_test` | 0.517398 | 0.001251 |
| H2 | linear | `raw_geometry_test` | 0.010938 | 0.302795 |
| H2 | rank | `d_conditional_test` | -0.009732 | 0.713547 |
| H2 | rank | `d_directional_test` | 0.078125 | 0.103821 |
| H2 | rank | `d_signature_test` | 0.048437 | 0.073715 |
| H2 | rank | `matched_distance_reduction_test` | 0.069332 | 0.028473 |
| H2 | rank | `raw_geometry_test` | -0.006250 | 0.672119 |

Invariant geometry AUC: `h1.linear` = 0.515625, `h1.rank` = 0.523438, `h2.linear` = 0.468750, `h2.rank` = 0.503125.

The in-repository scale check reports how many of the sixteen blocks carry a positive matched-distance reduction: linear H1 9 and H2 14 of sixteen, rank H1 9 and H2 11 of sixteen. Its own reading of the denominators is quoted rather than summarised: "denominators comparable (within 2x) -- the effect gap is NOT explained by scale; H1 and H2 magnitudes are commensurable"

The family support audit reports 60 of 64 audits failing under the linear pipeline with floor verdict `NO_FLOOR`, and the same counts under rank. Below-floor counts by family, linear pipeline: circular_inference 5, comparator 51, decision_threshold 8, precision_weighting 32, source_monitoring 37.

## Five statuses that must not be collapsed into one

The source study's H1 stage, its H2 stage, a raw artifact field, this report's own bridge, and the relationship between the two stages are five different things with five different standings. Collapsing any two of them produces a false statement, so they are stated as separate rows and each row says who says so.

| # | subject | status | authority |
| --- | --- | --- | --- |
| 1 | Source study, H1 stage | Registered, executed on all 320 samples, completed. Scientific verdict `NOT_SUPPORTED` with `h1_valid = True` and provenance `REGISTERED`. | SPECFORM paper, README and Annex C for the verdict; `RESULTS-VALUES-ACTUAL.json` for the fields |
| 2 | Source study, H2 stage | Registered, executed on all 320 samples, completed. Scientific verdict NOT_SUPPORTED — not INVALID. Three samples hit a local `openssl ts -verify` timeout before any sample-specific input was read, were re-run and completed normally. | SPECFORM Annex C and the human approvals record, recorded for this project in AMENDMENT-20260809T153508Z |
| 3 | Raw H2 and joint artifact fields | Preserved verbatim and never rewritten: `h2_verdict = INVALID`, `h2_valid = False`, `h2_provenance = DISCLOSED_POST_HOC`, `joint_verdict = INVALID`, `final_analysis_exists = False`. These are driver and provenance metadata, reconciled below, and they are not the scientific verdict. | the live analysis artifacts for the fields; SPECFORM Annex C for the reconciliation |
| 4 | This report's WP0 bridge, both halves | New, exploratory, not registered and not pre-specified. It recomputes no registered statistic, carries no confirmatory weight, and changes no registered verdict. | `docs/WP0_PROTOCOL.md` and this task's acceptance checks |
| 5 | The relationship between the two stages | Not established and not claimed. The stages are loaded, reduced, tested and reported separately. No pooled quantity is computed, and nothing here is offered as H2 replicating or generalizing H1. | the operator directive of 2026-08-09 and the published H1 claim boundary |

### Row 3 in full: the raw artifact fields and their reconciliation

The raw fields are quoted verbatim and are never rewritten. The exported value table records `joint_verdict = INVALID` with `joint_verdict_is_asserted_not_computed = True` and `final_analysis_exists = False`. It records H1 as `NOT_SUPPORTED`, valid `True`, provenance `REGISTERED`; and H2 as `INVALID`, valid `False`, provenance `DISCLOSED_POST_HOC`, class "disclosed post-hoc repair analysis, not a registered confirmatory test". Its disclosure block adds that the H2 execution terminal was left `INVALID`, that `registered_chain_bypassed = True`, and that workspace artifacts modified were "none".

The reconciliation, from SPECFORM Annex C and the human approvals record, is that the driver writes the `verdict` field mechanically from `validity.valid`, so on H2 that field restates a single-execution-attempt flag rather than a scientific verdict. The one validity gate that failed is `h2.stage_all_320_valid_single_execution_attempt`. It failed because three of 320 H2 samples hit a transient 30-second subprocess timeout on a local `openssl ts -verify` call inside `verify_manifest`, before any sample-specific input was read. Those three were re-run and completed normally; the other 317 were untouched. The timeouts were not provider failures, not model failures and not data-integrity failures.

That account is checkable and was checked here: the 3 repaired samples are byte-equal to the repair record (True), a fresh process reproduces the traversal exactly (True), 1268 untouched digests are unchanged with 0 changed, and the import provenance gate re-derives all of it as its sixth gate.

`final_analysis_exists = False` means the redundant joint-analysis file was never run. It does not mean the joint verdict is invalid. The joint scientific outcome is NOT_SUPPORTED by the registered conjunction.

This reading is not this report's improvisation. It is recorded in `governance/amendments/AMENDMENT-20260809T153508Z-h2-scientific-verdict-is-not-supported-not-invalid-and-the-joint-outcome.md`, approved by the operator, and every factual element of it was checked against the operator-designated authorities before it was written.

### Row 5 in full: why the two stages are not compared

H1 and H2 are not pooled anywhere in this report, and no result here is offered as H2 replicating or generalizing H1. The published H1 claim boundary says the same thing from the source study's side: H2 is a numeric interaction holdout and is not claimed to be entailed by, or a conceptual generalization of, the five prose accounts. The arrays agree with the prose — H1's endpoint is `atomic_holdout` and H2's is `interaction_holdout`, and no sample carries both — so there is no pooled quantity to compute even if pooling were permitted.

## Earning the right to join on block

A correlation across sixteen blocks is worthless if the sixteen published numbers are not in the order this project thinks they are. With sixteen strata a rank correlation's null distribution is generated by relabelling the strata, so an unverified ordering would mean the observed statistic is a draw from its own null by construction. The ordering is therefore checked before it is used, and checked against attempt-04 values rather than against the rehearsal.

The registry's block identifiers agree with the canonical naming at 16/16, and its per-block rendering relation agrees with the four-blocks-per-relation design layout at 16/16.

Two identities are then tested on the published attempt-04 values themselves. First, every published rendering-relation effect must equal the mean of the published block effects at the four blocks the registry assigns to that relation: 64 identities, largest absolute difference 1.110e-16. Second, the registered estimator is described as the arithmetic mean of the sixteen observed block contrasts, so the published test statistic must equal that mean: 4 identities, largest absolute difference 6.939e-18.

The analyser's own record schema, read from the rehearsal snapshot for its structure only, confirms the convention those identities imply: across 16 records, block index equals list position (True) and the block identifier follows from the index (True).

The join is therefore not assumed. It is the only reading of the published values that satisfies both identities to machine precision. What remains unverifiable in this repository is the family and rendering-relation ordering of the *sample* corpus against the analyser's internal ordering beyond what these identities pin down, and that residual is why the family stratum below is reported as descriptive only.

## The WP0 side of the bridge

### What is being compared to what

A registered block effect is a *contrast between the two renderer slots* of that block. The matching WP0 quantity therefore has to be a contrast too, and this one is built without arm labels. That is a restriction, not an incapacity: AMENDMENT-20260809T160440Z lets WP0 transcribe the arm label from the digest-pinned design table, and names the per-sample matched-pair contrast further down as its one permitted consumer. This block-level bridge is not that consumer, so it does not read the label. Each block holds ten operator-key axes, and each axis holds exactly one `slot_u` program and one `slot_v` program of the same family, the same model and the same rendering relation. The matched difference within an axis is available here; which member carries the intervention contract is not read here.

Three block statistics follow, all computed on standardised columns. The *slot shift* is the norm of the mean matched difference, so it measures separation in a consistent direction. The *pair distance* is the mean norm of the same differences, so it measures separation in any direction. The *slot coherence* is their ratio, which is dimensionless and is the part of the separation that survives averaging.

One consequence must be stated plainly rather than buried. Without the arm label this bridge cannot reproduce the **sign** of a registered contrast, so only magnitude is compared here. Every registered block, family and relation effect enters the correlations below as an absolute value, and that absolute value is a WP0-side transformation of a published number, not a change to the published number. The registered signed metrics are unchanged and are quoted in their signed form above. Signing this bridge as well would be a change to a predeclared estimator and a second consumer of the arm label, so it is not made here; the per-sample matched-pair contrast is signed instead, and reported separately.

The fingerprint predictor is built from 250 varying fingerprint columns of 257 (7 constant columns dropped).

The closure predictor is built from 94 varying per-program closure summaries of 165, being 5 statistics over 33 configurations at horizon 600 (71 constant columns dropped). P0-040 published aggregates only, so those per-program vectors do not exist in the shipped artifact and are rebuilt here by importing the P0-040 script and re-running its grid.

A rebuild has to prove it is the same corpus, so every configuration's aggregate is compared against the published one. 33 of 33 reproduce the published outcome fractions and reference-guard fraction exactly, largest absolute difference 0.000e+00.

The stochastic configurations use P0-040's recorded, stable SHA-256 configuration seeds. They reproduce the published aggregates under the same zero-tolerance comparison and are included in the predictor; no configuration is excluded for seed irreproducibility.

The fixed-point search was not repeated, because this bridge uses none of it.

P0-040's own acceptance suite stands at 9 of 9 passing, read from its artifact rather than assumed.

### Does the slot partition carry anything at all?

Before asking whether a WP0 slot contrast predicts a registered one, it is worth asking whether the WP0 slot contrast is distinguishable from noise. Which member of a matched pair is `slot_u` carries no direction that survives being pooled across blocks: the slot token is assigned inside an axis, and in this corpus each arm occupies each slot in exactly 80 of the 320 programs, so the slot labelling and the arm labelling are orthogonal. Flipping the sign of any subset of a block's ten matched differences therefore produces a dataset that is no less meaningful than the real one. Enumerating all 1024 sign patterns per block gives an exact null for the coherent shift, with no asymptotics and no sampling.

**closure_slot_shift.** 1 of 16 blocks reach an exact p below 0.05, against 0.8 expected under the null. Smallest exact p 0.0410, median 0.270.
**fingerprint_slot_shift.** 4 of 16 blocks reach an exact p below 0.05, against 0.8 expected under the null. Smallest exact p 0.0078, median 0.133.

Several blocks separate their slots by more than chance, so the predictor is at least measuring something the slot partition tracks. That makes the correlations below worth reading, though it says nothing yet about whether what they measure is what the registered contrast measures.

## The bridge

The estimator is a Spearman rank correlation across strata between a WP0 predictor and the absolute value of a published effect, with a two-sided p from relabelling the strata. It is defined here, in WP0, for this report. V18 registered no estimator for a contrast of this kind and none is borrowed from it. 360 correlations are run in total, so a Bonferroni threshold would be 1.39e-04.

The power available is worth stating before the numbers rather than after, and it is computed under the same relabelling null the tests use rather than asserted. Across sixteen blocks an absolute rank correlation of 0.50 is needed for a two-sided p below 0.05, and 0.84 for one below the Bonferroni threshold. Across five families the smallest attainable two-sided p is 0.0167 and across four rendering relations it is 0.0833, so neither of those strata can produce a result that survives multiplicity no matter what the data say. They are reported as description, not as tests.

### Stratum: block (n = 16)

144 correlations, 6 predictors against 24 published effects. Method: Monte Carlo over 200000 relabellings, seed 20260809.

| predictor | published effect | Spearman | two-sided p |
| --- | --- | ---: | ---: |
| `fingerprint_slot_shift` | `h2.rank.d_conditional_block_effects` | 0.532 | 0.0366 |
| `closure_pair_distance` | `h1.rank.d_signature_block_effects` | 0.521 | 0.0401 |
| `fingerprint_pair_distance` | `h2.linear.d_directional_block_effects` | 0.520 | 0.0417 |
| `fingerprint_slot_shift` | `h2.rank.raw_geometry_block_effects` | 0.514 | 0.0433 |
| `fingerprint_slot_coherence` | `h1.linear.d_conditional_block_effects` | -0.491 | 0.0553 |
| `closure_slot_coherence` | `h2.linear.d_conditional_block_effects` | -0.482 | 0.0607 |
| `closure_pair_distance` | `h2.linear.matched_distance_reduction_block_effects` | 0.482 | 0.0609 |
| `fingerprint_slot_shift` | `h1.linear.d_directional_block_effects` | 0.466 | 0.0698 |
| `fingerprint_slot_shift` | `h1.rank.unsigned_geometry_block_effects` | 0.448 | 0.0822 |
| `fingerprint_slot_shift` | `h1.linear.unsigned_geometry_block_effects` | 0.446 | 0.0834 |
| `closure_slot_coherence` | `h1.linear.d_directional_block_effects` | 0.443 | 0.0855 |
| `fingerprint_pair_distance` | `h1.rank.raw_geometry_block_effects` | 0.440 | 0.0895 |
| … | 132 further correlations in `H1_H2_BRIDGE_RESULTS.json` | | |

Strongest correlation in this stratum: `fingerprint_slot_shift` against `h2.rank.d_conditional_block_effects`, Spearman 0.532, two-sided p 0.0366. 4 of 144 reach p below 0.05, against 7.2 expected if every correlation were null. 0 survive the 1.39e-04 threshold.

### Stratum: family (n = 5)

120 correlations, 6 predictors against 20 published effects. Method: exact over 120 relabellings.

| predictor | published effect | Spearman | two-sided p |
| --- | --- | ---: | ---: |
| `fingerprint_pair_distance` | `h1.rank.directional_family_effects` | 0.975 | 0.0333 |
| `closure_slot_shift` | `h1.rank.directional_family_effects` | 0.975 | 0.0333 |
| `closure_pair_distance` | `h1.rank.directional_family_effects` | 0.872 | 0.0667 |
| `closure_pair_distance` | `h1.linear.raw_geometry_family_effects` | 0.900 | 0.0833 |
| `closure_pair_distance` | `h2.rank.raw_geometry_family_effects` | 0.900 | 0.0833 |
| `fingerprint_slot_coherence` | `h1.linear.signature_family_effects` | -0.800 | 0.1333 |
| `fingerprint_slot_coherence` | `h2.linear.raw_geometry_family_effects` | -0.800 | 0.1333 |
| `closure_slot_coherence` | `h1.rank.directional_family_effects` | 0.821 | 0.1333 |
| `fingerprint_slot_shift` | `h1.rank.signature_family_effects` | -0.700 | 0.2333 |
| `fingerprint_slot_shift` | `h2.linear.raw_geometry_family_effects` | -0.700 | 0.2333 |
| `fingerprint_slot_coherence` | `h1.linear.matched_distance_reduction_family_effects` | -0.700 | 0.2333 |
| `fingerprint_slot_coherence` | `h2.linear.directional_family_effects` | -0.700 | 0.2333 |
| … | 108 further correlations in `H1_H2_BRIDGE_RESULTS.json` | | |

Strongest correlation in this stratum: `fingerprint_pair_distance` against `h1.rank.directional_family_effects`, Spearman 0.975, two-sided p 0.0333. 2 of 120 reach p below 0.05, against 6.0 expected if every correlation were null. 0 survive the 1.39e-04 threshold.

### Stratum: rendering relation (n = 4)

96 correlations, 6 predictors against 16 published effects. Method: exact over 24 relabellings.

| predictor | published effect | Spearman | two-sided p |
| --- | --- | ---: | ---: |
| `fingerprint_slot_shift` | `h1.linear.rendering_relation_matched_distance_reductions` | -1.000 | 0.0833 |
| `fingerprint_slot_shift` | `h2.linear.rendering_relation_signature_effects` | 1.000 | 0.0833 |
| `fingerprint_slot_shift` | `h2.rank.rendering_relation_signature_effects` | -1.000 | 0.0833 |
| `fingerprint_pair_distance` | `h1.linear.rendering_relation_directional_effects` | 1.000 | 0.0833 |
| `fingerprint_pair_distance` | `h1.rank.rendering_relation_raw_geometry_effects` | 1.000 | 0.0833 |
| `closure_slot_shift` | `h1.rank.rendering_relation_directional_effects` | 1.000 | 0.0833 |
| `closure_slot_coherence` | `h1.rank.rendering_relation_directional_effects` | 1.000 | 0.0833 |
| `fingerprint_slot_shift` | `h1.linear.rendering_relation_raw_geometry_effects` | 0.800 | 0.3333 |
| `fingerprint_slot_shift` | `h1.linear.rendering_relation_directional_effects` | 0.800 | 0.3333 |
| `fingerprint_slot_shift` | `h1.linear.rendering_relation_signature_effects` | -0.800 | 0.3333 |
| `fingerprint_slot_shift` | `h1.rank.rendering_relation_raw_geometry_effects` | 0.800 | 0.3333 |
| `fingerprint_slot_shift` | `h1.rank.rendering_relation_signature_effects` | -0.800 | 0.3333 |
| … | 84 further correlations in `H1_H2_BRIDGE_RESULTS.json` | | |

Strongest correlation in this stratum: `fingerprint_slot_shift` against `h1.linear.rendering_relation_matched_distance_reductions`, Spearman -1.000, two-sided p 0.0833. 0 of 96 reach p below 0.05, against 4.8 expected if every correlation were null. 0 survive the 1.39e-04 threshold.

## The per-sample bridge

This is the bridge the input contract describes and the earlier attempt-3 report could not compute: registered one-step response geometry per sample against WP0 program and closure geometry per sample, 320 against 320, and 160 matched pairs.

Each endpoint array is reduced to its mean over the panel-block and anchor axes, giving one intervention x output response matrix per sample. The reduction is a WP0 analysis choice, declared here and applied identically to both stages; V18 registered no such reduction.

**Read the magnitudes, not the stars.** Both sides of this bridge are deterministic functions of the same compiled program: the registered tensor is that program evaluated on a fixed probe bank, and the WP0 fingerprint is that program's coefficients summarised. A non-zero association between them is guaranteed by arithmetic. The permutation p-values below therefore do not test whether a relationship exists — they test a null that was never plausible. What the numbers measure is how much of the registered response geometry the WP0 summaries recover, and whether that recovery is more than the block design the two sides share. The within-block column is the one worth reading.

The matched-pair contrast is the less trivial half. Inside a matched operator-key pair the two programs answer the same underlying operator under two prompt renderings, so the shared program content cancels, and the question of whether the size of the registered response difference tracks the size of the WP0 program difference is a real one. Its sign comes from the transcribed arm label, not from a slot token.

### H1 — held-out atomic finite differences

This block reports H1 only, from its atomic_holdout array. It is not combined with, compared against, or used to replicate the other stage.

320 samples, each reduced from an `atomic_holdout` array of shape (12, 48, 10, 11) to a 110-dimensional mean response matrix. Clamp events across the stage: 0; cap activations: 0.

1 of 320 programs answers this panel with an identically-zero response: `req_64085da4c7a570a53038`. That is a formalization outcome rather than a missing file — the compiled coefficients move nothing when the probe bank perturbs the state. Every ratio below divides by a response norm, so that program leaves the ratios undefined and is excluded from the ratio rows only. It stays in the distance and contrast tests, where a null response is a legitimate position.

Registered response-geometry summaries:

| summary | defined on | mean | std | min | max |
| --- | ---: | ---: | ---: | ---: | ---: |
| `response_norm` | 320/320 | 0.1149 | 0.0643 | 0.0000 | 0.3984 |
| `mean_abs_response` | 320/320 | 0.0029 | 0.0019 | 0.0000 | 0.0110 |
| `probe_norm_mean` | 320/320 | 0.1367 | 0.0655 | 0.0000 | 0.4153 |
| `probe_coherence` | 319/320 | 0.8006 | 0.1993 | 0.0390 | 0.9974 |
| `anchor_dispersion` | 319/320 | 0.1594 | 0.1376 | 1.026e-14 | 0.8942 |
| `panel_block_dispersion` | 319/320 | 0.0203 | 0.0659 | 4.307e-16 | 0.8105 |
| `effective_rank` | 319/320 | 2.5862 | 0.9311 | 1.0000 | 5.4540 |
| `top_singular_fraction` | 319/320 | 0.7115 | 0.1904 | 0.3216 | 1.0000 |
| `output_concentration` | 319/320 | 0.4617 | 0.1679 | 0.2282 | 0.9990 |
| `intervention_concentration` | 319/320 | 0.5533 | 0.1893 | 0.1958 | 1.0000 |

Distance-matrix association between registered response geometry and WP0 geometry, over all 320 samples. One observed statistic, two nulls: the unrestricted null relabels any sample as any other, the within-block null relabels only inside a randomization block. The two sides share that block design, so the gap between the two p-values is the part of the association the design alone can account for.

| registered side | WP0 side | r | shared variance | p unrestricted | p within block |
| --- | --- | ---: | ---: | ---: | ---: |
| `raw_response_matrix` | `fingerprint` | 0.542 | 0.294 | 9.999e-05 | 9.999e-05 |
| `standardised_response_matrix` | `fingerprint` | 0.605 | 0.366 | 9.999e-05 | 9.999e-05 |
| `raw_response_matrix` | `closure` | 0.106 | 0.011 | 0.0232 | 0.0104 |
| `standardised_response_matrix` | `closure` | -0.004 | 1.961e-05 | 0.9261 | 0.9186 |

Each p-value is a 10000-draw permutation estimate, so the smallest attainable value is 9.999e-05 and a p reported at that value means only that no draw reached the observed statistic.

Matched-pair contrast, 160 pairs, null restricted to relabellings inside a randomization block:

| WP0 side | pairs | registered contrast median | WP0 contrast median | Spearman | p |
| --- | ---: | ---: | ---: | ---: | ---: |
| `fingerprint` | 160 | 0.1272 | 17.6011 | 0.683 | 5.000e-05 |
| `closure` | 160 | 0.1272 | 8.8848 | 0.087 | 0.2711 |

Each p-value is a 20000-draw permutation estimate over relabellings inside a randomization block, so the smallest attainable value is 5.000e-05 and a p reported at that value means only that no draw reached the observed statistic.

### H2 — held-out mixed (interaction) finite differences

This block reports H2 only, from its interaction_holdout array. It is not combined with, compared against, or used to replicate the other stage.

320 samples, each reduced from an `interaction_holdout` array of shape (12, 48, 10, 11) to a 110-dimensional mean response matrix. Clamp events across the stage: 0; cap activations: 0.

1 of 320 programs answers this panel with an identically-zero response: `req_64085da4c7a570a53038`. That is a formalization outcome rather than a missing file — the compiled coefficients move nothing when the probe bank perturbs the state. Every ratio below divides by a response norm, so that program leaves the ratios undefined and is excluded from the ratio rows only. It stays in the distance and contrast tests, where a null response is a legitimate position.

Registered response-geometry summaries:

| summary | defined on | mean | std | min | max |
| --- | ---: | ---: | ---: | ---: | ---: |
| `response_norm` | 320/320 | 0.0795 | 0.0826 | 0.0000 | 0.4069 |
| `mean_abs_response` | 320/320 | 0.0013 | 0.0017 | 0.0000 | 0.0110 |
| `probe_norm_mean` | 320/320 | 0.0875 | 0.0895 | 0.0000 | 0.4786 |
| `probe_coherence` | 319/320 | 0.6215 | 0.4329 | 6.393e-17 | 1.0000 |
| `anchor_dispersion` | 319/320 | 0.3683 | 0.6284 | 2.849e-16 | 4.2851 |
| `panel_block_dispersion` | 319/320 | 0.2007 | 0.2994 | 4.713e-17 | 1.1696 |
| `effective_rank` | 319/320 | 1.4871 | 0.6849 | 1.0000 | 4.8636 |
| `top_singular_fraction` | 319/320 | 0.8935 | 0.1595 | 0.3905 | 1.0000 |
| `output_concentration` | 319/320 | 0.7403 | 0.2600 | 0.2097 | 1.0000 |
| `intervention_concentration` | 319/320 | 0.8392 | 0.2044 | 0.2039 | 1.0000 |

Distance-matrix association between registered response geometry and WP0 geometry, over all 320 samples. One observed statistic, two nulls: the unrestricted null relabels any sample as any other, the within-block null relabels only inside a randomization block. The two sides share that block design, so the gap between the two p-values is the part of the association the design alone can account for.

| registered side | WP0 side | r | shared variance | p unrestricted | p within block |
| --- | --- | ---: | ---: | ---: | ---: |
| `raw_response_matrix` | `fingerprint` | -0.010 | 1.062e-04 | 0.8377 | 0.8536 |
| `standardised_response_matrix` | `fingerprint` | 0.187 | 0.035 | 0.0008 | 0.0006 |
| `raw_response_matrix` | `closure` | 0.100 | 0.010 | 0.0322 | 0.0301 |
| `standardised_response_matrix` | `closure` | 0.081 | 0.007 | 0.0845 | 0.0417 |

Each p-value is a 10000-draw permutation estimate, so the smallest attainable value is 9.999e-05 and a p reported at that value means only that no draw reached the observed statistic.

Matched-pair contrast, 160 pairs, null restricted to relabellings inside a randomization block:

| WP0 side | pairs | registered contrast median | WP0 contrast median | Spearman | p |
| --- | ---: | ---: | ---: | ---: | ---: |
| `fingerprint` | 160 | 0.0989 | 17.6011 | 0.033 | 0.6972 |
| `closure` | 160 | 0.0989 | 8.8848 | 0.089 | 0.3121 |

Each p-value is a 20000-draw permutation estimate over relabellings inside a randomization block, so the smallest attainable value is 5.000e-05 and a p reported at that value means only that no draw reached the observed statistic.

## What the charter row does and does not get

The paper charter carries a matched pair of rows: *H1/H2 similarity predicts closure similarity*, whose meaning is that one-step response tests contain information about longer-horizon closure behaviour, and *H1/H2 similarity fails to predict closure similarity*, whose meaning is that local compatibility is insufficient for feedback systems. Neither row is claimed here.

The reason is no longer the archive. Those rows are written for a per-sample similarity structure — 320 registered one-step geometries against 320 closure geometries, or the 160 matched axes between them — and that structure now exists and is computed above. The reason is what the computed numbers can carry.

Two things stand between the per-sample table and a charter row. The first is that a large part of any association there is arithmetic: the registered tensor and the WP0 closure summary are both functions of the same compiled program, so "one-step geometry predicts closure geometry" is partly a statement about a shared argument rather than about dynamics. Separating the two would need a design in which the one-step response and the closure behaviour could disagree, and this corpus does not contain one. The second is that declaring a charter row is a scientific interpretation, which is a human-only action under this project's operating contract. WP0's job is to put the measurement in front of that decision, not to make it.

The one link in the chain that this repository can measure properly is the WP0-internal one, and P0-040 already measured it on all 320 programs: the rank correlation between local response geometry and long-horizon closure similarity has median 0.494 across 33 configurations, ranging 0.328 to 0.607. That is a real measurement and it is quoted here as context. It is not multiplied with anything above. A chain whose first link is a sixteen-point summary correlation and whose second is a 320-point similarity does not compose into a statement about either.

## Acceptance checks

| check | result | evidence |
| --- | --- | --- |
| The analysed corpus and the registered values are from the same V18 attempt | **PASS** | the imported attempt set and the exported value table both bind manifest e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e, which is the attempt-4 manifest; 320 of 320 analysed programs appear among the 320 attempt-4 identifiers in generation4.log; the attempt-4 draw log records target pulse 1894079; 0 of 4 attempt-3 published digests survive anywhere in the corpus; the semantic registry is schema 2 with no derivation block, transcribes its labels from design table 6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610 at 320 rows, and carries 0 forbidden assignment fields; the import provenance gate reports PASS at 7/7 gates and 58/58 checks, and its recorded tensor inventory matches the corpus on disk now |
| H1 and H2 completeness is audited | **PASS** | 26 validity and 108 scientific gates tallied across both stages (19 scientific pass, 89 fail, 1 validity fail); both stages report full worker metadata; the H2 repair record and its 1268 unchanged untouched digests are read; the imported corpus carries 2 stage trees and the per-sample stage re-derives every tensor digest from disk; the raw INVALID artifact fields and the NOT_SUPPORTED scientific verdict are recorded as separate rows of the status table with the reconciliation between them cited to its source |
| Official metrics are not redefined | **PASS** | every registered number is read from the exported value table and quoted as published; no registered statistic is recomputed from tensors, rescaled or re-tested; two published identities are reproduced as an audit only (64 relation identities to 1.110e-16, 4 estimator identities to 6.939e-18); the only transformation is a WP0-side absolute value in the block-level bridge, kept because the registered per-block contrast's orientation is V18's estimator convention and is not reconstructed here, and because AMENDMENT-20260809T160440Z scopes the transcribed arm label to the per-sample matched-pair contrast alone; the bridge estimator is newly defined in WP0 and is not borrowed from V18 |
| Partial archives are labeled exploratory | **PASS** | the report opens with the exploratory label; the imported corpus holds 320 compiled programs and 2 H1 or H2 stage trees; the per-sample bridge ran on 320 H1 `atomic_holdout` arrays and 320 H2 `interaction_holdout` arrays; row 4 of the status table records the whole bridge as new and exploratory; every H2 quantity carries its registered standing from row 2 and its raw fields from row 3; no charter row is claimed |
| The published per-block vectors align with the WP0 block index | **PASS** | block identifiers 16/16, relation layout 16/16, 64 relation identities to 1.110e-16, 4 estimator identities to 6.939e-18 |
| The fingerprint table and the semantic registry join one to one | **PASS** | 320 fingerprint rows, 320 registry rows, 320 distinct request keys, 160 matched operator-key pairs each carrying exactly one slot_u and one slot_v member |
| The rebuilt per-program closure geometry reproduces P0-040 | **PASS** | 33 of 33 configurations at horizon 600 reproduce the published outcome fractions and guard fractions, largest absolute difference 0.000e+00; every stochastic configuration uses the recorded stable SHA-256 seed derivation and is included in the predictor |
| The per-sample bridge runs on verified tensors and never pools the two stages | **PASS** | H1 reduced 320 `atomic_holdout` arrays of shape (12, 48, 10, 11) with sidecar digests 320/320 and 320 of 320 reverse replicates byte-identical to forward, analysed once; H2 reduced 320 `interaction_holdout` arrays of shape (12, 48, 10, 11) with sidecar digests 320/320 and 320 of 320 reverse replicates byte-identical to forward, analysed once; the two stages carry different endpoint arrays, are loaded and tested in separate calls, share no statistic, and are compared to each other nowhere in this report |
| The matched-pair contrast is signed by a transcribed arm label, not by a slot token | **PASS** | 160 pairs, each with exactly one narrative and one causal_invariants member drawn from the registry's transcribed `arm` field (design table 6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610, derived_by_wp0 False); no pair crosses a randomization block; the null permutes only inside a block; 0 assignment-bit fields were read anywhere |
| The report claims no native V18 dynamics and no clinical meaning | **PASS** | disclaimer present True, 0 sentences claiming V18 dynamics, 0 sentences using clinical vocabulary without denial |

## What this report does not license

- A correlation across sixteen blocks cannot distinguish a real per-sample relationship from no relationship. A null in the block-level bridge is a statement about what sixteen summary points can see, not about the corpus.
- Both sides of the per-sample bridge are deterministic functions of the same compiled program, so a non-zero association there is arithmetic. Its magnitude measures how much of the registered response geometry the WP0 summaries recover; its permutation p-value does not test whether a relationship exists.
- Reducing each response tensor over its panel-block and anchor axes is a WP0 analysis choice. V18 registered no such reduction, and a different reduction could give different numbers. The choice is declared, applied identically to both stages, and is not a registered quantity.
- The reverse-traversal bundle is byte-identical to the forward bundle in every sample of both stages. It is therefore an order-invariance control and is counted once. Nothing here treats it as a second observation.
- The arm label is transcribed from the published design table under AMENDMENT-20260809T160440Z and is used only to give the matched-pair contrast a consistent direction. WP0 still derives no assignment bit, and no statement here is about the direction of a registered effect.
- The registered verdicts, gate tallies and test statistics quoted here are V18's own and are unchanged. The bridge estimator is WP0's own and has no registered standing.
- The raw H2 and joint artifact fields say INVALID while the study's scientific verdict is NOT_SUPPORTED. That is a reconciliation recorded by the source study's own Annex C and by an approved amendment, not a reading this report invented; the raw fields are reproduced verbatim beside it. Declaring a study's scientific interpretation remains a human-only action, and nothing here revises one.
- Closure geometry is a property of the pair (program, imposed closure). No closure here is native V18 dynamics, and nothing in this report is a statement about how V18 behaves over time.
- Nothing here concerns people, conditions or care. The objects are compiled programs, their coefficients and their response geometry.



==> anc/wp0_evidence/outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json <==
{
  "task": "P0-050",
  "generated_by": "code/run_h1_h2_bridge.py",
  "python": "3.12.10",
  "numpy": "2.3.5",
  "pandas": "3.0.5",
  "seed": 20260809,
  "permutations": 200000,
  "not_native_v18_dynamics": "No closure here is native V18 dynamics. V18 supplies an action and emits a one-step response; it has no state-update rule, so every recurrence below is an imposed analysis choice and every fixed point, cycle, and basin below is a property of the pair (program, imposed closure).",
  "exploratory": "Every bridge number in this report is exploratory WP0 output computed against a partial archive. It is not a V18 result, it does not enter any registered verdict, and no registered metric is recomputed or redefined anywhere in it.",
  "registry_rows": 320,
  "pair_count": 160,
  "fingerprint_rows": 320,
  "provenance": {
    "same_attempt": true,
    "attempt": "v18-attempt-04",
    "corpus_is_attempt4": true,
    "registered_values_are_attempt4": true,
    "programs_are_attempt4": true,
    "attempt4_manifest_sha256": "e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e",
    "corpus_bound_manifest_sha256": "e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e",
    "registered_values_manifest_sha256": "e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e",
    "compiled_programs": 320,
    "attempt4_program_ids_in_generation4_log": 320,
    "programs_shared_with_attempt4": 320,
    "attempt4_target_pulse": 1894079,
    "attempt4_target_pulse_expected": 1894079,
    "attempt4_target_pulse_agrees": true,
    "attempt4_nuisance_entropy_hex": "d2327f729db089d16afe7cf676e35d54767c37f84cf2982c7b9b9c1af84b",
    "negative_control": {
      "attempt3_digests_still_present": 0,
      "attempt3_digests_checked": 4,
      "imported_matches_attempt3_published": {
        "generation-attempt-set.json": false,
        "STAGE-ATTEMPT.json": false,
        "GENERATION-TERMINAL.json": false,
        "generation-summary.json": false
      },
      "imported_digests": {
        "generation-attempt-set.json": "39d98ee518c055aa70b988dcaa212a06c5e3384403aeb63bfbaa8f885261bb02",
        "STAGE-ATTEMPT.json": "785316726b9be6a042d6b0c7297090f7e3aa13d738415a044eea9a1c0c9a8cf7",
        "GENERATION-TERMINAL.json": "27d0e37065b1e9ff19fd1720c55e206ceee3770355c615de227cd9d045246108",
        "generation-summary.json": "37bd29b9071de170713cde5caee0450ac2242300fa2e5601bb4e1a53a57788fe"
      },
      "attempt3_manifest_sha256": "0e9850ec556adc28efdf134ca8090cd65b89462bd892f1076b95eabaf9f43aab",
      "attempt3_assignment_sha256": "20234f0b95c4db68e2f414e280a491a6cb5ef3a0f39206d1252f7c22e357cdc9",
      "attempt3_target_pulse": 1891397,
      "corpus_binds_attempt3_manifest": false
    },
    "registry": {
      "schema_version": 2,
      "schema1_derivation_block_absent": true,
      "design_table_sha256": "6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610",
      "design_table_sha256_agrees": true,
      "observed_row_count": 320,
      "arm_derived_by_wp0": false,
      "arm_transcribed_from": "C:/Users/Andre/Desktop/SPECFORM-publication-package/data/design/sample-design-table.json",
      "forbidden_fields_found": [],
      "acceptable": true
    },
    "import_gate": {
      "path": "outputs/wp0/import/ATTEMPT4_PROVENANCE.json",
      "error": null,
      "status": "PASS",
      "gates": "7/7",
      "checks": "58/58",
      "titles": [
        "Corpus binds the attempt-4 manifest",
        "320/320 sample identities agree across corpus, log and design table",
        "Attempt-4 assignment digest and beacon pulse verify",
        "Zero attempt-3 identifiers or digests in the active corpus",
        "All 1280 H1/H2 tensors present and digest-matched",
        "The three repaired H2 samples match the repair record byte-for-byte",
        "Private raw, provider, receipt and transport material stays excluded"
      ],
      "passes": true,
      "tensors_recorded": {
        "h1/forward": 320,
        "h1/reverse": 320,
        "h2/forward": 320,
        "h2/reverse": 320
      },
      "tensors_on_disk": {
        "h1/forward": 320,
        "h1/reverse": 320,
        "h2/forward": 320,
        "h2/reverse": 320
      },
      "report_is_current": true,
      "report_describes_this_corpus": true
    }
  },
  "completeness": {
    "results_values_file": "v18-evidence/RESULTS-VALUES-ACTUAL.json",
    "results_values_status": "REAL",
    "synthetic": false,
    "manifest_sha256": "e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e",
    "verdicts": {
      "joint_verdict": "INVALID",
      "joint_verdict_is_asserted_not_computed": true,
      "final_analysis_exists": false,
      "h1_verdict": "NOT_SUPPORTED",
      "h1_valid": true,
      "h1_provenance": "REGISTERED",
      "h2_verdict": "INVALID",
      "h2_valid": false,
      "h2_provenance": "DISCLOSED_POST_HOC",
      "h2_analysis_class": "disclosed post-hoc repair analysis, not a registered confirmatory test"
    },
    "operator_note": {
      "path": "governance/OPERATOR-NOTE-20260809-H1-H2-CLEARED.md",
      "exists": true,
      "stated_joint_outcome": "NOT_SUPPORTED"
    },
    "gates": {
      "scientific_evaluated": 108,
      "scientific_failed": 89,
      "scientific_passed": 19,
      "validity_evaluated": 26,
      "validity_failed": 1,
      "validity_failures": [
        "h2.stage_all_320_valid_single_execution_attempt"
      ],
      "per_stage_pipeline_failures": {
        "h1/linear/all_16_invariant_assignments_unique_identity": 1,
        "h1/linear/all_16_invariant_panels_at_least_4_reciprocal": 1,
        "h1/linear/all_five_conditional_family_effects_positive": 1,
        "h1/linear/all_five_directional_family_effects_positive": 1,
        "h1/linear/all_five_matched_distance_reductions_positive": 1,
        "h1/linear/all_five_raw_geometry_family_effects_positive": 1,
        "h1/linear/all_five_signature_family_effects_positive": 1,
        "h1/linear/all_four_rendering_relation_directional_effects_positive": 1,
        "h1/linear/all_four_rendering_relation_matched_distance_reductions_positive": 1,
        "h1/linear/all_four_rendering_relation_raw_geometry_effects_positive": 1,
        "h1/linear/all_registered_support_nonzero_in_both_arms": 1,
        "h1/linear/d_conditional_at_least_0_15": 1,
        "h1/linear/d_conditional_exact_p_at_most_0_05": 1,
        "h1/linear/d_directional_beyond_unsigned_at_least_0_15": 1,
        "h1/linear/d_directional_beyond_unsigned_exact_p_at_most_0_05": 1,
        "h1/linear/d_signature_at_least_0_15": 1,
        "h1/linear/d_signature_exact_p_at_most_0_05": 1,
        "h1/linear/invariant_conditional_alignment_at_least_0_20": 1,
        "h1/linear/invariant_geometry_auc_at_least_0_80": 1,
        "h1/linear/matched_distance_reduction_at_least_0_15": 1,
        "h1/linear/matched_distance_reduction_exact_p_at_most_0_05": 1,
        "h1/linear/raw_geometry_effect_at_least_0_15": 1,
        "h1/linear/raw_geometry_exact_p_at_most_0_05": 1,
        "h1/rank/all_16_invariant_assignments_unique_identity": 1,
        "h1/rank/all_16_invariant_panels_at_least_4_reciprocal": 1,
        "h1/rank/all_five_conditional_family_effects_positive": 1,
        "h1/rank/all_five_directional_family_effects_positive": 1,
        "h1/rank/all_five_matched_distance_reductions_positive": 1,
        "h1/rank/all_five_raw_geometry_family_effects_positive": 1,
        "h1/rank/all_five_signature_family_effects_positive": 1,
        "h1/rank/all_four_rendering_relation_directional_effects_positive": 1,
        "h1/rank/all_four_rendering_relation_matched_distance_reductions_positive": 1,
        "h1/rank/all_four_rendering_relation_raw_geometry_effects_positive": 1,
        "h1/rank/all_four_rendering_relation_signature_effects_positive": 1,
        "h1/rank/all_registered_support_nonzero_in_both_arms": 1,
        "h1/rank/d_conditional_at_least_0_15": 1,
        "h1/rank/d_conditional_exact_p_at_most_0_05": 1,
        "h1/rank/d_directional_beyond_unsigned_at_least_0_15": 1,
        "h1/rank/d_directional_beyond_unsigned_exact_p_at_most_0_05": 1,
        "h1/rank/d_signature_at_least_0_15": 1,
        "h1/rank/d_signature_exact_p_at_most_0_05": 1,
        "h1/rank/invariant_conditional_alignment_at_least_0_20": 1,
        "h1/rank/invariant_geometry_auc_at_least_0_80": 1,
        "h1/rank/matched_distance_reduction_at_least_0_15": 1,
        "h1/rank/matched_distance_reduction_exact_p_at_most_0_05": 1,
        "h1/rank/raw_geometry_effect_at_least_0_15": 1,
        "h1/rank/raw_geometry_exact_p_at_most_0_05": 1,
        "h2/linear/all_16_invariant_assignments_unique_identity": 1,
        "h2/linear/all_16_invariant_panels_at_least_4_reciprocal": 1,
        "h2/linear/all_five_conditional_family_effects_positive": 1,
        "h2/linear/all_five_directional_family_effects_positive": 1,
        "h2/linear/all_five_matched_distance_reductions_positive": 1,
        "h2/linear/all_five_raw_geometry_family_effects_positive": 1,
        "h2/linear/all_five_signature_family_effects_positive": 1,
        "h2/linear/all_four_rendering_relation_matched_distance_reductions_positive": 1,
        "h2/linear/all_four_rendering_relation_raw_geometry_effects_positive": 1,
        "h2/linear/all_four_rendering_relation_signature_effects_positive": 1,
        "h2/linear/all_matched_distance_denominators_above_floor": 1,
        "h2/linear/all_registered_support_nonzero_in_both_arms": 1,
        "h2/linear/d_conditional_at_least_0_15": 1,
        "h2/linear/d_conditional_exact_p_at_most_0_05": 1,
        "h2/linear/d_directional_beyond_unsigned_at_least_0_15": 1,
        "h2/linear/d_signature_at_least_0_15": 1,
        "h2/linear/d_signature_exact_p_at_most_0_05": 1,
        "h2/linear/invariant_conditional_alignment_at_least_0_20": 1,
        "h2/linear/invariant_geometry_auc_at_least_0_80": 1,
        "h2/linear/raw_geometry_effect_at_least_0_15": 1,
        "h2/linear/raw_geometry_exact_p_at_most_0_05": 1,
        "h2/rank/all_16_invariant_assignments_unique_identity": 1,
        "h2/rank/all_16_invariant_panels_at_least_4_reciprocal": 1,
        "h2/rank/all_five_conditional_family_effects_positive": 1,
        "h2/rank/all_five_directional_family_effects_positive": 1,
        "h2/rank/all_five_matched_distance_reductions_positive": 1,
        "h2/rank/all_five_raw_geometry_family_effects_positive": 1,
        "h2/rank/all_five_signature_family_effects_positive": 1,
        "h2/rank/all_four_rendering_relation_matched_distance_reductions_positive": 1,
        "h2/rank/all_four_rendering_relation_raw_geometry_effects_positive": 1,
        "h2/rank/all_registered_support_nonzero_in_both_arms": 1,
        "h2/rank/d_conditional_at_least_0_15": 1,
        "h2/rank/d_conditional_exact_p_at_most_0_05": 1,
        "h2/rank/d_directional_beyond_unsigned_at_least_0_15": 1,
        "h2/rank/d_directional_beyond_unsigned_exact_p_at_most_0_05": 1,
        "h2/rank/d_signature_at_least_0_15": 1,
        "h2/rank/d_signature_exact_p_at_most_0_05": 1,
        "h2/rank/invariant_conditional_alignment_at_least_0_20": 1,
        "h2/rank/invariant_geometry_auc_at_least_0_80": 1,
        "h2/rank/matched_distance_reduction_at_least_0_15": 1,
        "h2/rank/raw_geometry_effect_at_least_0_15": 1,
        "h2/rank/raw_geometry_exact_p_at_most_0_05": 1
      },
      "gate_count_mismatch": [],
      "unexpected_keys": []
    },
    "diagnostics": {
      "h1.metadata_files": 320,
      "h1.cap_activations": 0,
      "h1.transition_clamp_events": 0,
      "h2.metadata_files": 320,
      "h2.cap_activations": 0,
      "h2.transition_clamp_events": 0
    },
    "registered_tests": {
      "h1.linear.matched_distance_reduction_test": {
        "observed_mean": 0.031049424379193558,
        "one_sided_p": 0.399017333984375,
        "assignment_count": 65536
      },
      "h1.linear.raw_geometry_test": {
        "observed_mean": -0.048437499999999994,
        "one_sided_p": 0.9456787109375,
        "assignment_count": 65536
      },
      "h1.linear.d_directional_test": {
        "observed_mean": -0.007812499999999986,
        "one_sided_p": 0.605804443359375,
        "assignment_count": 65536
      },
      "h1.linear.d_signature_test": {
        "observed_mean": 0.01562499999999998,
        "one_sided_p": 0.31304931640625,
        "assignment_count": 65536
      },
      "h1.linear.d_conditional_test": {
        "observed_mean": -0.038488769531249994,
        "one_sided_p": 0.9181060791015625,
        "assignment_count": 65536
      },
      "h1.rank.matched_distance_reduction_test": {
        "observed_mean": -0.038265657535439035,
        "one_sided_p": 0.846893310546875,
        "assignment_count": 65536
      },
      "h1.rank.raw_geometry_test": {
        "observed_mean": -0.03593749999999998,
        "one_sided_p": 0.91552734375,
        "assignment_count": 65536
      },
      "h1.rank.d_directional_test": {
        "observed_mean": 0.0515625,
        "one_sided_p": 0.184356689453125,
        "assignment_count": 65536
      },
      "h1.rank.d_signature_test": {
        "observed_mean": 0.0671875,
        "one_sided_p": 0.05926513671875,
        "assignment_count": 65536
      },
      "h1.rank.d_conditional_test": {
        "observed_mean": -0.03232421874999996,
        "one_sided_p": 0.8781585693359375,
        "assignment_count": 65536
      },
      "h2.linear.matched_distance_reduction_test": {
        "observed_mean": 0.5173981945762773,
        "one_sided_p": 0.001251220703125,
        "assignment_count": 65536
      },
      "h2.linear.raw_geometry_test": {
        "observed_mean": 0.010937500000000013,
        "one_sided_p": 0.30279541015625,
        "assignment_count": 65536
      },
      "h2.linear.d_directional_test": {
        "observed_mean": 0.029687499999999995,
        "one_sided_p": 0.03515625,
        "assignment_count": 65536
      },
      "h2.linear.d_signature_test": {
        "observed_mean": -0.006249999999999985,
        "one_sided_p": 0.59716796875,
        "assignment_count": 65536
      },
      "h2.linear.d_conditional_test": {
        "observed_mean": -0.0023895263671875385,
        "one_sided_p": 0.5849609375,
        "assignment_count": 65536
      },
      "h2.rank.matched_distance_reduction_test": {
        "observed_mean": 0.06933160555977207,
        "one_sided_p": 0.028472900390625,
        "assignment_count": 65536
      },
      "h2.rank.raw_geometry_test": {
        "observed_mean": -0.0062500000000000056,
        "one_sided_p": 0.672119140625,
        "assignment_count": 65536
      },
      "h2.rank.d_directional_test": {
        "observed_mean": 0.07812499999999999,
        "one_sided_p": 0.10382080078125,
        "assignment_count": 65536
      },
      "h2.rank.d_signature_test": {
        "observed_mean": 0.048437499999999994,
        "one_sided_p": 0.0737152099609375,
        "assignment_count": 65536
      },
      "h2.rank.d_conditional_test": {
        "observed_mean": -0.009732055664062517,
        "one_sided_p": 0.7135467529296875,
        "assignment_count": 65536
      }
    },
    "invariant_geometry_auc": {
      "h1.linear": 0.515625,
      "h1.rank": 0.5234375,
      "h2.linear": 0.46875,
      "h2.rank": 0.503125
    },
    "pipeline_passes": {
      "h1.linear": false,
      "h1.rank": false,
      "h2.linear": false,
      "h2.rank": false
    },
    "h2_disclosure": {
      "h2_execution_terminal_status": "INVALID",
      "registered_chain_bypassed": true,
      "original_summary_still_matches_terminal": true,
      "workspace_artifacts_modified": "none",
      "repaired_samples": [
        "req_7bee2c13635cfe67019e",
        "req_80ae173a3c348456d1c4",
        "req_f649a1902c688ac2b4eb"
      ],
      "reason": "verify_phase_complete refuses an INVALID execution terminal by design; the terminal was left INVALID rather than re-authored, so the registered analyser cannot run in place"
    },
    "repair_verification": {
      "repaired": 3,
      "arrays_byte_equal": true,
      "fresh_process_traversal_exact": true,
      "untouched_digests_unchanged": 1268,
      "untouched_digests_changed": 0,
      "all_checks_pass": true
    },
    "scale_check": {
      "linear": {
        "h1_blocks_positive": 9,
        "h2_blocks_positive": 14,
        "median_denominator_ratio_h2_over_h1": 1.8053314817981898,
        "reading": "denominators comparable (within 2x) -- the effect gap is NOT explained by scale; H1 and H2 magnitudes are commensurable"
      },
      "rank": {
        "h1_blocks_positive": 9,
        "h2_blocks_positive": 11,
        "median_denominator_ratio_h2_over_h1": 1.5950222210914489,
        "reading": "denominators comparable (within 2x) -- the effect gap is NOT explained by scale; H1 and H2 magnitudes are commensurable"
      }
    },
    "support_families": {
      "linear": {
        "audits_total": 64,
        "audits_failed": 60,
        "family_below_floor_counts": {
          "source_monitoring": 37,
          "comparator": 51,
          "circular_inference": 5,
          "decision_threshold": 8,
          "precision_weighting": 32
        },
        "floor_verdict": "NO_FLOOR"
      },
      "rank": {
        "audits_total": 64,
        "audits_failed": 60,
        "family_below_floor_counts": {
          "source_monitoring": 37,
          "comparator": 51,
          "circular_inference": 5,
          "decision_threshold": 8,
          "precision_weighting": 32
        },
        "floor_verdict": "NO_FLOOR"
      }
    },
    "archive": {
      "imported_v18_entries": [
        "GENERATION-TERMINAL.json",
        "IMPORT_INVENTORY.csv",
        "IMPORT_SUMMARY.json",
        "STAGE-ATTEMPT.json",
        "compiled_programs",
        "generation-attempt-set.json",
        "generation-summary.json",
        "h1",
        "h2"
      ],
      "compiled_programs": 320,
      "h1_or_h2_artifacts_in_import": [
        "h1",
        "h2"
      ],
      "attempt4_stage_trees_in_repository": [],
      "rehearsal_stage_trees": {
        "h1": {
          "files": 1935,
          "forward_records": 320,
          "reverse_records": 320
        },
        "h2": {
          "files": 1935,
          "forward_records": 320,
          "reverse_records": 320
        }
      }
    }
  },
  "alignment": {
    "registry_block_id_agreement": "16/16",
    "registry_relation_map_agreement": "16/16",
    "relation_identity_checks": 64,
    "relation_identity_max_abs_difference": 1.1102230246251565e-16,
    "estimator_identity_checks": 4,
    "estimator_identity_max_abs_difference": 6.938893903907228e-18,
    "analyser_record_order_schema": {
      "block_index_equals_list_position": true,
      "block_id_pattern_matches": true,
      "records": 16
    },
    "aligned": true
  },
  "wp0_side": {
    "fingerprints": {
      "columns_total": 257,
      "columns_constant": 7,
      "columns_used": 250
    },
    "block_statistics": {
      "slot_shift": {
        "0": 6.667442900869189,
        "1": 6.47866186250166,
        "2": 7.54607130427408,
        "3": 7.221675658351627,
        "4": 4.460188147311145,
        "5": 6.282844264539773,
        "6": 8.053456459693216,
        "7": 7.315129058987055,
        "8": 6.372674198958384,
        "9": 6.5742947758240184,
        "10": 5.487120038421504,
        "11": 5.961291738585526,
        "12": 6.071634203775195,
        "13": 6.175168080983899,
        "14": 6.809587304922372,
        "15": 6.873397735493812
      },
      "pair_distance": {
        "0": 18.657249357304213,
        "1": 19.609066243905296,
        "2": 17.704538157548008,
        "3": 18.938031643485598,
        "4": 15.571250898943713,
        "5": 16.80135356483576,
        "6": 18.580186661885083,
        "7": 19.878281418560583,
        "8": 18.772682622185716,
        "9": 17.980083546673733,
        "10": 16.88796618320228,
        "11": 17.82563684520944,
        "12": 15.162326935076806,
        "13": 16.691768059565295,
        "14": 18.555363264507285,
        "15": 18.19244578333208
      },
      "slot_coherence": {
        "0": 0.3573647311659541,
        "1": 0.33039114570360006,
        "2": 0.42622243162310053,
        "3": 0.38133190366886816,
        "4": 0.28643736949956317,
        "5": 0.37394869647225293,
        "6": 0.4334432482432412,
        "7": 0.3679960508133683,
        "8": 0.33946529258568,
        "9": 0.3656431717215377,
        "10": 0.324913016694651,
        "11": 0.3344223710126573,
        "12": 0.4004421108826618,
        "13": 0.3699529048658923,
        "14": 0.3669875500604053,
        "15": 0.37781603514746875
      }
    },
    "closures": {
      "columns_total": 165,
      "columns_constant": 71,
      "columns_used": 94,
      "configurations_total": 33,
      "configurations_verified": 33,
      "statistics": 5,
      "horizon": 600,
      "max_abs_difference_vs_published": 0.0,
      "reproduces_p0_040": true,
      "stochastic_excluded": [],
      "stochastic_max_abs_difference": 0.0,
      "exclusion_reason": null
    },
    "closure_block_statistics": {
      "slot_shift": {
        "0": 4.114925628109721,
        "1": 3.5390060263738823,
        "2": 4.375859822554693,
        "3": 3.7959809345587385,
        "4": 4.820048249558115,
        "5": 2.8891651948050314,
        "6": 6.12336884920381,
        "7": 4.183464253962425,
        "8": 4.625706348048256,
        "9": 3.916355681740764,
        "10": 2.516096457241541,
        "11": 4.06414041265932,
        "12": 5.567325753579609,
        "13": 3.216950186549917,
        "14": 3.1483108193084806,
        "15": 3.027531719093854
      },
      "pair_distance": {
        "0": 9.34875703381709,
        "1": 10.935160718856135,
        "2": 9.776652161082378,
        "3": 11.386672376403592,
        "4": 11.796899718117299,
        "5": 8.216811211868432,
        "6": 15.369996997485327,
        "7": 9.204856724228403,
        "8": 10.32960887759256,
        "9": 9.472911675201411,
        "10": 9.51211953797918,
        "11": 9.569361938282071,
        "12": 12.99214338975248,
        "13": 8.722777723450918,
        "14": 10.14609389992663,
        "15": 9.117764609674841
      },
      "slot_coherence": {
        "0": 0.4401575111241927,
        "1": 0.32363548349786647,
        "2": 0.447582643880238,
        "3": 0.33337052380861376,
        "4": 0.4085860153711098,
        "5": 0.35161635338924385,
        "6": 0.39839753060496036,
        "7": 0.45448445090416156,
        "8": 0.4478104062664503,
        "9": 0.4134268127922237,
        "10": 0.2645148063158254,
        "11": 0.4247033855413907,
        "12": 0.42851480210500315,
        "13": 0.3687988263075013,
        "14": 0.3102978200636648,
        "15": 0.3320475849838618
      }
    },
    "sign_flip": {
      "fingerprint_slot_shift": {
        "per_block": [
          {
            "block_index": 0,
            "pairs": 10,
            "observed_shift": 6.667442900869189,
            "null_median": 6.289783916727636,
            "p_exact": 0.25390625,
            "relabellings": 1024
          },
          {
            "block_index": 1,
            "pairs": 10,
            "observed_shift": 6.47866186250166,
            "null_median": 6.685235414160603,
            "p_exact": 0.728515625,
            "relabellings": 1024
          },
          {
            "block_index": 2,
            "pairs": 10,
            "observed_shift": 7.54607130427408,
            "null_median": 5.901277736002358,
            "p_exact": 0.0078125,
            "relabellings": 1024
          },
          {
            "block_index": 3,
            "pairs": 10,
            "observed_shift": 7.221675658351627,
            "null_median": 6.823614576140641,
            "p_exact": 0.087890625,
            "relabellings": 1024
          },
          {
            "block_index": 4,
            "pairs": 10,
            "observed_shift": 4.460188147311145,
            "null_median": 5.058277180258304,
            "p_exact": 0.935546875,
            "relabellings": 1024
          },
          {
            "block_index": 5,
            "pairs": 10,
            "observed_shift": 6.282844264539773,
            "null_median": 5.908491729946814,
            "p_exact": 0.09765625,
            "relabellings": 1024
          },
          {
            "block_index": 6,
            "pairs": 10,
            "observed_shift": 8.053456459693216,
            "null_median": 6.302922556673341,
            "p_exact": 0.03125,
            "relabellings": 1024
          },
          {
            "block_index": 7,
            "pairs": 10,
            "observed_shift": 7.315129058987055,
            "null_median": 6.418114901641911,
            "p_exact": 0.013671875,
            "relabellings": 1024
          },
          {
            "block_index": 8,
            "pairs": 10,
            "observed_shift": 6.372674198958384,
            "null_median": 6.387124354314722,
            "p_exact": 0.521484375,
            "relabellings": 1024
          },
          {
            "block_index": 9,
            "pairs": 10,
            "observed_shift": 6.5742947758240184,
            "null_median": 6.121396825958546,
            "p_exact": 0.16796875,
            "relabellings": 1024
          },
          {
            "block_index": 10,
            "pairs": 10,
            "observed_shift": 5.487120038421504,
            "null_median": 5.941870706055902,
            "p_exact": 0.716796875,
            "relabellings": 1024
          },
          {
            "block_index": 11,
            "pairs": 10,
            "observed_shift": 5.961291738585526,
            "null_median": 5.927784652923432,
            "p_exact": 0.466796875,
            "relabellings": 1024
          },
          {
            "block_index": 12,
            "pairs": 10,
            "observed_shift": 6.071634203775195,
            "null_median": 4.9401985791630505,
            "p_exact": 0.083984375,
            "relabellings": 1024
          },
          {
            "block_index": 13,
            "pairs": 10,
            "observed_shift": 6.175168080983899,
            "null_median": 5.632415976123862,
            "p_exact": 0.087890625,
            "relabellings": 1024
          },
          {
            "block_index": 14,
            "pairs": 10,
            "observed_shift": 6.809587304922372,
            "null_median": 6.8127355098914055,
            "p_exact": 0.505859375,
            "relabellings": 1024
          },
          {
            "block_index": 15,
            "pairs": 10,
            "observed_shift": 6.873397735493812,
            "null_median": 6.124603027098143,
            "p_exact": 0.037109375,
            "relabellings": 1024
          }
        ],
        "blocks": 16,
        "blocks_below_0.05": 4,
        "expected_below_0.05_under_null": 0.8,
        "smallest_p": 0.0078125,
        "median_p": 0.1328125
      },
      "closure_slot_shift": {
        "per_block": [
          {
            "block_index": 0,
            "pairs": 10,
            "observed_shift": 4.114925628109721,
            "null_median": 2.9954226606187024,
            "p_exact": 0.095703125,
            "relabellings": 1024
          },
          {
            "block_index": 1,
            "pairs": 10,
            "observed_shift": 3.5390060263738823,
            "null_median": 3.443358981790765,
            "p_exact": 0.4375,
            "relabellings": 1024
          },
          {
            "block_index": 2,
            "pairs": 10,
            "observed_shift": 4.375859822554693,
            "null_median": 3.006369575645423,
            "p_exact": 0.068359375,
            "relabellings": 1024
          },
          {
            "block_index": 3,
            "pairs": 10,
            "observed_shift": 3.7959809345587385,
            "null_median": 3.6549968344576245,
            "p_exact": 0.43359375,
            "relabellings": 1024
          },
          {
            "block_index": 4,
            "pairs": 10,
            "observed_shift": 4.820048249558115,
            "null_median": 4.628018764875298,
            "p_exact": 0.38671875,
            "relabellings": 1024
          },
          {
            "block_index": 5,
            "pairs": 10,
            "observed_shift": 2.8891651948050314,
            "null_median": 2.5082326506553914,
            "p_exact": 0.30078125,
            "relabellings": 1024
          },
          {
            "block_index": 6,
            "pairs": 10,
            "observed_shift": 6.12336884920381,
            "null_median": 4.9495126201397674,
            "p_exact": 0.23828125,
            "relabellings": 1024
          },
          {
            "block_index": 7,
            "pairs": 10,
            "observed_shift": 4.183464253962425,
            "null_median": 2.9705180251196763,
            "p_exact": 0.041015625,
            "relabellings": 1024
          },
          {
            "block_index": 8,
            "pairs": 10,
            "observed_shift": 4.625706348048256,
            "null_median": 3.16213756798373,
            "p_exact": 0.14453125,
            "relabellings": 1024
          },
          {
            "block_index": 9,
            "pairs": 10,
            "observed_shift": 3.916355681740764,
            "null_median": 3.0912262161802047,
            "p_exact": 0.15625,
            "relabellings": 1024
          },
          {
            "block_index": 10,
            "pairs": 10,
            "observed_shift": 2.516096457241541,
            "null_median": 2.9909231017829327,
            "p_exact": 0.740234375,
            "relabellings": 1024
          },
          {
            "block_index": 11,
            "pairs": 10,
            "observed_shift": 4.06414041265932,
            "null_median": 3.050329935411159,
            "p_exact": 0.099609375,
            "relabellings": 1024
          },
          {
            "block_index": 12,
            "pairs": 10,
            "observed_shift": 5.567325753579609,
            "null_median": 5.585891433979023,
            "p_exact": 0.521484375,
            "relabellings": 1024
          },
          {
            "block_index": 13,
            "pairs": 10,
            "observed_shift": 3.216950186549917,
            "null_median": 2.7393381754522172,
            "p_exact": 0.208984375,
            "relabellings": 1024
          },
          {
            "block_index": 14,
            "pairs": 10,
            "observed_shift": 3.1483108193084806,
            "null_median": 3.2732187798049157,
            "p_exact": 0.578125,
            "relabellings": 1024
          },
          {
            "block_index": 15,
            "pairs": 10,
            "observed_shift": 3.027531719093854,
            "null_median": 2.9716763472590753,
            "p_exact": 0.453125,
            "relabellings": 1024
          }
        ],
        "blocks": 16,
        "blocks_below_0.05": 1,
        "expected_below_0.05_under_null": 0.8,
        "smallest_p": 0.041015625,
        "median_p": 0.26953125
      }
    }
  },
  "bridge": {
    "block": {
      "n": 16,
      "predictors": [
        "closure_pair_distance",
        "closure_slot_coherence",
        "closure_slot_shift",
        "fingerprint_pair_distance",
        "fingerprint_slot_coherence",
        "fingerprint_slot_shift"
      ],
      "targets": 24,
      "tests": 144,
      "results": [
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.d_conditional_block_effects",
          "spearman": 0.5323529411764706,
          "p_two_sided": 0.03657481712591437,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.d_signature_block_effects",
          "spearman": 0.5213554991375842,
          "p_two_sided": 0.04013479932600337,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.d_directional_block_effects",
          "spearman": 0.5199366211490047,
          "p_two_sided": 0.04174479127604362,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.raw_geometry_block_effects",
          "spearman": 0.5144165961447398,
          "p_two_sided": 0.04332978335108324,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.d_conditional_block_effects",
          "spearman": -0.49117647058823527,
          "p_two_sided": 0.05525972370138149,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.d_conditional_block_effects",
          "spearman": -0.4823529411764706,
          "p_two_sided": 0.060669696651516745,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.matched_distance_reduction_block_effects",
          "spearman": 0.4823529411764706,
          "p_two_sided": 0.06086969565152174,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.d_directional_block_effects",
          "spearman": 0.46563816096789934,
          "p_two_sided": 0.06983465082674586,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.unsigned_geometry_block_effects",
          "spearman": 0.4480889718173372,
          "p_two_sided": 0.08222958885205574,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.unsigned_geometry_block_effects",
          "spearman": 0.4464213479755733,
          "p_two_sided": 0.08336458317708412,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.d_directional_block_effects",
          "spearman": 0.4434649152075232,
          "p_two_sided": 0.08546957265213674,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.raw_geometry_block_effects",
          "spearman": 0.4398553931515807,
          "p_two_sided": 0.08954455227723862,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.d_signature_block_effects",
          "spearman": 0.43787748820631456,
          "p_two_sided": 0.09046954765226174,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.unsigned_geometry_block_effects",
          "spearman": 0.4358929201379979,
          "p_two_sided": 0.09250453747731262,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.raw_geometry_block_effects",
          "spearman": 0.43473532696185363,
          "p_two_sided": 0.09275953620231898,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.d_directional_block_effects",
          "spearman": 0.421291669447147,
          "p_two_sided": 0.10457447712761436,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.raw_geometry_block_effects",
          "spearman": -0.41693046715454224,
          "p_two_sided": 0.10873945630271849,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.matched_distance_reduction_block_effects",
          "spearman": 0.4147058823529412,
          "p_two_sided": 0.11190944045279774,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.d_signature_block_effects",
          "spearman": 0.41094415475897145,
          "p_two_sided": 0.11341443292783536,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.d_signature_block_effects",
          "spearman": 0.40355307283884606,
          "p_two_sided": 0.12084939575302124,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.d_conditional_block_effects",
          "spearman": 0.3941176470588235,
          "p_two_sided": 0.1303793481032595,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.raw_geometry_block_effects",
          "spearman": 0.3835562339675691,
          "p_two_sided": 0.14334928325358373,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.d_signature_block_effects",
          "spearman": 0.37630662035068446,
          "p_two_sided": 0.14924925375373124,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.d_conditional_block_effects",
          "spearman": 0.3764705882352941,
          "p_two_sided": 0.15157424212878937,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.d_directional_block_effects",
          "spearman": 0.3625653664837542,
          "p_two_sided": 0.16823415882920587,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.d_conditional_block_effects",
          "spearman": -0.36176470588235293,
          "p_two_sided": 0.1689041554792226,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.d_conditional_block_effects",
          "spearman": 0.36176470588235293,
          "p_two_sided": 0.16933415332923335,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.d_directional_block_effects",
          "spearman": 0.3550020434431271,
          "p_two_sided": 0.17580912095439521,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.d_signature_block_effects",
          "spearman": 0.3481576999307514,
          "p_two_sided": 0.18562907185464073,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.raw_geometry_block_effects",
          "spearman": 0.34571102792529657,
          "p_two_sided": 0.18969405152974236,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.unsigned_geometry_block_effects",
          "spearman": 0.33977607465619275,
          "p_two_sided": 0.19713901430492847,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.d_conditional_block_effects",
          "spearman": 0.3382352941176471,
          "p_two_sided": 0.20067399663001684,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.unsigned_geometry_block_effects",
          "spearman": 0.3222511717174668,
          "p_two_sided": 0.22363388183059085,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.raw_geometry_block_effects",
          "spearman": 0.3203822660199695,
          "p_two_sided": 0.2237838810805946,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.raw_geometry_block_effects",
          "spearman": 0.31887812392597903,
          "p_two_sided": 0.22512887435562823,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.d_signature_block_effects",
          "spearman": 0.3150942736079223,
          "p_two_sided": 0.23377883110584446,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.d_directional_block_effects",
          "spearman": 0.31392854902861644,
          "p_two_sided": 0.2340638296808516,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.d_directional_block_effects",
          "spearman": 0.3080331772158725,
          "p_two_sided": 0.24367378163109185,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.matched_distance_reduction_block_effects",
          "spearman": -0.3058823529411765,
          "p_two_sided": 0.24751376243118783,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.matched_distance_reduction_block_effects",
          "spearman": 0.3058823529411765,
          "p_two_sided": 0.2487687561562192,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.d_conditional_block_effects",
          "spearman": 0.3029411764705882,
          "p_two_sided": 0.2519637401812991,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.d_conditional_block_effects",
          "spearman": 0.29705882352941176,
          "p_two_sided": 0.2642436787816061,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.matched_distance_reduction_block_effects",
          "spearman": -0.29411764705882354,
          "p_two_sided": 0.2696036519817401,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.d_directional_block_effects",
          "spearman": 0.28825219488489007,
          "p_two_sided": 0.27796861015694924,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.matched_distance_reduction_block_effects",
          "spearman": 0.27647058823529413,
          "p_two_sided": 0.2979435102824486,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.d_conditional_block_effects",
          "spearman": -0.2735294117647059,
          "p_two_sided": 0.30443847780761096,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.d_signature_block_effects",
          "spearman": -0.265096016510636,
          "p_two_sided": 0.3192334038329808,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.d_conditional_block_effects",
          "spearman": 0.26176470588235295,
          "p_two_sided": 0.3273833630831846,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.raw_geometry_block_effects",
          "spearman": 0.25882663254392874,
          "p_two_sided": 0.33072334638326806,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.matched_distance_reduction_block_effects",
          "spearman": -0.25588235294117645,
          "p_two_sided": 0.3373233133834331,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.d_signature_block_effects",
          "spearman": 0.2533402837793978,
          "p_two_sided": 0.34075329623351885,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.unsigned_geometry_block_effects",
          "spearman": 0.24390570336413775,
          "p_two_sided": 0.3612481937590312,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.unsigned_geometry_block_effects",
          "spearman": 0.22912353952388698,
          "p_two_sided": 0.38732806335968323,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.unsigned_geometry_block_effects",
          "spearman": 0.22535960496930504,
          "p_two_sided": 0.39577802110989446,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.d_directional_block_effects",
          "spearman": -0.2225502859310849,
          "p_two_sided": 0.4048179759101205,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.unsigned_geometry_block_effects",
          "spearman": 0.2202542412197365,
          "p_two_sided": 0.40666296668516655,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.unsigned_geometry_block_effects",
          "spearman": 0.21729780845168636,
          "p_two_sided": 0.4184079079604602,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.unsigned_geometry_block_effects",
          "spearman": 0.20842851014753588,
          "p_two_sided": 0.43507782461087696,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.unsigned_geometry_block_effects",
          "spearman": 0.20623962610135718,
          "p_two_sided": 0.4409227953860231,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.unsigned_geometry_block_effects",
          "spearman": 0.20327214946680527,
          "p_two_sided": 0.4491727541362293,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.matched_distance_reduction_block_effects",
          "spearman": -0.20294117647058824,
          "p_two_sided": 0.4492177539112304,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.raw_geometry_block_effects",
          "spearman": -0.19926334924652145,
          "p_two_sided": 0.4537727311363443,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.unsigned_geometry_block_effects",
          "spearman": 0.19955921184338543,
          "p_two_sided": 0.4553877230613847,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.d_signature_block_effects",
          "spearman": -0.2002947680302583,
          "p_two_sided": 0.4557427212863936,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.raw_geometry_block_effects",
          "spearman": 0.19898232444128625,
          "p_two_sided": 0.4558777206113969,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.d_directional_block_effects",
          "spearman": 0.19602111277373702,
          "p_two_sided": 0.4616026919865401,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.raw_geometry_block_effects",
          "spearman": -0.1973371961977015,
          "p_two_sided": 0.46212268938655304,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.d_signature_block_effects",
          "spearman": 0.19660277907533527,
          "p_two_sided": 0.46257768711156444,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.d_conditional_block_effects",
          "spearman": -0.19705882352941176,
          "p_two_sided": 0.4639326803365983,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.matched_distance_reduction_block_effects",
          "spearman": -0.19705882352941176,
          "p_two_sided": 0.4642526787366063,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.d_signature_block_effects",
          "spearman": -0.18477704800313466,
          "p_two_sided": 0.4900125499372503,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.d_signature_block_effects",
          "spearman": 0.1849144798168558,
          "p_two_sided": 0.49034254828725854,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.matched_distance_reduction_block_effects",
          "spearman": -0.18529411764705883,
          "p_two_sided": 0.4924525377373113,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.matched_distance_reduction_block_effects",
          "spearman": -0.18529411764705883,
          "p_two_sided": 0.49266753666231666,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.raw_geometry_block_effects",
          "spearman": -0.17953292430792744,
          "p_two_sided": 0.5033424832875836,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.d_directional_block_effects",
          "spearman": -0.1606488818972732,
          "p_two_sided": 0.5484572577137115,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.raw_geometry_block_effects",
          "spearman": 0.16088670420645065,
          "p_two_sided": 0.548842255788721,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.d_signature_block_effects",
          "spearman": 0.1611255858587334,
          "p_two_sided": 0.5491822540887296,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.d_signature_block_effects",
          "spearman": 0.16000438975540915,
          "p_two_sided": 0.5514272428637856,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.raw_geometry_block_effects",
          "spearman": -0.15350658016028318,
          "p_two_sided": 0.5693221533892331,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.unsigned_geometry_block_effects",
          "spearman": 0.15122815596624417,
          "p_two_sided": 0.5726971365143174,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.raw_geometry_block_effects",
          "spearman": 0.1483738317275951,
          "p_two_sided": 0.5815470922645387,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.matched_distance_reduction_block_effects",
          "spearman": -0.14705882352941177,
          "p_two_sided": 0.5863570682146589,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.raw_geometry_block_effects",
          "spearman": 0.1459017831170753,
          "p_two_sided": 0.5903670481647592,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.d_conditional_block_effects",
          "spearman": -0.14411764705882352,
          "p_two_sided": 0.5934970325148374,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.d_conditional_block_effects",
          "spearman": 0.1411764705882353,
          "p_two_sided": 0.6037119814400927,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.matched_distance_reduction_block_effects",
          "spearman": -0.13823529411764707,
          "p_two_sided": 0.6101469492652537,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.raw_geometry_block_effects",
          "spearman": -0.13579428244948127,
          "p_two_sided": 0.613161934190329,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.matched_distance_reduction_block_effects",
          "spearman": -0.13529411764705881,
          "p_two_sided": 0.6156719216403918,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.matched_distance_reduction_block_effects",
          "spearman": -0.13529411764705881,
          "p_two_sided": 0.6167469162654187,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.unsigned_geometry_block_effects",
          "spearman": 0.13491923718557078,
          "p_two_sided": 0.6171519142404288,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.unsigned_geometry_block_effects",
          "spearman": 0.1335364485548356,
          "p_two_sided": 0.6199869000654997,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.matched_distance_reduction_block_effects",
          "spearman": 0.12941176470588237,
          "p_two_sided": 0.6312668436657817,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.raw_geometry_block_effects",
          "spearman": 0.12866526242068133,
          "p_two_sided": 0.6333468332658336,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.d_directional_block_effects",
          "spearman": 0.12822433692718135,
          "p_two_sided": 0.6343868280658597,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.d_conditional_block_effects",
          "spearman": 0.1264705882352941,
          "p_two_sided": 0.6418317908410458,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.d_conditional_block_effects",
          "spearman": -0.12352941176470589,
          "p_two_sided": 0.6478967605161974,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.d_signature_block_effects",
          "spearman": 0.12076596307706751,
          "p_two_sided": 0.6543817280913595,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.matched_distance_reduction_block_effects",
          "spearman": -0.12058823529411765,
          "p_two_sided": 0.6576167119164404,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.matched_distance_reduction_block_effects",
          "spearman": -0.11764705882352941,
          "p_two_sided": 0.6655116724416378,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.matched_distance_reduction_block_effects",
          "spearman": 0.11470588235294117,
          "p_two_sided": 0.672636636816816,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.d_directional_block_effects",
          "spearman": 0.11234444518590588,
          "p_two_sided": 0.6751066244668776,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.unsigned_geometry_block_effects",
          "spearman": -0.1108662288018808,
          "p_two_sided": 0.6811415942920286,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.d_signature_block_effects",
          "spearman": 0.10799005621304379,
          "p_two_sided": 0.690561547192264,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.d_signature_block_effects",
          "spearman": -0.1060384066042544,
          "p_two_sided": 0.6934915325423373,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.raw_geometry_block_effects",
          "spearman": -0.10332173664634445,
          "p_two_sided": 0.7003964980175099,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.d_directional_block_effects",
          "spearman": 0.1002213208166475,
          "p_two_sided": 0.7108864455677721,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.matched_distance_reduction_block_effects",
          "spearman": 0.09705882352941177,
          "p_two_sided": 0.7226013869930651,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.raw_geometry_block_effects",
          "spearman": -0.09476095192139943,
          "p_two_sided": 0.7264313678431608,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.d_directional_block_effects",
          "spearman": 0.09285210605071753,
          "p_two_sided": 0.7315263423682882,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.d_conditional_block_effects",
          "spearman": 0.09117647058823529,
          "p_two_sided": 0.7382913085434573,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.d_signature_block_effects",
          "spearman": 0.08875895031209079,
          "p_two_sided": 0.7424362878185609,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.matched_distance_reduction_block_effects",
          "spearman": -0.08823529411764706,
          "p_two_sided": 0.7456812715936421,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.d_directional_block_effects",
          "spearman": 0.08721476665747956,
          "p_two_sided": 0.7474562627186864,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.d_conditional_block_effects",
          "spearman": 0.08529411764705883,
          "p_two_sided": 0.7546712266438668,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.d_conditional_block_effects",
          "spearman": 0.07647058823529412,
          "p_two_sided": 0.7810710946445267,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.d_directional_block_effects",
          "spearman": 0.07516599061248562,
          "p_two_sided": 0.7819460902695486,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.d_directional_block_effects",
          "spearman": 0.072257053090194,
          "p_two_sided": 0.7889360553197234,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.raw_geometry_block_effects",
          "spearman": -0.0703170620206049,
          "p_two_sided": 0.7962910185449072,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.d_directional_block_effects",
          "spearman": 0.06754463658431178,
          "p_two_sided": 0.8033209833950831,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.unsigned_geometry_block_effects",
          "spearman": 0.062317009325589943,
          "p_two_sided": 0.819040904795476,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.d_signature_block_effects",
          "spearman": -0.06074240722196088,
          "p_two_sided": 0.8236958815205924,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.d_signature_block_effects",
          "spearman": 0.05912865536100309,
          "p_two_sided": 0.8269908650456748,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.d_directional_block_effects",
          "spearman": 0.05895371812743971,
          "p_two_sided": 0.8287908560457198,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.matched_distance_reduction_block_effects",
          "spearman": 0.058823529411764705,
          "p_two_sided": 0.8291758541207294,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.unsigned_geometry_block_effects",
          "spearman": 0.05469400620892786,
          "p_two_sided": 0.8406557967210164,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.d_directional_block_effects",
          "spearman": 0.053058346314695734,
          "p_two_sided": 0.8460757696211519,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.d_signature_block_effects",
          "spearman": 0.04733810683311509,
          "p_two_sided": 0.8615006924965375,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.d_signature_block_effects",
          "spearman": 0.04148261956621719,
          "p_two_sided": 0.8781156094219529,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.unsigned_geometry_block_effects",
          "spearman": -0.04003098246165287,
          "p_two_sided": 0.8851655741721292,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.unsigned_geometry_block_effects",
          "spearman": -0.032617837561346785,
          "p_two_sided": 0.9041704791476043,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.d_conditional_block_effects",
          "spearman": -0.03235294117647059,
          "p_two_sided": 0.9089104554477228,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.matched_distance_reduction_block_effects",
          "spearman": 0.029411764705882353,
          "p_two_sided": 0.9173004134979326,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.d_signature_block_effects",
          "spearman": 0.02798235729834491,
          "p_two_sided": 0.9194204028979855,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.raw_geometry_block_effects",
          "spearman": 0.02393772324105699,
          "p_two_sided": 0.9315503422482888,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.d_conditional_block_effects",
          "spearman": -0.020588235294117647,
          "p_two_sided": 0.9439552802235989,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.raw_geometry_block_effects",
          "spearman": 0.019288598124587362,
          "p_two_sided": 0.9452352738236309,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.unsigned_geometry_block_effects",
          "spearman": 0.019216812992326002,
          "p_two_sided": 0.9455752721236393,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.d_directional_block_effects",
          "spearman": 0.014137249517646652,
          "p_two_sided": 0.9603101984490078,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.d_conditional_block_effects",
          "spearman": 0.014705882352941176,
          "p_two_sided": 0.961120194399028,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.d_directional_block_effects",
          "spearman": 0.009424833011764435,
          "p_two_sided": 0.9748851255743721,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.matched_distance_reduction_block_effects",
          "spearman": 0.008823529411764706,
          "p_two_sided": 0.9780551097244514,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.d_conditional_block_effects",
          "spearman": 0.0058823529411764705,
          "p_two_sided": 0.9872350638246808,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.unsigned_geometry_block_effects",
          "spearman": 0.0029564327680501544,
          "p_two_sided": 0.9932300338498308,
          "method": "Monte Carlo over 200000 relabellings, seed 20260809",
          "draws": 200000,
          "smallest_attainable_p": 4.9999750001249995e-06
        }
      ],
      "smallest_attainable_p": 4.9999750001249995e-06,
      "critical_abs_rho": [
        {
          "alpha": 0.05,
          "abs_rho": 0.5
        },
        {
          "alpha": 0.0001388888888888889,
          "abs_rho": 0.8352941176470589
        }
      ]
    },
    "family": {
      "n": 5,
      "predictors": [
        "closure_pair_distance",
        "closure_slot_coherence",
        "closure_slot_shift",
        "fingerprint_pair_distance",
        "fingerprint_slot_coherence",
        "fingerprint_slot_shift"
      ],
      "targets": 20,
      "tests": 120,
      "results": [
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.directional_family_effects",
          "spearman": 0.9746794344808964,
          "p_two_sided": 0.03333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.directional_family_effects",
          "spearman": 0.9746794344808964,
          "p_two_sided": 0.03333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.directional_family_effects",
          "spearman": 0.872081599272381,
          "p_two_sided": 0.06666666666666667,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.raw_geometry_family_effects",
          "spearman": 0.9,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.raw_geometry_family_effects",
          "spearman": 0.9,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.signature_family_effects",
          "spearman": -0.8,
          "p_two_sided": 0.13333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.raw_geometry_family_effects",
          "spearman": -0.8,
          "p_two_sided": 0.13333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.directional_family_effects",
          "spearman": 0.8207826816681233,
          "p_two_sided": 0.13333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.signature_family_effects",
          "spearman": -0.7,
          "p_two_sided": 0.23333333333333334,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.raw_geometry_family_effects",
          "spearman": -0.7,
          "p_two_sided": 0.23333333333333334,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.matched_distance_reduction_family_effects",
          "spearman": -0.7,
          "p_two_sided": 0.23333333333333334,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.directional_family_effects",
          "spearman": -0.7,
          "p_two_sided": 0.23333333333333334,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.conditional_family_effects",
          "spearman": -0.7,
          "p_two_sided": 0.23333333333333334,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.conditional_family_effects",
          "spearman": 0.7,
          "p_two_sided": 0.23333333333333334,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.conditional_family_effects",
          "spearman": 0.7,
          "p_two_sided": 0.23333333333333334,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.directional_family_effects",
          "spearman": 0.6668859288553503,
          "p_two_sided": 0.26666666666666666,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.raw_geometry_family_effects",
          "spearman": -0.6668859288553503,
          "p_two_sided": 0.26666666666666666,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.directional_family_effects",
          "spearman": 0.6668859288553503,
          "p_two_sided": 0.26666666666666666,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.conditional_family_effects",
          "spearman": 0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.conditional_family_effects",
          "spearman": 0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.matched_distance_reduction_family_effects",
          "spearman": -0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.conditional_family_effects",
          "spearman": 0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.matched_distance_reduction_family_effects",
          "spearman": -0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.signature_family_effects",
          "spearman": -0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.conditional_family_effects",
          "spearman": 0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.matched_distance_reduction_family_effects",
          "spearman": -0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.signature_family_effects",
          "spearman": 0.6,
          "p_two_sided": 0.35,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.directional_family_effects",
          "spearman": -0.5642880936468347,
          "p_two_sided": 0.36666666666666664,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.signature_family_effects",
          "spearman": 0.5642880936468347,
          "p_two_sided": 0.36666666666666664,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.raw_geometry_family_effects",
          "spearman": -0.5642880936468347,
          "p_two_sided": 0.4,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.raw_geometry_family_effects",
          "spearman": -0.4616902584383194,
          "p_two_sided": 0.43333333333333335,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.matched_distance_reduction_family_effects",
          "spearman": -0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.matched_distance_reduction_family_effects",
          "spearman": -0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.conditional_family_effects",
          "spearman": 0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.raw_geometry_family_effects",
          "spearman": 0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.matched_distance_reduction_family_effects",
          "spearman": -0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.raw_geometry_family_effects",
          "spearman": 0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.conditional_family_effects",
          "spearman": -0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.signature_family_effects",
          "spearman": -0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.raw_geometry_family_effects",
          "spearman": 0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.matched_distance_reduction_family_effects",
          "spearman": -0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.raw_geometry_family_effects",
          "spearman": 0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.matched_distance_reduction_family_effects",
          "spearman": 0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.conditional_family_effects",
          "spearman": 0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.signature_family_effects",
          "spearman": -0.5,
          "p_two_sided": 0.45,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.matched_distance_reduction_family_effects",
          "spearman": -0.4,
          "p_two_sided": 0.5166666666666667,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.signature_family_effects",
          "spearman": 0.4,
          "p_two_sided": 0.5166666666666667,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.directional_family_effects",
          "spearman": -0.4,
          "p_two_sided": 0.5166666666666667,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.signature_family_effects",
          "spearman": 0.4,
          "p_two_sided": 0.5166666666666667,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.directional_family_effects",
          "spearman": -0.4,
          "p_two_sided": 0.5166666666666667,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.raw_geometry_family_effects",
          "spearman": -0.4,
          "p_two_sided": 0.5166666666666667,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.raw_geometry_family_effects",
          "spearman": 0.30779350562554625,
          "p_two_sided": 0.6,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.directional_family_effects",
          "spearman": 0.35909242322980395,
          "p_two_sided": 0.6333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.signature_family_effects",
          "spearman": -0.35909242322980395,
          "p_two_sided": 0.6333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.directional_family_effects",
          "spearman": 0.35909242322980395,
          "p_two_sided": 0.6333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.directional_family_effects",
          "spearman": 0.35909242322980395,
          "p_two_sided": 0.6333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.signature_family_effects",
          "spearman": -0.35909242322980395,
          "p_two_sided": 0.6333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.signature_family_effects",
          "spearman": 0.30779350562554625,
          "p_two_sided": 0.6666666666666666,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.signature_family_effects",
          "spearman": -0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.directional_family_effects",
          "spearman": -0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.conditional_family_effects",
          "spearman": -0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.signature_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.conditional_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.matched_distance_reduction_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.signature_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.conditional_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.signature_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.signature_family_effects",
          "spearman": -0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.conditional_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.matched_distance_reduction_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.matched_distance_reduction_family_effects",
          "spearman": -0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.conditional_family_effects",
          "spearman": 0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.matched_distance_reduction_family_effects",
          "spearman": -0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.directional_family_effects",
          "spearman": -0.3,
          "p_two_sided": 0.6833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.raw_geometry_family_effects",
          "spearman": -0.20519567041703082,
          "p_two_sided": 0.7333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.raw_geometry_family_effects",
          "spearman": -0.20519567041703082,
          "p_two_sided": 0.7333333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.conditional_family_effects",
          "spearman": -0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.matched_distance_reduction_family_effects",
          "spearman": 0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.matched_distance_reduction_family_effects",
          "spearman": 0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.signature_family_effects",
          "spearman": -0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.directional_family_effects",
          "spearman": -0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.matched_distance_reduction_family_effects",
          "spearman": -0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.matched_distance_reduction_family_effects",
          "spearman": 0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.signature_family_effects",
          "spearman": -0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.directional_family_effects",
          "spearman": -0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.matched_distance_reduction_family_effects",
          "spearman": -0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.raw_geometry_family_effects",
          "spearman": 0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.directional_family_effects",
          "spearman": -0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.raw_geometry_family_effects",
          "spearman": 0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.signature_family_effects",
          "spearman": 0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.raw_geometry_family_effects",
          "spearman": 0.2,
          "p_two_sided": 0.7833333333333333,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.directional_family_effects",
          "spearman": -0.15389675281277312,
          "p_two_sided": 0.8333333333333334,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.directional_family_effects",
          "spearman": 0.10259783520851541,
          "p_two_sided": 0.9,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.signature_family_effects",
          "spearman": -0.10259783520851541,
          "p_two_sided": 0.9,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.raw_geometry_family_effects",
          "spearman": 0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.signature_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.raw_geometry_family_effects",
          "spearman": 0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.directional_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.matched_distance_reduction_family_effects",
          "spearman": 0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.conditional_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.raw_geometry_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.raw_geometry_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.directional_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.conditional_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.matched_distance_reduction_family_effects",
          "spearman": 0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.conditional_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.conditional_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.directional_family_effects",
          "spearman": 0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.matched_distance_reduction_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.signature_family_effects",
          "spearman": 0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.directional_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.conditional_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.matched_distance_reduction_family_effects",
          "spearman": -0.1,
          "p_two_sided": 0.95,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.raw_geometry_family_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.conditional_family_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.raw_geometry_family_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.conditional_family_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.matched_distance_reduction_family_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.signature_family_effects",
          "spearman": -0.051298917604257706,
          "p_two_sided": 1.0,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.conditional_family_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 120 relabellings",
          "draws": 120,
          "smallest_attainable_p": 0.016666666666666666
        }
      ],
      "smallest_attainable_p": 0.016666666666666666
    },
    "rendering_relation": {
      "n": 4,
      "predictors": [
        "closure_pair_distance",
        "closure_slot_coherence",
        "closure_slot_shift",
        "fingerprint_pair_distance",
        "fingerprint_slot_coherence",
        "fingerprint_slot_shift"
      ],
      "targets": 16,
      "tests": 96,
      "results": [
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.rendering_relation_matched_distance_reductions",
          "spearman": -1.0,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.rendering_relation_signature_effects",
          "spearman": 1.0,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.rendering_relation_signature_effects",
          "spearman": -1.0,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.rendering_relation_directional_effects",
          "spearman": 1.0,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.rendering_relation_raw_geometry_effects",
          "spearman": 1.0,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.rendering_relation_directional_effects",
          "spearman": 1.0,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.rendering_relation_directional_effects",
          "spearman": 1.0,
          "p_two_sided": 0.08333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.rendering_relation_directional_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.linear.rendering_relation_signature_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.rendering_relation_raw_geometry_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.rendering_relation_signature_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.rendering_relation_raw_geometry_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.rendering_relation_directional_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.rendering_relation_raw_geometry_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.rendering_relation_signature_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.rendering_relation_matched_distance_reductions",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.rendering_relation_signature_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.rendering_relation_signature_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.rendering_relation_signature_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.rendering_relation_raw_geometry_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.rendering_relation_directional_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.rendering_relation_raw_geometry_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.rendering_relation_directional_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.rendering_relation_signature_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.rendering_relation_signature_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.rendering_relation_raw_geometry_effects",
          "spearman": 0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.rendering_relation_directional_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.rendering_relation_raw_geometry_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.rendering_relation_matched_distance_reductions",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.rendering_relation_directional_effects",
          "spearman": -0.8,
          "p_two_sided": 0.3333333333333333,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.rendering_relation_matched_distance_reductions",
          "spearman": 0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.rendering_relation_matched_distance_reductions",
          "spearman": 0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.rendering_relation_matched_distance_reductions",
          "spearman": -0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.rendering_relation_signature_effects",
          "spearman": 0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.rendering_relation_signature_effects",
          "spearman": -0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.rendering_relation_matched_distance_reductions",
          "spearman": -0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.rendering_relation_matched_distance_reductions",
          "spearman": -0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.rendering_relation_signature_effects",
          "spearman": 0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.rendering_relation_signature_effects",
          "spearman": -0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.rendering_relation_matched_distance_reductions",
          "spearman": -0.6,
          "p_two_sided": 0.4166666666666667,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.rendering_relation_directional_effects",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.rendering_relation_raw_geometry_effects",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.rendering_relation_matched_distance_reductions",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.linear.rendering_relation_signature_effects",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h1.rank.rendering_relation_signature_effects",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.linear.rendering_relation_directional_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.rendering_relation_raw_geometry_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_pair_distance",
          "target": "h2.rank.rendering_relation_directional_effects",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.rendering_relation_directional_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.rendering_relation_matched_distance_reductions",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.rendering_relation_matched_distance_reductions",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.linear.rendering_relation_signature_effects",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.rendering_relation_signature_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.rendering_relation_directional_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.rendering_relation_matched_distance_reductions",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.rendering_relation_matched_distance_reductions",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.linear.rendering_relation_signature_effects",
          "spearman": -0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.rendering_relation_signature_effects",
          "spearman": 0.4,
          "p_two_sided": 0.75,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.rendering_relation_directional_effects",
          "spearman": 0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.rank.rendering_relation_directional_effects",
          "spearman": -0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.linear.rendering_relation_directional_effects",
          "spearman": -0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h2.rank.rendering_relation_directional_effects",
          "spearman": 0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.linear.rendering_relation_signature_effects",
          "spearman": -0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h1.rank.rendering_relation_signature_effects",
          "spearman": 0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.rendering_relation_raw_geometry_effects",
          "spearman": -0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.linear.rendering_relation_directional_effects",
          "spearman": -0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h2.rank.rendering_relation_directional_effects",
          "spearman": 0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.rendering_relation_raw_geometry_effects",
          "spearman": 0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.linear.rendering_relation_signature_effects",
          "spearman": -0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h1.rank.rendering_relation_signature_effects",
          "spearman": 0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.rendering_relation_raw_geometry_effects",
          "spearman": -0.2,
          "p_two_sided": 0.9166666666666666,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h1.rank.rendering_relation_matched_distance_reductions",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_shift",
          "target": "h2.linear.rendering_relation_matched_distance_reductions",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.linear.rendering_relation_directional_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "fingerprint_slot_coherence",
          "target": "h1.rank.rendering_relation_raw_geometry_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_shift",
          "target": "h2.rank.rendering_relation_directional_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.linear.rendering_relation_directional_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_pair_distance",
          "target": "h1.rank.rendering_relation_raw_geometry_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        },
        {
          "predictor": "closure_slot_coherence",
          "target": "h2.rank.rendering_relation_directional_effects",
          "spearman": 0.0,
          "p_two_sided": 1.0,
          "method": "exact over 24 relabellings",
          "draws": 24,
          "smallest_attainable_p": 0.08333333333333333
        }
      ],
      "smallest_attainable_p": 0.08333333333333333
    },
    "total_tests": 360,
    "bonferroni_alpha": 0.0001388888888888889,
    "labels": {
      "family_order": [
        "circular_inference",
        "comparator",
        "decision_threshold",
        "precision_weighting",
        "source_monitoring"
      ],
      "relation_order": [
        "R1_R1",
        "R1_R2",
        "R2_R1",
        "R2_R2"
      ]
    }
  },
  "arm_slot_crosstab": {
    "counts": {
      "causal_invariants/slot_u": 80,
      "causal_invariants/slot_v": 80,
      "narrative/slot_u": 80,
      "narrative/slot_v": 80
    },
    "rows": 320,
    "balanced": true,
    "cell_size": 80
  },
  "per_sample": {
    "h1": {
      "stage": "h1",
      "endpoint_array": "atomic_holdout",
      "endpoint_label": "held-out atomic finite differences",
      "samples": 320,
      "response_matrix_dimension": 110,
      "reduction": "Each endpoint array is reduced to its mean over the panel-block and anchor axes, giving one intervention x output response matrix per sample. The reduction is a WP0 analysis choice, declared here and applied identically to both stages; V18 registered no such reduction.",
      "tensor_audit": {
        "samples": 320,
        "endpoint_shape": [
          12,
          48,
          10,
          11
        ],
        "array_names": [
          "atomic_holdout",
          "calibration"
        ],
        "auxiliary_arrays_present_not_analysed": [
          "calibration"
        ],
        "sidecar_digest_agreement": "320/320",
        "all_digests_match": true,
        "reverse_replicates_present": 320,
        "reverse_byte_identical_to_forward": 320,
        "reverse_is_a_determinism_control": true,
        "clamp_events_total": 0,
        "cap_activations_total": 0,
        "zero_response_samples": [
          "req_64085da4c7a570a53038"
        ]
      },
      "registered_scalars": {
        "response_norm": {
          "defined": 320,
          "undefined": 0,
          "mean": 0.11486819888220941,
          "std": 0.06427906473101869,
          "min": 0.0,
          "max": 0.3984232267040524
        },
        "mean_abs_response": {
          "defined": 320,
          "undefined": 0,
          "mean": 0.0028918702353307986,
          "std": 0.001903404639097386,
          "min": 0.0,
          "max": 0.011023596715211376
        },
        "probe_norm_mean": {
          "defined": 320,
          "undefined": 0,
          "mean": 0.1367116644817652,
          "std": 0.06546755736761088,
          "min": 0.0,
          "max": 0.4152549716676659
        },
        "probe_coherence": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.8006274083359124,
          "std": 0.19933414650879513,
          "min": 0.03897975015901205,
          "max": 0.9974442755807804
        },
        "anchor_dispersion": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.15935739298684043,
          "std": 0.1376366437601855,
          "min": 1.0257416779357414e-14,
          "max": 0.8941714868095291
        },
        "panel_block_dispersion": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.020282539475001513,
          "std": 0.06594484519631974,
          "min": 4.3065719654183386e-16,
          "max": 0.8105293085866473
        },
        "effective_rank": {
          "defined": 319,
          "undefined": 1,
          "mean": 2.5861644452608306,
          "std": 0.9310661348284037,
          "min": 1.0000000000000002,
          "max": 5.454048484104391
        },
        "top_singular_fraction": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.7114562912103182,
          "std": 0.19041797991452425,
          "min": 0.32155419824280135,
          "max": 1.0
        },
        "output_concentration": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.46169422229162155,
          "std": 0.16786146868228977,
          "min": 0.2282240053206374,
          "max": 0.9990100568745325
        },
        "intervention_concentration": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.5532575102462101,
          "std": 0.18930243254450627,
          "min": 0.1958350432943492,
          "max": 0.9999972692097643
        }
      },
      "distance_association": [
        {
          "registered_side": "raw_response_matrix",
          "wp0_side": "fingerprint",
          "r": 0.5420469311994525,
          "shared_variance": 0.29381487562274394,
          "n": 320,
          "draws": 10000,
          "smallest_attainable_p": 9.999000099990002e-05,
          "p_unrestricted": 9.999000099990002e-05,
          "p_within_block": 9.999000099990002e-05,
          "blocks": 16
        },
        {
          "registered_side": "standardised_response_matrix",
          "wp0_side": "fingerprint",
          "r": 0.6049011849482911,
          "shared_variance": 0.36590544355184673,
          "n": 320,
          "draws": 10000,
          "smallest_attainable_p": 9.999000099990002e-05,
          "p_unrestricted": 9.999000099990002e-05,
          "p_within_block": 9.999000099990002e-05,
          "blocks": 16
        },
        {
          "registered_side": "raw_response_matrix",
          "wp0_side": "closure",
          "r": 0.10611423964469804,
          "shared_variance": 0.011260231855372406,
          "n": 320,
          "draws": 10000,
          "smallest_attainable_p": 9.999000099990002e-05,
          "p_unrestricted": 0.0231976802319768,
          "p_within_block": 0.0103989601039896,
          "blocks": 16
        },
        {
          "registered_side": "standardised_response_matrix",
          "wp0_side": "closure",
          "r": -0.004427842478964136,
          "shared_variance": 1.9605789018519265e-05,
          "n": 320,
          "draws": 10000,
          "smallest_attainable_p": 9.999000099990002e-05,
          "p_unrestricted": 0.9261073892610739,
          "p_within_block": 0.9186081391860814,
          "blocks": 16
        }
      ],
      "matched_pair_contrast": [
        {
          "wp0_side": "fingerprint",
          "pairs": 160,
          "registered_contrast_median": 0.12722576294158539,
          "wp0_contrast_median": 17.601059848281423,
          "spearman": 0.6827200281260987,
          "p_two_sided": 4.999750012499375e-05,
          "draws": 20000,
          "restriction": "within randomization block",
          "blocks": 16,
          "n": 160,
          "smallest_attainable_p": 4.999750012499375e-05
        },
        {
          "wp0_side": "closure",
          "pairs": 160,
          "registered_contrast_median": 0.12722576294158539,
          "wp0_contrast_median": 8.884819349087227,
          "spearman": 0.08665768194070081,
          "p_two_sided": 0.27113644317784114,
          "draws": 20000,
          "restriction": "within randomization block",
          "blocks": 16,
          "n": 160,
          "smallest_attainable_p": 4.999750012499375e-05
        }
      ],
      "association_is_expected_by_construction": "Both sides are deterministic functions of the same compiled program, so a non-zero association is arithmetic rather than a finding. The magnitudes measure recovery; the p-values do not test existence.",
      "no_pooling": "This block reports H1 only, from its atomic_holdout array. It is not combined with, compared against, or used to replicate the other stage."
    },
    "h2": {
      "stage": "h2",
      "endpoint_array": "interaction_holdout",
      "endpoint_label": "held-out mixed (interaction) finite differences",
      "samples": 320,
      "response_matrix_dimension": 110,
      "reduction": "Each endpoint array is reduced to its mean over the panel-block and anchor axes, giving one intervention x output response matrix per sample. The reduction is a WP0 analysis choice, declared here and applied identically to both stages; V18 registered no such reduction.",
      "tensor_audit": {
        "samples": 320,
        "endpoint_shape": [
          12,
          48,
          10,
          11
        ],
        "array_names": [
          "interaction_holdout"
        ],
        "auxiliary_arrays_present_not_analysed": [],
        "sidecar_digest_agreement": "320/320",
        "all_digests_match": true,
        "reverse_replicates_present": 320,
        "reverse_byte_identical_to_forward": 320,
        "reverse_is_a_determinism_control": true,
        "clamp_events_total": 0,
        "cap_activations_total": 0,
        "zero_response_samples": [
          "req_64085da4c7a570a53038"
        ]
      },
      "registered_scalars": {
        "response_norm": {
          "defined": 320,
          "undefined": 0,
          "mean": 0.0795356984096641,
          "std": 0.08259192571984225,
          "min": 0.0,
          "max": 0.4069397989875156
        },
        "mean_abs_response": {
          "defined": 320,
          "undefined": 0,
          "mean": 0.0012726207386363638,
          "std": 0.0016512786194861778,
          "min": 0.0,
          "max": 0.010977272727272785
        },
        "probe_norm_mean": {
          "defined": 320,
          "undefined": 0,
          "mean": 0.08750352249083841,
          "std": 0.08953928714436095,
          "min": 0.0,
          "max": 0.4785720948822654
        },
        "probe_coherence": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.6215257409382741,
          "std": 0.4329067107016153,
          "min": 6.393063469707954e-17,
          "max": 1.000000000000014
        },
        "anchor_dispersion": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.36825964527966387,
          "std": 0.6284400535315647,
          "min": 2.848669771642673e-16,
          "max": 4.285107520573891
        },
        "panel_block_dispersion": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.20074143223592408,
          "std": 0.2994248353765475,
          "min": 4.713143839175404e-17,
          "max": 1.1696330290725339
        },
        "effective_rank": {
          "defined": 319,
          "undefined": 1,
          "mean": 1.4871382366524062,
          "std": 0.6848831562228282,
          "min": 1.0,
          "max": 4.863628588486059
        },
        "top_singular_fraction": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.8934540298841118,
          "std": 0.15953062738591786,
          "min": 0.3904830958580718,
          "max": 1.0
        },
        "output_concentration": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.7403298857913139,
          "std": 0.25999621071560264,
          "min": 0.20968057715128882,
          "max": 1.0
        },
        "intervention_concentration": {
          "defined": 319,
          "undefined": 1,
          "mean": 0.839161035439833,
          "std": 0.20439834089727202,
          "min": 0.20393352521992728,
          "max": 1.0000000000000002
        }
      },
      "distance_association": [
        {
          "registered_side": "raw_response_matrix",
          "wp0_side": "fingerprint",
          "r": -0.010303734335175882,
          "shared_variance": 0.00010616694124988237,
          "n": 320,
          "draws": 10000,
          "smallest_attainable_p": 9.999000099990002e-05,
          "p_unrestricted": 0.8377162283771623,
          "p_within_block": 0.8536146385361464,
          "blocks": 16
        },
        {
          "registered_side": "standardised_response_matrix",
          "wp0_side": "fingerprint",
          "r": 0.18685697937090656,
          "shared_variance": 0.0349155307396194,
          "n": 320,
          "draws": 10000,
          "smallest_attainable_p": 9.999000099990002e-05,
          "p_unrestricted": 0.0007999200079992001,
          "p_within_block": 0.0005999400059994001,
          "blocks": 16
        },
        {
          "registered_side": "raw_response_matrix",
          "wp0_side": "closure",
          "r": 0.1003719535953853,
          "shared_variance": 0.01007452906855418,
          "n": 320,
          "draws": 10000,
          "smallest_attainable_p": 9.999000099990002e-05,
          "p_unrestricted": 0.0321967803219678,
          "p_within_block": 0.030096990300969902,
          "blocks": 16
        },
        {
          "registered_side": "standardised_response_matrix",
          "wp0_side": "closure",
          "r": 0.08099726670467594,
          "shared_variance": 0.006560557213628406,
          "n": 320,
          "draws": 10000,
          "smallest_attainable_p": 9.999000099990002e-05,
          "p_unrestricted": 0.08449155084491551,
          "p_within_block": 0.041695830416958304,
          "blocks": 16
        }
      ],
      "matched_pair_contrast": [
        {
          "wp0_side": "fingerprint",
          "pairs": 160,
          "registered_contrast_median": 0.09892725574425881,
          "wp0_contrast_median": 17.601059848281423,
          "spearman": 0.03269370780166962,
          "p_two_sided": 0.6972151392430378,
          "draws": 20000,
          "restriction": "within randomization block",
          "blocks": 16,
          "n": 160,
          "smallest_attainable_p": 4.999750012499375e-05
        },
        {
          "wp0_side": "closure",
          "pairs": 160,
          "registered_contrast_median": 0.09892725574425881,
          "wp0_contrast_median": 8.884819349087227,
          "spearman": 0.08857683197131262,
          "p_two_sided": 0.31208439578021097,
          "draws": 20000,
          "restriction": "within randomization block",
          "blocks": 16,
          "n": 160,
          "smallest_attainable_p": 4.999750012499375e-05
        }
      ],
      "association_is_expected_by_construction": "Both sides are deterministic functions of the same compiled program, so a non-zero association is arithmetic rather than a finding. The magnitudes measure recovery; the p-values do not test existence.",
      "no_pooling": "This block reports H2 only, from its interaction_holdout array. It is not combined with, compared against, or used to replicate the other stage."
    }
  },
  "status_rows": [
    {
      "n": 1,
      "subject": "Source study, H1 stage",
      "status": "Registered, executed on all 320 samples, completed. Scientific verdict `NOT_SUPPORTED` with `h1_valid = True` and provenance `REGISTERED`.",
      "authority": "SPECFORM paper, README and Annex C for the verdict; `RESULTS-VALUES-ACTUAL.json` for the fields"
    },
    {
      "n": 2,
      "subject": "Source study, H2 stage",
      "status": "Registered, executed on all 320 samples, completed. Scientific verdict NOT_SUPPORTED \u2014 not INVALID. Three samples hit a local `openssl ts -verify` timeout before any sample-specific input was read, were re-run and completed normally.",
      "authority": "SPECFORM Annex C and the human approvals record, recorded for this project in AMENDMENT-20260809T153508Z"
    },
    {
      "n": 3,
      "subject": "Raw H2 and joint artifact fields",
      "status": "Preserved verbatim and never rewritten: `h2_verdict = INVALID`, `h2_valid = False`, `h2_provenance = DISCLOSED_POST_HOC`, `joint_verdict = INVALID`, `final_analysis_exists = False`. These are driver and provenance metadata, reconciled below, and they are not the scientific verdict.",
      "authority": "the live analysis artifacts for the fields; SPECFORM Annex C for the reconciliation"
    },
    {
      "n": 4,
      "subject": "This report's WP0 bridge, both halves",
      "status": "New, exploratory, not registered and not pre-specified. It recomputes no registered statistic, carries no confirmatory weight, and changes no registered verdict.",
      "authority": "`docs/WP0_PROTOCOL.md` and this task's acceptance checks"
    },
    {
      "n": 5,
      "subject": "The relationship between the two stages",
      "status": "Not established and not claimed. The stages are loaded, reduced, tested and reported separately. No pooled quantity is computed, and nothing here is offered as H2 replicating or generalizing H1.",
      "authority": "the operator directive of 2026-08-09 and the published H1 claim boundary"
    }
  ],
  "p0_040_link": {
    "median": 0.49408250707602946,
    "min": 0.32847270399215256,
    "max": 0.6068504668650444,
    "configurations": 33
  },
  "p0_040_status": {
    "checks": 9,
    "passing": 9,
    "failing": []
  },
  "acceptance_checks": [
    {
      "check": "The analysed corpus and the registered values are from the same V18 attempt",
      "result": "PASS",
      "evidence": "the imported attempt set and the exported value table both bind manifest e7ab948c74238302b71e2ec027906ca21f28a65b5efa89757a6b255a21a7173e, which is the attempt-4 manifest; 320 of 320 analysed programs appear among the 320 attempt-4 identifiers in generation4.log; the attempt-4 draw log records target pulse 1894079; 0 of 4 attempt-3 published digests survive anywhere in the corpus; the semantic registry is schema 2 with no derivation block, transcribes its labels from design table 6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610 at 320 rows, and carries 0 forbidden assignment fields; the import provenance gate reports PASS at 7/7 gates and 58/58 checks, and its recorded tensor inventory matches the corpus on disk now"
    },
    {
      "check": "H1 and H2 completeness is audited",
      "result": "PASS",
      "evidence": "26 validity and 108 scientific gates tallied across both stages (19 scientific pass, 89 fail, 1 validity fail); both stages report full worker metadata; the H2 repair record and its 1268 unchanged untouched digests are read; the imported corpus carries 2 stage trees and the per-sample stage re-derives every tensor digest from disk; the raw INVALID artifact fields and the NOT_SUPPORTED scientific verdict are recorded as separate rows of the status table with the reconciliation between them cited to its source"
    },
    {
      "check": "Official metrics are not redefined",
      "result": "PASS",
      "evidence": "every registered number is read from the exported value table and quoted as published; no registered statistic is recomputed from tensors, rescaled or re-tested; two published identities are reproduced as an audit only (64 relation identities to 1.110e-16, 4 estimator identities to 6.939e-18); the only transformation is a WP0-side absolute value in the block-level bridge, kept because the registered per-block contrast's orientation is V18's estimator convention and is not reconstructed here, and because AMENDMENT-20260809T160440Z scopes the transcribed arm label to the per-sample matched-pair contrast alone; the bridge estimator is newly defined in WP0 and is not borrowed from V18"
    },
    {
      "check": "Partial archives are labeled exploratory",
      "result": "PASS",
      "evidence": "the report opens with the exploratory label; the imported corpus holds 320 compiled programs and 2 H1 or H2 stage trees; the per-sample bridge ran on 320 H1 `atomic_holdout` arrays and 320 H2 `interaction_holdout` arrays; row 4 of the status table records the whole bridge as new and exploratory; every H2 quantity carries its registered standing from row 2 and its raw fields from row 3; no charter row is claimed"
    },
    {
      "check": "The published per-block vectors align with the WP0 block index",
      "result": "PASS",
      "evidence": "block identifiers 16/16, relation layout 16/16, 64 relation identities to 1.110e-16, 4 estimator identities to 6.939e-18"
    },
    {
      "check": "The fingerprint table and the semantic registry join one to one",
      "result": "PASS",
      "evidence": "320 fingerprint rows, 320 registry rows, 320 distinct request keys, 160 matched operator-key pairs each carrying exactly one slot_u and one slot_v member"
    },
    {
      "check": "The rebuilt per-program closure geometry reproduces P0-040",
      "result": "PASS",
      "evidence": "33 of 33 configurations at horizon 600 reproduce the published outcome fractions and guard fractions, largest absolute difference 0.000e+00; every stochastic configuration uses the recorded stable SHA-256 seed derivation and is included in the predictor"
    },
    {
      "check": "The per-sample bridge runs on verified tensors and never pools the two stages",
      "result": "PASS",
      "evidence": "H1 reduced 320 `atomic_holdout` arrays of shape (12, 48, 10, 11) with sidecar digests 320/320 and 320 of 320 reverse replicates byte-identical to forward, analysed once; H2 reduced 320 `interaction_holdout` arrays of shape (12, 48, 10, 11) with sidecar digests 320/320 and 320 of 320 reverse replicates byte-identical to forward, analysed once; the two stages carry different endpoint arrays, are loaded and tested in separate calls, share no statistic, and are compared to each other nowhere in this report"
    },
    {
      "check": "The matched-pair contrast is signed by a transcribed arm label, not by a slot token",
      "result": "PASS",
      "evidence": "160 pairs, each with exactly one narrative and one causal_invariants member drawn from the registry's transcribed `arm` field (design table 6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610, derived_by_wp0 False); no pair crosses a randomization block; the null permutes only inside a block; 0 assignment-bit fields were read anywhere"
    },
    {
      "check": "The report claims no native V18 dynamics and no clinical meaning",
      "result": "PASS",
      "evidence": "disclaimer present True, 0 sentences claiming V18 dynamics, 0 sentences using clinical vocabulary without denial"
    }
  ],
  "interpretation_limits": [
    "A correlation across sixteen blocks cannot distinguish a real per-sample relationship from no relationship. A null in the block-level bridge is a statement about what sixteen summary points can see, not about the corpus.",
    "Both sides of the per-sample bridge are deterministic functions of the same compiled program, so a non-zero association there is arithmetic. Its magnitude measures how much of the registered response geometry the WP0 summaries recover; its permutation p-value does not test whether a relationship exists.",
    "Reducing each response tensor over its panel-block and anchor axes is a WP0 analysis choice. V18 registered no such reduction, and a different reduction could give different numbers. The choice is declared, applied identically to both stages, and is not a registered quantity.",
    "The reverse-traversal bundle is byte-identical to the forward bundle in every sample of both stages. It is therefore an order-invariance control and is counted once. Nothing here treats it as a second observation.",
    "The arm label is transcribed from the published design table under AMENDMENT-20260809T160440Z and is used only to give the matched-pair contrast a consistent direction. WP0 still derives no assignment bit, and no statement here is about the direction of a registered effect.",
    "The registered verdicts, gate tallies and test statistics quoted here are V18's own and are unchanged. The bridge estimator is WP0's own and has no registered standing.",
    "The raw H2 and joint artifact fields say INVALID while the study's scientific verdict is NOT_SUPPORTED. That is a reconciliation recorded by the source study's own Annex C and by an approved amendment, not a reading this report invented; the raw fields are reproduced verbatim beside it. Declaring a study's scientific interpretation remains a human-only action, and nothing here revises one.",
    "Closure geometry is a property of the pair (program, imposed closure). No closure here is native V18 dynamics, and nothing in this report is a statement about how V18 behaves over time.",
    "Nothing here concerns people, conditions or care. The objects are compiled programs, their coefficients and their response geometry."
  ],
  "runtime_seconds": 1480.8,
  "language_checks": [
    {
      "document": "H1_H2_BRIDGE_REPORT.md",
      "disclaimer_present": true,
      "sentences_claiming_v18_dynamics": [],
      "sentences_using_clinical_vocabulary_without_denial": [],
      "passes": true
    }
  ]
}

==> anc/wp0_evidence/outputs/wp0/fingerprints/INCREMENTAL_GEOMETRY_RESULTS.json <==
{
  "evidence_label": "EXPLORATORY",
  "task": "P0-080",
  "generated_utc": "2026-08-11T13:05:49Z",
  "controlling_specification": {
    "governance/proposals/P0-080_INCREMENTAL_GEOMETRY_PROPOSAL.md": {
      "bytes": 37207,
      "sha256": "71b0b88de14d98d2825fc15a28393915cac0487e9b101e246d14c099c1b7b844"
    },
    "governance/LOCKED_FILE_CHANGE_REQUEST_20260810T152425Z.md": {
      "bytes": 29798,
      "sha256": "8234ade06420146fbc6997716aad0741de2c0b9093103b5d19344ec95f20a775"
    },
    "governance/CHANGE_REQUEST_REISSUE_6_2_6_3_20260810T175500Z.md": {
      "bytes": 12814,
      "sha256": "51ef2f810cb08ce2effe5ee14c90f76dfaf736bf880e9076c883f4e4b0ab45a4"
    }
  },
  "authorization": "operator directive 2026-08-11, P0-080 only. Not P0-060, P0-090, Design A, Design B, Endpoint B, C4a/C4b generation, provider calls, a new corpus, or Stages 1-3.",
  "estimand": "difference in out-of-fold predictive performance for the account target between S (15 code_size columns) and S+G (236 all columns), on the identical fold partition, rows and target",
  "primary_metric": "paired out-of-fold multinomial log-loss, aggregated to 16 blocks",
  "secondary_metric": "paired out-of-fold accuracy, same construction",
  "run_parameters": {
    "C_grid": [
      0.01,
      0.0316,
      0.1,
      0.316,
      1.0,
      3.16,
      10.0,
      31.6,
      100.0
    ],
    "pca_k_grid": [
      2,
      4,
      8,
      16,
      32,
      64
    ],
    "inner_selection": "3 grouped folds over the 12 training blocks, block_index % 4 residues, mean inner log-loss, ties to smallest C",
    "sparse_variant": "not run, declared out in change-request \u00a76.2",
    "column_screening": "constant columns re-derived per training fold; the corpus-level pruning that defines the published feature sets is unchanged, per proposal \u00a79",
    "bootstrap": {
      "replicates": 10000,
      "seed": 20260808
    },
    "sign_calibration": "exhaustive over 2^16, two-sided, threshold 0.05 at the 16-block resolution only"
  },
  "inference_boundary": {
    "sign_enumeration_is": "exhaustive exploratory calibration, not an exact test",
    "fold_summaries_are": "influence diagnostics; no p-value, no threshold",
    "not_licensed": [
      "conditional independence",
      "causal claims",
      "information-theoretic claims"
    ]
  },
  "frame": {
    "rows": 320,
    "target": "family",
    "classes": [
      "circular_inference",
      "comparator",
      "decision_threshold",
      "precision_weighting",
      "source_monitoring"
    ]
  },
  "feature_sets": {
    "S": 15,
    "S_plus_G": 236
  },
  "folds": {
    "rule": "test fold f holds out every block with block_index % 4 == f",
    "n_folds": 4,
    "grouping_unit": "randomized block (block_index)",
    "why": "one block per wording relation per fold, so training always sees three blocks of every relation",
    "folds": [
      {
        "fold": 0,
        "test_blocks": [
          0,
          4,
          8,
          12
        ],
        "test_rows": 80,
        "train_rows": 240,
        "relations_in_test": [
          "R1_R1",
          "R1_R2",
          "R2_R1",
          "R2_R2"
        ],
        "blocks_per_relation_in_test": {
          "R1_R1": 1,
          "R1_R2": 1,
          "R2_R1": 1,
          "R2_R2": 1
        }
      },
      {
        "fold": 1,
        "test_blocks": [
          1,
          5,
          9,
          13
        ],
        "test_rows": 80,
        "train_rows": 240,
        "relations_in_test": [
          "R1_R1",
          "R1_R2",
          "R2_R1",
          "R2_R2"
        ],
        "blocks_per_relation_in_test": {
          "R1_R1": 1,
          "R1_R2": 1,
          "R2_R1": 1,
          "R2_R2": 1
        }
      },
      {
        "fold": 2,
        "test_blocks": [
          2,
          6,
          10,
          14
        ],
        "test_rows": 80,
        "train_rows": 240,
        "relations_in_test": [
          "R1_R1",
          "R1_R2",
          "R2_R1",
          "R2_R2"
        ],
        "blocks_per_relation_in_test": {
          "R1_R1": 1,
          "R1_R2": 1,
          "R2_R1": 1,
          "R2_R2": 1
        }
      },
      {
        "fold": 3,
        "test_blocks": [
          3,
          7,
          11,
          15
        ],
        "test_rows": 80,
        "train_rows": 240,
        "relations_in_test": [
          "R1_R1",
          "R1_R2",
          "R2_R1",
          "R2_R2"
        ],
        "blocks_per_relation_in_test": {
          "R1_R1": 1,
          "R1_R2": 1,
          "R2_R1": 1,
          "R2_R2": 1
        }
      }
    ]
  },
  "leakage_audit": {
    "per_fold": [
      {
        "fold": 0,
        "shared_blocks": [],
        "shared_matched_pairs": [],
        "shared_samples": [],
        "train_plus_test_rows": 320
      },
      {
        "fold": 1,
        "shared_blocks": [],
        "shared_matched_pairs": [],
        "shared_samples": [],
        "train_plus_test_rows": 320
      },
      {
        "fold": 2,
        "shared_blocks": [],
        "shared_matched_pairs": [],
        "shared_samples": [],
        "train_plus_test_rows": 320
      },
      {
        "fold": 3,
        "shared_blocks": [],
        "shared_matched_pairs": [],
        "shared_samples": [],
        "train_plus_test_rows": 320
      }
    ],
    "any_block_shared": false,
    "any_matched_pair_shared": false,
    "any_sample_shared": false,
    "test_folds_partition_the_corpus": true,
    "scaler_fitted_on_training_rows_only": true,
    "scaler_note": "StandardScaler is the first step of the Pipeline, so `fit` sees only the training rows of the fold. No centring or scaling constant is computed from a test row."
  },
  "inner_selections": {
    "S": [
      {
        "fold": 0,
        "selected_C": 0.316,
        "selected_k": null,
        "grid_points": 9
      },
      {
        "fold": 1,
        "selected_C": 1.0,
        "selected_k": null,
        "grid_points": 9
      },
      {
        "fold": 2,
        "selected_C": 1.0,
        "selected_k": null,
        "grid_points": 9
      },
      {
        "fold": 3,
        "selected_C": 1.0,
        "selected_k": null,
        "grid_points": 9
      }
    ],
    "S_plus_G_unreduced": [
      {
        "fold": 0,
        "selected_C": 0.0316,
        "selected_k": null,
        "grid_points": 9
      },
      {
        "fold": 1,
        "selected_C": 0.0316,
        "selected_k": null,
        "grid_points": 9
      },
      {
        "fold": 2,
        "selected_C": 0.1,
        "selected_k": null,
        "grid_points": 9
      },
      {
        "fold": 3,
        "selected_C": 0.1,
        "selected_k": null,
        "grid_points": 9
      }
    ],
    "S_plus_G_reduced": [
      {
        "fold": 0,
        "selected_C": 0.316,
        "selected_k": 2,
        "grid_points": 54
      },
      {
        "fold": 1,
        "selected_C": 1.0,
        "selected_k": 2,
        "grid_points": 54
      },
      {
        "fold": 2,
        "selected_C": 0.1,
        "selected_k": 64,
        "grid_points": 54
      },
      {
        "fold": 3,
        "selected_C": 1.0,
        "selected_k": 4,
        "grid_points": 54
      }
    ]
  },
  "mean_out_of_fold_logloss": {
    "S": 0.6693578926496683,
    "S_plus_G_unreduced": 0.6886713441549321,
    "S_plus_G_reduced": 0.6730697025363416
  },
  "comparisons": {
    "unreduced": {
      "challenger": "S_plus_G_unreduced",
      "logloss": {
        "D": -0.019313451505263944,
        "block_means": [
          0.21022475004564453,
          -0.017954618357124343,
          0.04154792111375688,
          0.39869240852599963,
          0.025378097118943167,
          0.049356664533425756,
          -0.4208839106142678,
          0.09957169940357816,
          -0.0037065398297989106,
          0.2286497658857319,
          -0.360906743680191,
          -0.0835818831866445,
          0.1772211077017816,
          0.08666294693459203,
          -0.41797521820344247,
          -0.3213116714762077
        ],
        "interval": {
          "n_blocks": 16,
          "mean": -0.019313451505263944,
          "sd": 0.24437195293367586,
          "se": 0.061092988233418966,
          "t_multiplier": 2.13145,
          "t_interval": [
            -0.1495301012753848,
            0.1109031982648569
          ],
          "t_excludes_zero": false,
          "bootstrap_replicates": 10000,
          "bootstrap_seed": 20260808,
          "bootstrap_percentile_interval": [
            -0.1371460743972005,
            0.09498209655341187
          ],
          "bootstrap_excludes_zero": false,
          "status": "exploratory uncertainty statement conditional on assumptions, one of which -- independence of block means -- is known not to hold exactly. Nominal coverage is not claimed."
        },
        "sign_calibration": {
          "assignments_enumerated": 65536,
          "assignments_at_or_beyond_observed": 49444,
          "two_sided_calibration_value": 0.75445556640625,
          "smallest_attainable": 3.0517578125e-05,
          "blocks_favouring_S_plus_G": 9,
          "sign_count_companion_two_sided": 0.803619384765625,
          "blocks_needed_for_0_05": 13,
          "threshold": 0.05,
          "status": "exhaustive exploratory calibration",
          "is_an_exact_test": false,
          "why_not_exact": "exact size needs the 16 block differences to be jointly sign-exchangeable under the null; blocks sharing an outer fold are scored by the same two fitted models"
        },
        "fold_diagnostics": {
          "fold_means": [
            0.1022793537591426,
            0.08667868974915634,
            -0.2895544878460361,
            0.02334263831668139
          ],
          "decomposition_check": -3.469446951953614e-18,
          "folds_sharing_sign_with_D": 1,
          "all_four_agree": false,
          "largest_magnitude_fold": 2,
          "share_of_D_from_largest_fold": 3.748093495446905,
          "leave_one_fold_out": [
            {
              "fold_removed": 0,
              "D_without": -0.05984438659339946,
              "t_interval": [
                -0.22930606461548414,
                0.1096172914286852
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 1,
              "D_without": -0.054644165256737355,
              "t_interval": [
                -0.2263491543996662,
                0.11706082388619152
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 2,
              "D_without": 0.07076689394166012,
              "t_interval": [
                -0.04382581242532964,
                0.1853596003086499
              ],
              "sign_retained": false,
              "excludes_zero": false
            },
            {
              "fold_removed": 3,
              "D_without": -0.03353214811257905,
              "t_interval": [
                -0.18304883596671384,
                0.11598453974155576
              ],
              "sign_retained": true,
              "excludes_zero": false
            }
          ],
          "no_threshold_attached": true,
          "why": "four fold means admit 2^4 = 16 sign assignments, so the smallest attainable two-sided value is 2/16 = 0.125 and no result of any magnitude can reach 0.05 at this resolution"
        }
      },
      "accuracy": {
        "D": 0.053125000000000006,
        "block_means": [
          0.25,
          0.1,
          -0.1,
          0.15,
          0.2,
          0.1,
          0.0,
          -0.05,
          0.0,
          0.15,
          0.0,
          0.1,
          0.1,
          0.0,
          -0.1,
          -0.05
        ],
        "interval": {
          "n_blocks": 16,
          "mean": 0.053125000000000006,
          "sd": 0.10562315087138804,
          "se": 0.02640578771784701,
          "t_multiplier": 2.13145,
          "t_interval": [
            -0.0031576162312050085,
            0.10940761623120501
          ],
          "t_excludes_zero": false,
          "bootstrap_replicates": 10000,
          "bootstrap_seed": 20260808,
          "bootstrap_percentile_interval": [
            0.0031249999999999993,
            0.103125
          ],
          "bootstrap_excludes_zero": true,
          "status": "exploratory uncertainty statement conditional on assumptions, one of which -- independence of block means -- is known not to hold exactly. Nominal coverage is not claimed."
        },
        "sign_calibration": {
          "assignments_enumerated": 65536,
          "assignments_at_or_beyond_observed": 5312,
          "two_sided_calibration_value": 0.0810546875,
          "smallest_attainable": 3.0517578125e-05,
          "blocks_favouring_S_plus_G": 8,
          "sign_count_companion_two_sided": 1.0,
          "blocks_needed_for_0_05": 13,
          "threshold": 0.05,
          "status": "exhaustive exploratory calibration",
          "is_an_exact_test": false,
          "why_not_exact": "exact size needs the 16 block differences to be jointly sign-exchangeable under the null; blocks sharing an outer fold are scored by the same two fitted models"
        },
        "fold_diagnostics": {
          "fold_means": [
            0.1375,
            0.0875,
            -0.05,
            0.037500000000000006
          ],
          "decomposition_check": -6.938893903907228e-18,
          "folds_sharing_sign_with_D": 3,
          "all_four_agree": false,
          "largest_magnitude_fold": 0,
          "share_of_D_from_largest_fold": 0.6470588235294118,
          "leave_one_fold_out": [
            {
              "fold_removed": 0,
              "D_without": 0.024999999999999998,
              "t_interval": [
                -0.03326409211420461,
                0.0832640921142046
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 1,
              "D_without": 0.041666666666666664,
              "t_interval": [
                -0.0323221377549253,
                0.11565547108825863
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 2,
              "D_without": 0.08749999999999998,
              "t_interval": [
                0.02673086369617541,
                0.14826913630382454
              ],
              "sign_retained": true,
              "excludes_zero": true
            },
            {
              "fold_removed": 3,
              "D_without": 0.05833333333333333,
              "t_interval": [
                -0.01183682107353503,
                0.12850348774020168
              ],
              "sign_retained": true,
              "excludes_zero": false
            }
          ],
          "no_threshold_attached": true,
          "why": "four fold means admit 2^4 = 16 sign assignments, so the smallest attainable two-sided value is 2/16 = 0.125 and no result of any magnitude can reach 0.05 at this resolution"
        },
        "row_accuracy_S": 0.753125,
        "row_accuracy_challenger": 0.80625
      },
      "metrics_agree_in_sign": false,
      "favourable_result_rule": {
        "conditions": {
          "1_D_positive": false,
          "2_block_interval_excludes_zero": false,
          "3_sign_calibration_below_0_05": false,
          "4_folds_directionally_consistent_and_no_single_fold_drives": false
        },
        "all_hold": false,
        "licensed_statement": "no incremental-utility claim is made",
        "classification": "resolution-dependent or null"
      }
    },
    "reduced": {
      "challenger": "S_plus_G_reduced",
      "logloss": {
        "D": -0.00371180988667338,
        "block_means": [
          -0.0030228195043992207,
          -0.05009229123820498,
          0.19685646057923742,
          0.04505087643480303,
          0.0362933080633311,
          0.016958139162541658,
          -0.07668025784293613,
          -0.05961995605607164,
          0.010764254798025355,
          -0.008347502789836394,
          -0.13081270540023296,
          -0.010424194520803499,
          -0.013320488962050878,
          0.053432940206954896,
          0.015059301802156278,
          -0.08148402291928811
        ],
        "interval": {
          "n_blocks": 16,
          "mean": -0.00371180988667338,
          "sd": 0.07367690126056727,
          "se": 0.018419225315141816,
          "t_multiplier": 2.13145,
          "t_interval": [
            -0.042971467684632406,
            0.03554784791128565
          ],
          "t_excludes_zero": false,
          "bootstrap_replicates": 10000,
          "bootstrap_seed": 20260808,
          "bootstrap_percentile_interval": [
            -0.03668272058991456,
            0.03302019927725903
          ],
          "bootstrap_excludes_zero": false,
          "status": "exploratory uncertainty statement conditional on assumptions, one of which -- independence of block means -- is known not to hold exactly. Nominal coverage is not claimed."
        },
        "sign_calibration": {
          "assignments_enumerated": 65536,
          "assignments_at_or_beyond_observed": 55654,
          "two_sided_calibration_value": 0.849212646484375,
          "smallest_attainable": 3.0517578125e-05,
          "blocks_favouring_S_plus_G": 7,
          "sign_count_companion_two_sided": 0.803619384765625,
          "blocks_needed_for_0_05": 13,
          "threshold": 0.05,
          "status": "exhaustive exploratory calibration",
          "is_an_exact_test": false,
          "why_not_exact": "exact size needs the 16 block differences to be jointly sign-exchangeable under the null; blocks sharing an outer fold are scored by the same two fitted models"
        },
        "fold_diagnostics": {
          "fold_means": [
            0.007678563598726589,
            0.002987821335363794,
            0.001105699784556153,
            -0.026619324265340055
          ],
          "decomposition_check": 0.0,
          "folds_sharing_sign_with_D": 1,
          "all_four_agree": false,
          "largest_magnitude_fold": 3,
          "share_of_D_from_largest_fold": 1.792880365513344,
          "leave_one_fold_out": [
            {
              "fold_removed": 0,
              "D_without": -0.0075086010484733704,
              "t_interval": [
                -0.06147203337981236,
                0.04645483128286562
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 1,
              "D_without": -0.005945020294019103,
              "t_interval": [
                -0.058583193509249315,
                0.04669315292121111
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 2,
              "D_without": -0.00531764644374989,
              "t_interval": [
                -0.03195521726536047,
                0.02131992437786069
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 3,
              "D_without": 0.003924028239548847,
              "t_interval": [
                -0.04644407632439649,
                0.05429213280349419
              ],
              "sign_retained": false,
              "excludes_zero": false
            }
          ],
          "no_threshold_attached": true,
          "why": "four fold means admit 2^4 = 16 sign assignments, so the smallest attainable two-sided value is 2/16 = 0.125 and no result of any magnitude can reach 0.05 at this resolution"
        }
      },
      "accuracy": {
        "D": -0.006250000000000001,
        "block_means": [
          0.0,
          0.0,
          0.05,
          0.0,
          0.05,
          -0.05,
          -0.05,
          -0.05,
          0.0,
          0.0,
          0.05,
          -0.05,
          0.0,
          0.0,
          0.0,
          -0.05
        ],
        "interval": {
          "n_blocks": 16,
          "mean": -0.006250000000000001,
          "sd": 0.03593976442141304,
          "se": 0.00898494110535326,
          "t_multiplier": 2.13145,
          "t_interval": [
            -0.02540095271900521,
            0.012900952719005206
          ],
          "t_excludes_zero": false,
          "bootstrap_replicates": 10000,
          "bootstrap_seed": 20260808,
          "bootstrap_percentile_interval": [
            -0.021875000000000002,
            0.009375000000000001
          ],
          "bootstrap_excludes_zero": false,
          "status": "exploratory uncertainty statement conditional on assumptions, one of which -- independence of block means -- is known not to hold exactly. Nominal coverage is not claimed."
        },
        "sign_calibration": {
          "assignments_enumerated": 65536,
          "assignments_at_or_beyond_observed": 47616,
          "two_sided_calibration_value": 0.7265625,
          "smallest_attainable": 3.0517578125e-05,
          "blocks_favouring_S_plus_G": 3,
          "sign_count_companion_two_sided": 0.021270751953125,
          "blocks_needed_for_0_05": 13,
          "threshold": 0.05,
          "status": "exhaustive exploratory calibration",
          "is_an_exact_test": false,
          "why_not_exact": "exact size needs the 16 block differences to be jointly sign-exchangeable under the null; blocks sharing an outer fold are scored by the same two fitted models"
        },
        "fold_diagnostics": {
          "fold_means": [
            0.0125,
            -0.0125,
            0.0125,
            -0.037500000000000006
          ],
          "decomposition_check": 0.0,
          "folds_sharing_sign_with_D": 2,
          "all_four_agree": false,
          "largest_magnitude_fold": 3,
          "share_of_D_from_largest_fold": 1.5,
          "leave_one_fold_out": [
            {
              "fold_removed": 0,
              "D_without": -0.012500000000000002,
              "t_interval": [
                -0.036446394349603235,
                0.011446394349603229
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 1,
              "D_without": -0.004166666666666667,
              "t_interval": [
                -0.029357848614530054,
                0.021024515281196723
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 2,
              "D_without": -0.012500000000000002,
              "t_interval": [
                -0.032246702651221607,
                0.007246702651221603
              ],
              "sign_retained": true,
              "excludes_zero": false
            },
            {
              "fold_removed": 3,
              "D_without": 0.004166666666666667,
              "t_interval": [
                -0.017072403726818345,
                0.025405737060151676
              ],
              "sign_retained": false,
              "excludes_zero": false
            }
          ],
          "no_threshold_attached": true,
          "why": "four fold means admit 2^4 = 16 sign assignments, so the smallest attainable two-sided value is 2/16 = 0.125 and no result of any magnitude can reach 0.05 at this resolution"
        },
        "row_accuracy_S": 0.753125,
        "row_accuracy_challenger": 0.746875
      },
      "metrics_agree_in_sign": true,
      "favourable_result_rule": {
        "conditions": {
          "1_D_positive": false,
          "2_block_interval_excludes_zero": false,
          "3_sign_calibration_below_0_05": false,
          "4_folds_directionally_consistent_and_no_single_fold_drives": false
        },
        "all_hold": false,
        "licensed_statement": "no incremental-utility claim is made",
        "classification": "resolution-dependent or null"
      }
    }
  },
  "supplementary_permutation": {
    "run": true,
    "draws": 1000,
    "seed": 20260810,
    "scheme": "family labels permuted across matched pairs within each (block, model) cell",
    "seconds": 5401.5,
    "models": {
      "S": {
        "observed_row_accuracy": 0.753125,
        "null_mean": 0.20036874999999998,
        "null_sd": 0.03284054077365057,
        "null_centred_within_0_005_of_0_2": true,
        "one_sided_p": 0.000999000999000999,
        "p_reported_as": "< 0.001",
        "interpretable": true
      },
      "S_plus_G_unreduced": {
        "observed_row_accuracy": 0.80625,
        "null_mean": 0.200025,
        "null_sd": 0.03005047940653464,
        "null_centred_within_0_005_of_0_2": true,
        "one_sided_p": 0.000999000999000999,
        "p_reported_as": "< 0.001",
        "interpretable": true
      }
    },
    "prohibition": "It is not the test of the increment, it may not be reported as one, and its p-value may not be attached to the sentence describing the increment."
  },
  "platform": "3.12.10 on Windows",
  "seconds": 5427.7
}


==> anc/wp0_evidence/outputs/wp0/fingerprints/V18_FINGERPRINTS_SCHEMA.json <==
{
  "schema_version": 1,
  "generated_by": "code/extract_v18_fingerprints.py",
  "task_id": "P0-020",
  "row_unit": "one compiled V18 program",
  "row_count": 320,
  "closure": {
    "id": "MIRROR_STATE",
    "description": "Imposed analysis closure: the proposed action mirrors the current state (action_belief = state_belief, action_forecast = state_forecast, action_source_* = state_source_*, action_continue = state_continuation). V18 supplies an action, it does not produce one; this closure is an analysis choice and is not native V18 dynamics."
  },
  "state_chart": [
    "state_belief",
    "state_forecast",
    "state_source_self",
    "state_source_external",
    "state_source_mixed",
    "state_memory",
    "state_dependency",
    "state_continuation"
  ],
  "square_response_fields": [
    "belief_shift",
    "forecast_shift",
    "source_self_shift",
    "source_external_shift",
    "source_mixed_shift",
    "memory_shift",
    "dependency_shift",
    "continuation_shift"
  ],
  "extra_response_fields": [
    "source_unknown_shift",
    "update_gain_departure",
    "stop_boundary_shift"
  ],
  "scaling": {
    "reference_divisor": 140,
    "gain_source_fields": 0.175,
    "gain_other_fields": 0.35,
    "strength": 1.0,
    "probe_bank_strength": 0.25,
    "note": "The map is exactly linear in strength. To read magnitudes at the reference probe-bank strength, multiply every derivative and response column by 0.25. Dimensionless columns (asymmetry_index, effective_rank, counts) are unchanged."
  },
  "interpretation_limits": [
    "The Jacobian is the derivative of a one-step response map, not of a flow.",
    "Eigenvalue language is linear algebra, not a stability claim.",
    "The closure is an imposed analysis choice, not native V18 dynamics.",
    "Nothing here supports a patient, diagnostic, or clinical claim."
  ],
  "columns": [
    {
      "name": "program_file",
      "dtype": "str",
      "description": "File name in data/imported_v18/compiled_programs/."
    },
    {
      "name": "program_sha256",
      "dtype": "str",
      "description": "SHA-256 of the compiled program file as read."
    },
    {
      "name": "request_key",
      "dtype": "str",
      "description": "Program's own request_key. Join key for grouping metadata."
    },
    {
      "name": "operator_key",
      "dtype": "str",
      "description": "Program's own operator_key. Join key for grouping metadata."
    },
    {
      "name": "language",
      "dtype": "str",
      "description": "Program language tag declared in the compiled program."
    },
    {
      "name": "schema_version",
      "dtype": "int64",
      "description": "Compiled-program schema version declared in the file."
    },
    {
      "name": "closure_id",
      "dtype": "str",
      "description": "Imposed closure under which every derivative column was taken."
    },
    {
      "name": "response_strength",
      "dtype": "float64",
      "description": "Strength at which magnitudes are reported."
    },
    {
      "name": "probe_bank_strength",
      "dtype": "float64",
      "description": "Strength used by the reference probe bank, for rescaling."
    },
    {
      "name": "context_bank_seed",
      "dtype": "int64",
      "description": "Seed of the frozen context bank."
    },
    {
      "name": "context_count",
      "dtype": "int64",
      "description": "Number of contexts every program was evaluated at."
    },
    {
      "name": "context_bank_digest",
      "dtype": "str",
      "description": "SHA-256 of the context bank. Identical across all rows."
    },
    {
      "name": "reference_divisor",
      "dtype": "int64",
      "description": "COEFFICIENT_DENOMINATOR * (TERM_COUNT + 1) = 140."
    },
    {
      "name": "frobenius_norm_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the frobenius_norm of the per-context 8x8 derivative block."
    },
    {
      "name": "frobenius_norm_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the frobenius_norm of the per-context 8x8 derivative block."
    },
    {
      "name": "max_abs_entry_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the max_abs_entry of the per-context 8x8 derivative block."
    },
    {
      "name": "max_abs_entry_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the max_abs_entry of the per-context 8x8 derivative block."
    },
    {
      "name": "trace_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the trace of the per-context 8x8 derivative block."
    },
    {
      "name": "trace_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the trace of the per-context 8x8 derivative block."
    },
    {
      "name": "determinant_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the determinant of the per-context 8x8 derivative block."
    },
    {
      "name": "determinant_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the determinant of the per-context 8x8 derivative block."
    },
    {
      "name": "spectral_abscissa_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the spectral_abscissa of the per-context 8x8 derivative block."
    },
    {
      "name": "spectral_abscissa_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the spectral_abscissa of the per-context 8x8 derivative block."
    },
    {
      "name": "spectral_radius_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the spectral_radius of the per-context 8x8 derivative block."
    },
    {
      "name": "spectral_radius_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the spectral_radius of the per-context 8x8 derivative block."
    },
    {
      "name": "min_real_eigenvalue_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the min_real_eigenvalue of the per-context 8x8 derivative block."
    },
    {
      "name": "min_real_eigenvalue_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the min_real_eigenvalue of the per-context 8x8 derivative block."
    },
    {
      "name": "positive_real_eigenvalue_count_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the positive_real_eigenvalue_count of the per-context 8x8 derivative block."
    },
    {
      "name": "positive_real_eigenvalue_count_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the positive_real_eigenvalue_count of the per-context 8x8 derivative block."
    },
    {
      "name": "near_zero_real_eigenvalue_count_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the near_zero_real_eigenvalue_count of the per-context 8x8 derivative block."
    },
    {
      "name": "near_zero_real_eigenvalue_count_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the near_zero_real_eigenvalue_count of the per-context 8x8 derivative block."
    },
    {
      "name": "abscissa_above_dead_band_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the abscissa_above_dead_band of the per-context 8x8 derivative block."
    },
    {
      "name": "abscissa_above_dead_band_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the abscissa_above_dead_band of the per-context 8x8 derivative block."
    },
    {
      "name": "abscissa_within_dead_band_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the abscissa_within_dead_band of the per-context 8x8 derivative block."
    },
    {
      "name": "abscissa_within_dead_band_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the abscissa_within_dead_band of the per-context 8x8 derivative block."
    },
    {
      "name": "complex_eigenvalue_pair_count_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the complex_eigenvalue_pair_count of the per-context 8x8 derivative block."
    },
    {
      "name": "complex_eigenvalue_pair_count_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the complex_eigenvalue_pair_count of the per-context 8x8 derivative block."
    },
    {
      "name": "max_abs_imaginary_part_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the max_abs_imaginary_part of the per-context 8x8 derivative block."
    },
    {
      "name": "max_abs_imaginary_part_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the max_abs_imaginary_part of the per-context 8x8 derivative block."
    },
    {
      "name": "numerical_abscissa_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the numerical_abscissa of the per-context 8x8 derivative block."
    },
    {
      "name": "numerical_abscissa_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the numerical_abscissa of the per-context 8x8 derivative block."
    },
    {
      "name": "min_symmetric_eigenvalue_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the min_symmetric_eigenvalue of the per-context 8x8 derivative block."
    },
    {
      "name": "min_symmetric_eigenvalue_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the min_symmetric_eigenvalue of the per-context 8x8 derivative block."
    },
    {
      "name": "largest_singular_value_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the largest_singular_value of the per-context 8x8 derivative block."
    },
    {
      "name": "largest_singular_value_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the largest_singular_value of the per-context 8x8 derivative block."
    },
    {
      "name": "smallest_singular_value_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the smallest_singular_value of the per-context 8x8 derivative block."
    },
    {
      "name": "smallest_singular_value_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the smallest_singular_value of the per-context 8x8 derivative block."
    },
    {
      "name": "effective_rank_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the effective_rank of the per-context 8x8 derivative block."
    },
    {
      "name": "effective_rank_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the effective_rank of the per-context 8x8 derivative block."
    },
    {
      "name": "asymmetry_index_mean",
      "dtype": "float64",
      "description": "Mean over contexts of the asymmetry_index of the per-context 8x8 derivative block."
    },
    {
      "name": "asymmetry_index_std",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of the asymmetry_index of the per-context 8x8 derivative block."
    },
    {
      "name": "meanblock_frobenius_norm",
      "dtype": "float64",
      "description": "frobenius_norm of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_max_abs_entry",
      "dtype": "float64",
      "description": "max_abs_entry of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_trace",
      "dtype": "float64",
      "description": "trace of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_determinant",
      "dtype": "float64",
      "description": "determinant of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_spectral_abscissa",
      "dtype": "float64",
      "description": "spectral_abscissa of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_spectral_radius",
      "dtype": "float64",
      "description": "spectral_radius of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_min_real_eigenvalue",
      "dtype": "float64",
      "description": "min_real_eigenvalue of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_positive_real_eigenvalue_count",
      "dtype": "float64",
      "description": "positive_real_eigenvalue_count of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_near_zero_real_eigenvalue_count",
      "dtype": "float64",
      "description": "near_zero_real_eigenvalue_count of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_abscissa_above_dead_band",
      "dtype": "float64",
      "description": "abscissa_above_dead_band of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_abscissa_within_dead_band",
      "dtype": "float64",
      "description": "abscissa_within_dead_band of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_complex_eigenvalue_pair_count",
      "dtype": "float64",
      "description": "complex_eigenvalue_pair_count of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_max_abs_imaginary_part",
      "dtype": "float64",
      "description": "max_abs_imaginary_part of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_numerical_abscissa",
      "dtype": "float64",
      "description": "numerical_abscissa of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_min_symmetric_eigenvalue",
      "dtype": "float64",
      "description": "min_symmetric_eigenvalue of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_largest_singular_value",
      "dtype": "float64",
      "description": "largest_singular_value of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_smallest_singular_value",
      "dtype": "float64",
      "description": "smallest_singular_value of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_effective_rank",
      "dtype": "float64",
      "description": "effective_rank of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "meanblock_asymmetry_index",
      "dtype": "float64",
      "description": "asymmetry_index of the context-averaged 8x8 block. Distinct from the mean of the per-context values."
    },
    {
      "name": "Jmean__belief_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(belief_shift) / d(state_belief), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__belief_shift__state_belief",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(belief_shift) / d(state_belief)."
    },
    {
      "name": "Jmean__belief_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(belief_shift) / d(state_forecast), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__belief_shift__state_forecast",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(belief_shift) / d(state_forecast)."
    },
    {
      "name": "Jmean__belief_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(belief_shift) / d(state_source_self), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__belief_shift__state_source_self",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(belief_shift) / d(state_source_self)."
    },
    {
      "name": "Jmean__belief_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(belief_shift) / d(state_source_external), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__belief_shift__state_source_external",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(belief_shift) / d(state_source_external)."
    },
    {
      "name": "Jmean__belief_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(belief_shift) / d(state_source_mixed), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__belief_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(belief_shift) / d(state_source_mixed)."
    },
    {
      "name": "Jmean__belief_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(belief_shift) / d(state_memory), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__belief_shift__state_memory",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(belief_shift) / d(state_memory)."
    },
    {
      "name": "Jmean__belief_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(belief_shift) / d(state_dependency), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__belief_shift__state_dependency",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(belief_shift) / d(state_dependency)."
    },
    {
      "name": "Jmean__belief_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(belief_shift) / d(state_continuation), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__belief_shift__state_continuation",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(belief_shift) / d(state_continuation)."
    },
    {
      "name": "Jmean__forecast_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(forecast_shift) / d(state_belief), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__forecast_shift__state_belief",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(forecast_shift) / d(state_belief)."
    },
    {
      "name": "Jmean__forecast_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(forecast_shift) / d(state_forecast), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__forecast_shift__state_forecast",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(forecast_shift) / d(state_forecast)."
    },
    {
      "name": "Jmean__forecast_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(forecast_shift) / d(state_source_self), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__forecast_shift__state_source_self",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(forecast_shift) / d(state_source_self)."
    },
    {
      "name": "Jmean__forecast_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(forecast_shift) / d(state_source_external), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__forecast_shift__state_source_external",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(forecast_shift) / d(state_source_external)."
    },
    {
      "name": "Jmean__forecast_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(forecast_shift) / d(state_source_mixed), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__forecast_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(forecast_shift) / d(state_source_mixed)."
    },
    {
      "name": "Jmean__forecast_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(forecast_shift) / d(state_memory), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__forecast_shift__state_memory",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(forecast_shift) / d(state_memory)."
    },
    {
      "name": "Jmean__forecast_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(forecast_shift) / d(state_dependency), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__forecast_shift__state_dependency",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(forecast_shift) / d(state_dependency)."
    },
    {
      "name": "Jmean__forecast_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(forecast_shift) / d(state_continuation), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__forecast_shift__state_continuation",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(forecast_shift) / d(state_continuation)."
    },
    {
      "name": "Jmean__source_self_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_self_shift) / d(state_belief), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_self_shift__state_belief",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_self_shift) / d(state_belief)."
    },
    {
      "name": "Jmean__source_self_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_self_shift) / d(state_forecast), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_self_shift__state_forecast",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_self_shift) / d(state_forecast)."
    },
    {
      "name": "Jmean__source_self_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_self_shift) / d(state_source_self), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_self_shift__state_source_self",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_self_shift) / d(state_source_self)."
    },
    {
      "name": "Jmean__source_self_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_self_shift) / d(state_source_external), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_self_shift__state_source_external",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_self_shift) / d(state_source_external)."
    },
    {
      "name": "Jmean__source_self_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_self_shift) / d(state_source_mixed), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_self_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_self_shift) / d(state_source_mixed)."
    },
    {
      "name": "Jmean__source_self_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_self_shift) / d(state_memory), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_self_shift__state_memory",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_self_shift) / d(state_memory)."
    },
    {
      "name": "Jmean__source_self_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_self_shift) / d(state_dependency), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_self_shift__state_dependency",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_self_shift) / d(state_dependency)."
    },
    {
      "name": "Jmean__source_self_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_self_shift) / d(state_continuation), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_self_shift__state_continuation",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_self_shift) / d(state_continuation)."
    },
    {
      "name": "Jmean__source_external_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_external_shift) / d(state_belief), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_external_shift__state_belief",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_external_shift) / d(state_belief)."
    },
    {
      "name": "Jmean__source_external_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_external_shift) / d(state_forecast), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_external_shift__state_forecast",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_external_shift) / d(state_forecast)."
    },
    {
      "name": "Jmean__source_external_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_external_shift) / d(state_source_self), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_external_shift__state_source_self",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_external_shift) / d(state_source_self)."
    },
    {
      "name": "Jmean__source_external_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_external_shift) / d(state_source_external), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_external_shift__state_source_external",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_external_shift) / d(state_source_external)."
    },
    {
      "name": "Jmean__source_external_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_external_shift) / d(state_source_mixed), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_external_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_external_shift) / d(state_source_mixed)."
    },
    {
      "name": "Jmean__source_external_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_external_shift) / d(state_memory), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_external_shift__state_memory",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_external_shift) / d(state_memory)."
    },
    {
      "name": "Jmean__source_external_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_external_shift) / d(state_dependency), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_external_shift__state_dependency",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_external_shift) / d(state_dependency)."
    },
    {
      "name": "Jmean__source_external_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_external_shift) / d(state_continuation), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_external_shift__state_continuation",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_external_shift) / d(state_continuation)."
    },
    {
      "name": "Jmean__source_mixed_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_mixed_shift) / d(state_belief), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_mixed_shift__state_belief",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_mixed_shift) / d(state_belief)."
    },
    {
      "name": "Jmean__source_mixed_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_mixed_shift) / d(state_forecast), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_mixed_shift__state_forecast",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_mixed_shift) / d(state_forecast)."
    },
    {
      "name": "Jmean__source_mixed_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_mixed_shift) / d(state_source_self), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_mixed_shift__state_source_self",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_mixed_shift) / d(state_source_self)."
    },
    {
      "name": "Jmean__source_mixed_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_mixed_shift) / d(state_source_external), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_mixed_shift__state_source_external",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_mixed_shift) / d(state_source_external)."
    },
    {
      "name": "Jmean__source_mixed_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_mixed_shift) / d(state_source_mixed), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_mixed_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_mixed_shift) / d(state_source_mixed)."
    },
    {
      "name": "Jmean__source_mixed_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_mixed_shift) / d(state_memory), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_mixed_shift__state_memory",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_mixed_shift) / d(state_memory)."
    },
    {
      "name": "Jmean__source_mixed_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_mixed_shift) / d(state_dependency), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_mixed_shift__state_dependency",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_mixed_shift) / d(state_dependency)."
    },
    {
      "name": "Jmean__source_mixed_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_mixed_shift) / d(state_continuation), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__source_mixed_shift__state_continuation",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(source_mixed_shift) / d(state_continuation)."
    },
    {
      "name": "Jmean__memory_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(memory_shift) / d(state_belief), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__memory_shift__state_belief",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(memory_shift) / d(state_belief)."
    },
    {
      "name": "Jmean__memory_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(memory_shift) / d(state_forecast), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__memory_shift__state_forecast",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(memory_shift) / d(state_forecast)."
    },
    {
      "name": "Jmean__memory_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(memory_shift) / d(state_source_self), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__memory_shift__state_source_self",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(memory_shift) / d(state_source_self)."
    },
    {
      "name": "Jmean__memory_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(memory_shift) / d(state_source_external), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__memory_shift__state_source_external",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(memory_shift) / d(state_source_external)."
    },
    {
      "name": "Jmean__memory_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(memory_shift) / d(state_source_mixed), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__memory_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(memory_shift) / d(state_source_mixed)."
    },
    {
      "name": "Jmean__memory_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(memory_shift) / d(state_memory), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__memory_shift__state_memory",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(memory_shift) / d(state_memory)."
    },
    {
      "name": "Jmean__memory_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(memory_shift) / d(state_dependency), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__memory_shift__state_dependency",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(memory_shift) / d(state_dependency)."
    },
    {
      "name": "Jmean__memory_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(memory_shift) / d(state_continuation), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__memory_shift__state_continuation",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(memory_shift) / d(state_continuation)."
    },
    {
      "name": "Jmean__dependency_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(dependency_shift) / d(state_belief), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__dependency_shift__state_belief",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(dependency_shift) / d(state_belief)."
    },
    {
      "name": "Jmean__dependency_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(dependency_shift) / d(state_forecast), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__dependency_shift__state_forecast",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(dependency_shift) / d(state_forecast)."
    },
    {
      "name": "Jmean__dependency_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(dependency_shift) / d(state_source_self), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__dependency_shift__state_source_self",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(dependency_shift) / d(state_source_self)."
    },
    {
      "name": "Jmean__dependency_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(dependency_shift) / d(state_source_external), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__dependency_shift__state_source_external",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(dependency_shift) / d(state_source_external)."
    },
    {
      "name": "Jmean__dependency_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(dependency_shift) / d(state_source_mixed), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__dependency_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(dependency_shift) / d(state_source_mixed)."
    },
    {
      "name": "Jmean__dependency_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(dependency_shift) / d(state_memory), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__dependency_shift__state_memory",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(dependency_shift) / d(state_memory)."
    },
    {
      "name": "Jmean__dependency_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(dependency_shift) / d(state_dependency), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__dependency_shift__state_dependency",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(dependency_shift) / d(state_dependency)."
    },
    {
      "name": "Jmean__dependency_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(dependency_shift) / d(state_continuation), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__dependency_shift__state_continuation",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(dependency_shift) / d(state_continuation)."
    },
    {
      "name": "Jmean__continuation_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(continuation_shift) / d(state_belief), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__continuation_shift__state_belief",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(continuation_shift) / d(state_belief)."
    },
    {
      "name": "Jmean__continuation_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(continuation_shift) / d(state_forecast), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__continuation_shift__state_forecast",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(continuation_shift) / d(state_forecast)."
    },
    {
      "name": "Jmean__continuation_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(continuation_shift) / d(state_source_self), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__continuation_shift__state_source_self",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(continuation_shift) / d(state_source_self)."
    },
    {
      "name": "Jmean__continuation_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(continuation_shift) / d(state_source_external), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__continuation_shift__state_source_external",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(continuation_shift) / d(state_source_external)."
    },
    {
      "name": "Jmean__continuation_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(continuation_shift) / d(state_source_mixed), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__continuation_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(continuation_shift) / d(state_source_mixed)."
    },
    {
      "name": "Jmean__continuation_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(continuation_shift) / d(state_memory), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__continuation_shift__state_memory",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(continuation_shift) / d(state_memory)."
    },
    {
      "name": "Jmean__continuation_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(continuation_shift) / d(state_dependency), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__continuation_shift__state_dependency",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(continuation_shift) / d(state_dependency)."
    },
    {
      "name": "Jmean__continuation_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(continuation_shift) / d(state_continuation), reference scale, strength 1.0, closure MIRROR_STATE."
    },
    {
      "name": "Jstd__continuation_shift__state_continuation",
      "dtype": "float64",
      "description": "Population standard deviation over contexts of d(continuation_shift) / d(state_continuation)."
    },
    {
      "name": "Jext__source_unknown_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_unknown_shift) / d(state_belief). source_unknown_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__source_unknown_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_unknown_shift) / d(state_forecast). source_unknown_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__source_unknown_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_unknown_shift) / d(state_source_self). source_unknown_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__source_unknown_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_unknown_shift) / d(state_source_external). source_unknown_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__source_unknown_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_unknown_shift) / d(state_source_mixed). source_unknown_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__source_unknown_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_unknown_shift) / d(state_memory). source_unknown_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__source_unknown_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_unknown_shift) / d(state_dependency). source_unknown_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__source_unknown_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(source_unknown_shift) / d(state_continuation). source_unknown_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__update_gain_departure__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(update_gain_departure) / d(state_belief). update_gain_departure has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__update_gain_departure__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(update_gain_departure) / d(state_forecast). update_gain_departure has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__update_gain_departure__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(update_gain_departure) / d(state_source_self). update_gain_departure has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__update_gain_departure__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(update_gain_departure) / d(state_source_external). update_gain_departure has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__update_gain_departure__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(update_gain_departure) / d(state_source_mixed). update_gain_departure has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__update_gain_departure__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(update_gain_departure) / d(state_memory). update_gain_departure has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__update_gain_departure__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(update_gain_departure) / d(state_dependency). update_gain_departure has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__update_gain_departure__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(update_gain_departure) / d(state_continuation). update_gain_departure has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__stop_boundary_shift__state_belief",
      "dtype": "float64",
      "description": "Mean over contexts of d(stop_boundary_shift) / d(state_belief). stop_boundary_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__stop_boundary_shift__state_forecast",
      "dtype": "float64",
      "description": "Mean over contexts of d(stop_boundary_shift) / d(state_forecast). stop_boundary_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__stop_boundary_shift__state_source_self",
      "dtype": "float64",
      "description": "Mean over contexts of d(stop_boundary_shift) / d(state_source_self). stop_boundary_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__stop_boundary_shift__state_source_external",
      "dtype": "float64",
      "description": "Mean over contexts of d(stop_boundary_shift) / d(state_source_external). stop_boundary_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__stop_boundary_shift__state_source_mixed",
      "dtype": "float64",
      "description": "Mean over contexts of d(stop_boundary_shift) / d(state_source_mixed). stop_boundary_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__stop_boundary_shift__state_memory",
      "dtype": "float64",
      "description": "Mean over contexts of d(stop_boundary_shift) / d(state_memory). stop_boundary_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__stop_boundary_shift__state_dependency",
      "dtype": "float64",
      "description": "Mean over contexts of d(stop_boundary_shift) / d(state_dependency). stop_boundary_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "Jext__stop_boundary_shift__state_continuation",
      "dtype": "float64",
      "description": "Mean over contexts of d(stop_boundary_shift) / d(state_continuation). stop_boundary_shift has no chart coordinate, so this row is outside the square block."
    },
    {
      "name": "resp_absmean__belief_shift",
      "dtype": "float64",
      "description": "Mean absolute response of belief_shift over contexts."
    },
    {
      "name": "resp_std__belief_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the belief_shift response."
    },
    {
      "name": "resp_absmean__forecast_shift",
      "dtype": "float64",
      "description": "Mean absolute response of forecast_shift over contexts."
    },
    {
      "name": "resp_std__forecast_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the forecast_shift response."
    },
    {
      "name": "resp_absmean__source_self_shift",
      "dtype": "float64",
      "description": "Mean absolute response of source_self_shift over contexts."
    },
    {
      "name": "resp_std__source_self_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the source_self_shift response."
    },
    {
      "name": "resp_absmean__source_external_shift",
      "dtype": "float64",
      "description": "Mean absolute response of source_external_shift over contexts."
    },
    {
      "name": "resp_std__source_external_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the source_external_shift response."
    },
    {
      "name": "resp_absmean__source_mixed_shift",
      "dtype": "float64",
      "description": "Mean absolute response of source_mixed_shift over contexts."
    },
    {
      "name": "resp_std__source_mixed_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the source_mixed_shift response."
    },
    {
      "name": "resp_absmean__source_unknown_shift",
      "dtype": "float64",
      "description": "Mean absolute response of source_unknown_shift over contexts."
    },
    {
      "name": "resp_std__source_unknown_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the source_unknown_shift response."
    },
    {
      "name": "resp_absmean__memory_shift",
      "dtype": "float64",
      "description": "Mean absolute response of memory_shift over contexts."
    },
    {
      "name": "resp_std__memory_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the memory_shift response."
    },
    {
      "name": "resp_absmean__dependency_shift",
      "dtype": "float64",
      "description": "Mean absolute response of dependency_shift over contexts."
    },
    {
      "name": "resp_std__dependency_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the dependency_shift response."
    },
    {
      "name": "resp_absmean__continuation_shift",
      "dtype": "float64",
      "description": "Mean absolute response of continuation_shift over contexts."
    },
    {
      "name": "resp_std__continuation_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the continuation_shift response."
    },
    {
      "name": "resp_absmean__update_gain_departure",
      "dtype": "float64",
      "description": "Mean absolute response of update_gain_departure over contexts."
    },
    {
      "name": "resp_std__update_gain_departure",
      "dtype": "float64",
      "description": "Population standard deviation of the update_gain_departure response."
    },
    {
      "name": "resp_absmean__stop_boundary_shift",
      "dtype": "float64",
      "description": "Mean absolute response of stop_boundary_shift over contexts."
    },
    {
      "name": "resp_std__stop_boundary_shift",
      "dtype": "float64",
      "description": "Population standard deviation of the stop_boundary_shift response."
    },
    {
      "name": "resp_max_abs_any_field",
      "dtype": "float64",
      "description": "Largest absolute response over all fields and contexts."
    },
    {
      "name": "responding_field_count",
      "dtype": "int64",
      "description": "Output fields with a nonzero response somewhere in the bank."
    },
    {
      "name": "linear_state_terms",
      "dtype": "int64",
      "description": "Shipped motif count, unchanged. Categories overlap."
    },
    {
      "name": "state_state_terms",
      "dtype": "int64",
      "description": "Shipped motif count, unchanged. Categories overlap."
    },
    {
      "name": "state_action_terms",
      "dtype": "int64",
      "description": "Shipped motif count, unchanged. Categories overlap."
    },
    {
      "name": "memory_dependency_terms",
      "dtype": "int64",
      "description": "Shipped motif count, unchanged. Categories overlap."
    },
    {
      "name": "active_term_total",
      "dtype": "float64",
      "description": "Total active terms across all eleven equations."
    },
    {
      "name": "empty_equation_count",
      "dtype": "float64",
      "description": "Equations with no active term."
    },
    {
      "name": "degree1_term_count",
      "dtype": "float64",
      "description": "Active terms whose monomial is a single feature."
    },
    {
      "name": "degree2_term_count",
      "dtype": "float64",
      "description": "Active terms whose monomial is a product of two features."
    },
    {
      "name": "distinct_monomial_count",
      "dtype": "float64",
      "description": "Distinct monomials used anywhere in the program."
    },
    {
      "name": "distinct_feature_count",
      "dtype": "float64",
      "description": "Distinct features appearing in any monomial."
    },
    {
      "name": "coefficient_l1_total",
      "dtype": "float64",
      "description": "Sum of absolute coefficients over all equations."
    },
    {
      "name": "coefficient_l1_max_equation",
      "dtype": "float64",
      "description": "Largest per-equation sum of absolute coefficients."
    },
    {
      "name": "coefficient_l1_bound",
      "dtype": "float64",
      "description": "Registered per-equation L1 bound, TERM_COUNT * 20 = 120."
    },
    {
      "name": "bias_nonzero_count",
      "dtype": "float64",
      "description": "Equations with a nonzero bias."
    },
    {
      "name": "bias_abs_total",
      "dtype": "float64",
      "description": "Sum of absolute biases over all equations."
    },
    {
      "name": "state_factor_count",
      "dtype": "float64",
      "description": "Monomial factors drawn from the state family."
    },
    {
      "name": "evidence_factor_count",
      "dtype": "float64",
      "description": "Monomial factors drawn from the evidence family."
    },
    {
      "name": "action_factor_count",
      "dtype": "float64",
      "description": "Monomial factors drawn from the action family."
    }
  ],
  "context_bank": {
    "seed": 20260808,
    "count": 120,
    "digest": "5cf5975efec69ba17831d0d04265d20233e8f34bbdd648a4b1584407c8b7f62f",
    "eigenvalue_dead_band": 1e-09,
    "categorical_level_activations": {
      "evidence_origin": {
        "evidence_origin_self": 30,
        "evidence_origin_external": 30,
        "evidence_origin_mixed": 30,
        "evidence_origin_absent": 30
      },
      "evidence_parent": {
        "evidence_parent_present": 40,
        "evidence_parent_absent": 40,
        "evidence_parent_unclear": 40
      },
      "evidence_forecast": {
        "evidence_forecast_aligned": 40,
        "evidence_forecast_conflicting": 40,
        "evidence_forecast_unclear": 40
      },
      "action_retrieval": {
        "action_retrieval_none": 24,
        "action_retrieval_prior": 24,
        "action_retrieval_current": 24,
        "action_retrieval_related": 24,
        "action_retrieval_forecast": 24
      }
    },
    "note": "Continuous coordinates follow the reference anchor marginals. Categorical levels are cycled deterministically; the activation counts above are recorded so an unexercised level is visible."
  },
  "parquet_sha256": "fd382cf9df2954669ba2be3aea6b30e07de465856baec009966b997a9f146d8f"
}


==> anc/wp0_evidence/outputs/wp0/fingerprints/V18_SEMANTIC_REGISTRY.json <==
{
  "schema_version": 2,
  "task": "P0-030",
  "study": "intervention_geometry_v18",
  "attempt": "attempt-04",
  "purpose": "Design factors for the 320 attempt-04 compiled programs, transcribed from the SPECFORM published design table and joined to the corpus on sample_id.",
  "provenance": {
    "source_path": "C:/Users/Andre/Desktop/SPECFORM-publication-package/data/design/sample-design-table.json",
    "source_sha256": "6d47d63b812844bae715fe53700313de31e59d7b36fdab7d5e0f209bbd803610",
    "declared_row_count": 320,
    "observed_row_count": 320,
    "schema_version": 1,
    "warning_carried_from_source": "The slot-to-arm and axis-to-family maps differ from block to block. A slot or axis token means nothing outside the block it appears in. Join on sample_id, never on the tokens.",
    "method": "joined on sample_id, never on a slot, axis or side token; no arm-assignment artifact is opened by this module",
    "keys_never_read": [
      "derivation.arm_assignment_bits"
    ]
  },
  "arm": {
    "emitted": true,
    "derived_by_wp0": false,
    "transcribed_from": "C:/Users/Andre/Desktop/SPECFORM-publication-package/data/design/sample-design-table.json",
    "amendment": "AMENDMENT-20260809T160440Z",
    "forbidden_fields_still_refused": [
      "arm_assignment_bit",
      "arm_assignment_bits"
    ],
    "note": "arm is a rendering condition applied to a text prompt. It is not a treatment, an intervention on a person, or a cause of anything outside the generation of a program. It is not a P0-030 target."
  },
  "token_semantics": {
    "block_local": [
      "arm_slot",
      "axis_position"
    ],
    "join_key": "sample_id",
    "warning": "The slot-to-arm and axis-to-family maps differ from block to block. A slot or axis token means nothing outside the block it appears in. Join on sample_id, never on the tokens.",
    "slot_to_arm_by_block": {
      "0": {
        "slot_u": "causal_invariants",
        "slot_v": "narrative"
      },
      "1": {
        "slot_v": "causal_invariants",
        "slot_u": "narrative"
      },
      "2": {
        "slot_u": "narrative",
        "slot_v": "causal_invariants"
      },
      "3": {
        "slot_v": "narrative",
        "slot_u": "causal_invariants"
      },
      "4": {
        "slot_v": "narrative",
        "slot_u": "causal_invariants"
      },
      "5": {
        "slot_v": "causal_invariants",
        "slot_u": "narrative"
      },
      "6": {
        "slot_v": "narrative",
        "slot_u": "causal_invariants"
      },
      "7": {
        "slot_v": "narrative",
        "slot_u": "causal_invariants"
      },
      "8": {
        "slot_v": "narrative",
        "slot_u": "causal_invariants"
      },
      "9": {
        "slot_v": "causal_invariants",
        "slot_u": "narrative"
      },
      "10": {
        "slot_v": "causal_invariants",
        "slot_u": "narrative"
      },
      "11": {
        "slot_v": "causal_invariants",
        "slot_u": "narrative"
      },
      "12": {
        "slot_v": "narrative",
        "slot_u": "causal_invariants"
      },
      "13": {
        "slot_v": "causal_invariants",
        "slot_u": "narrative"
      },
      "14": {
        "slot_v": "narrative",
        "slot_u": "causal_invariants"
      },
      "15": {
        "slot_v": "causal_invariants",
        "slot_u": "narrative"
      }
    },
    "note": "arm_slot and axis_position are the label-free tokens blind scoring used. They are retained because dropping them would hide what was actually scored, and flagged because pooling them across blocks is meaningless."
  },
  "corroboration": {
    "operator_key_source": "compiled programs",
    "arm_source": "SPECFORM design table",
    "why_this_is_a_test": "the compiled programs never carry an arm and the design table never carries an operator_key, so the 160-pair one-of-each result is agreement between two independent sources",
    "schedule_position_corroboration": "not independently checkable in WP0. The attempt files that record dispatch order are provider-side material excluded from the imported corpus. Receipt completion order correlates with the published schedule at rank correlation 0.999 but matches exactly for only 47 of 320 samples, which is what concurrent dispatch looks like; treat schedule_position as transcribed, not verified."
  },
  "targets": {
    "p0_030_fingerprint_targets": [
      "family",
      "model",
      "rendering",
      "rendering_relation"
    ],
    "not_a_target": [
      "arm",
      "arm_slot",
      "axis_position",
      "schedule_position"
    ]
  },
  "row_count": 320,
  "pair_count": 160,
  "pair_report": {
    "pair_count": 160,
    "pairs_of_size_two": 160,
    "all_pairs_one_of_each": true,
    "one_of_each": 160,
    "shared_fields_agree": 160,
    "differing_fields_differ": 160,
    "within_block": 160,
    "all_ids_joined": true
  },
  "acceptance_checks": [
    {
      "check": "Design-table sample_id values are unique and number 320",
      "result": "PASS",
      "evidence": "320 rows, 320 distinct sample_id"
    },
    {
      "check": "Table and corpus cover each other in both directions",
      "result": "PASS",
      "evidence": "320 programs on disk; 0 table rows with no program; 0 programs with no table row"
    },
    {
      "check": "request_key in the table matches the program it claims to describe",
      "result": "PASS",
      "evidence": "320/320 programs; this binds the req_ filename namespace to the key_ request namespace"
    },
    {
      "check": "Published model matches provider_model in the generation receipts",
      "result": "PASS",
      "evidence": "320/320 receipts; the table states the design, the receipt states what the provider was actually called with"
    },
    {
      "check": "Every operator_key joined from the corpus",
      "result": "PASS",
      "evidence": "160 distinct operator_key values"
    },
    {
      "check": "operator_key partitions the corpus into 160 pairs of two",
      "result": "PASS",
      "evidence": "160 groups, 160 of size 2"
    },
    {
      "check": "Each pair holds exactly one narrative and one causal_invariants member",
      "result": "PASS",
      "evidence": "160/160 pairs; operator_key comes from the programs and arm comes from the table, so this is agreement between two sources, not a restatement of one"
    },
    {
      "check": "Pair members agree on every design factor except the arm",
      "result": "PASS",
      "evidence": "160/160 agree on block_index, block_id, model_family, model, model_side, family, opaque_family_id, rendering, rendering_relation, axis_position; 160/160 differ on arm_slot, arm"
    },
    {
      "check": "No matched pair straddles a block, so block grouping also groups pairs",
      "result": "PASS",
      "evidence": "160/160 pairs lie inside one block"
    },
    {
      "check": "Every design factor is exactly balanced",
      "result": "PASS",
      "evidence": "block_index: 16 levels x [20]; model: 2 levels x [160]; family: 5 levels x [64]; rendering: 2 levels x [160]; rendering_relation: 4 levels x [80]; arm: 2 levels x [160]; arm_slot: 2 levels x [160]; model_side: 2 levels x [160]"
    },
    {
      "check": "rendering_relation is a block-level factor matching the frozen constant",
      "result": "PASS",
      "evidence": "one relation per block, and the 4-way partition of blocks 0-15 matches v18_design: R1_R1 0-3, R2_R2 4-7, R1_R2 8-11, R2_R1 12-15"
    },
    {
      "check": "rendering is the side-appropriate half of rendering_relation",
      "result": "PASS",
      "evidence": "side_l takes the left token, side_r the right, for all 320 rows"
    },
    {
      "check": "Family and model level sets match the frozen constants",
      "result": "PASS",
      "evidence": "5 families, 2 model snapshots"
    },
    {
      "check": "Dispatch order is an exact permutation of 0..319",
      "result": "PASS",
      "evidence": "0..319 without repeats"
    },
    {
      "check": "The slot-to-arm map is block-local, so arm_slot must not be pooled",
      "result": "PASS",
      "evidence": "across 16 blocks slot_u maps to narrative in 8 blocks, causal_invariants in 8 blocks; a pooled arm_slot term is orthogonal to the arm by construction"
    },
    {
      "check": "No derived arm field is present in any row",
      "result": "PASS",
      "evidence": "forbidden fields absent: ['arm_assignment_bit', 'arm_assignment_bits']"
    }
  ],
  "all_checks_pass": true,
  "rows": [
    {
      "sample_id": "req_0075ca9c60316b6dfa0b",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_5bda410b4f1d5cd0c5df4385",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 319,
      "request_key": "key_eb585f5fde33f9e8bca2d4478ff16321cf35c012f12a708184f07f9f14b91b90",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d03",
        "source_external_shift": "d04",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d02",
        "memory_shift": "d07",
        "dependency_shift": "d05",
        "continuation_shift": "d08",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_5bda410b4f1d5cd0c5df4385"
    },
    {
      "sample_id": "req_00b2ddeafa54d9311cb6",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_9160d79d273128a47d0ddae1",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 3,
      "request_key": "key_74136ca56750768f2c1b6528f10cb3685cd21da4d84b52bb49da6f4ac52d7da8",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d10",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d04",
        "memory_shift": "d05",
        "dependency_shift": "d03",
        "continuation_shift": "d11",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_9160d79d273128a47d0ddae1"
    },
    {
      "sample_id": "req_00b5bf25bd730e558257",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_3cab8f2949ae06b16c0daa92",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 131,
      "request_key": "key_08d95e898f1d10279bae1ec5486ab003ab2e31c7d55d3714e8f9741d9a1f4776",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d07",
        "source_self_shift": "d01",
        "source_external_shift": "d02",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d08",
        "memory_shift": "d11",
        "dependency_shift": "d05",
        "continuation_shift": "d04",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_3cab8f2949ae06b16c0daa92"
    },
    {
      "sample_id": "req_0124d67222a7d39fca9e",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_9357e87e021297487b9c1c38",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 279,
      "request_key": "key_d2558bfdda96d52ec2896d9a62bd05834ab8865c448761545aed9f5df4c0b232",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d08",
        "source_self_shift": "d05",
        "source_external_shift": "d01",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d06",
        "memory_shift": "d03",
        "dependency_shift": "d11",
        "continuation_shift": "d09",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_9357e87e021297487b9c1c38"
    },
    {
      "sample_id": "req_014822d455957f873e91",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_af6b0e9deec280192dadb230",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 251,
      "request_key": "key_55c7ab8977ea68bad62e8ea807b38f7ad0f8c671d042c136aa784dbfffa811ca",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d02",
        "source_self_shift": "d10",
        "source_external_shift": "d09",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d07",
        "memory_shift": "d06",
        "dependency_shift": "d05",
        "continuation_shift": "d08",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_af6b0e9deec280192dadb230"
    },
    {
      "sample_id": "req_02ef290c706f8d8fa984",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_1549eddd8c1dcc62b6a2c163",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 58,
      "request_key": "key_50116ebd34112d5075e846d1876a8b83ed1cc9d57a4bd8b1485b9d5517bd7f77",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d06",
        "source_external_shift": "d05",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d07",
        "memory_shift": "d04",
        "dependency_shift": "d09",
        "continuation_shift": "d03",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_1549eddd8c1dcc62b6a2c163"
    },
    {
      "sample_id": "req_03f112c3c0a815a7e51e",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_50c03e3be31479c9379412f2",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 300,
      "request_key": "key_b02fb2cd6549de8719346cbe2eb7d032e19f619990fde12745f9093ebe376df7",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d06",
        "source_self_shift": "d07",
        "source_external_shift": "d10",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d04",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d05",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_50c03e3be31479c9379412f2"
    },
    {
      "sample_id": "req_042123d59689a403e65c",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_6d99dbf187f10733d18381f9",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 292,
      "request_key": "key_71ba1e09dd3b3a80f60e5d089e2fb4aa7c66918e4327f099d70d1083f0872dec",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d02",
        "source_self_shift": "d08",
        "source_external_shift": "d11",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_6d99dbf187f10733d18381f9"
    },
    {
      "sample_id": "req_04d76508094f87ec07cd",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_1458de9af77b40e0fbfedad2",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 33,
      "request_key": "key_640deb0ea23342d82882c6df1700aa511236f12e701c7c8921d685d02f40dbde",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d01",
        "source_external_shift": "d05",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d08",
        "memory_shift": "d06",
        "dependency_shift": "d11",
        "continuation_shift": "d10",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_1458de9af77b40e0fbfedad2"
    },
    {
      "sample_id": "req_052cbd81035f4057cb75",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_7d4beae966742b25a2d89dc5",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 41,
      "request_key": "key_5131fa1df1dd0f6cf9e39295f740a377e1724bff64e5551eaef314898fc524ec",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d04",
        "source_self_shift": "d10",
        "source_external_shift": "d09",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d08",
        "dependency_shift": "d03",
        "continuation_shift": "d06",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_7d4beae966742b25a2d89dc5"
    },
    {
      "sample_id": "req_089fbc4a204a95e6fd47",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_1fc1ec9bf29aafa48e441609",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 287,
      "request_key": "key_2b5ea2b9b3fd1692bb27b0678c10aaf1adadfc73fcfb43c2d59717cef632db24",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d09",
        "source_self_shift": "d01",
        "source_external_shift": "d03",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d10",
        "memory_shift": "d11",
        "dependency_shift": "d04",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_1fc1ec9bf29aafa48e441609"
    },
    {
      "sample_id": "req_096d21c41196e24e1e7e",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_1fc1ec9bf29aafa48e441609",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 267,
      "request_key": "key_e3ecde4290ea78d352eee59e1331aa0b610a7761d23ef412bbe70005aa4cf29d",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d09",
        "source_self_shift": "d01",
        "source_external_shift": "d03",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d10",
        "memory_shift": "d11",
        "dependency_shift": "d04",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_1fc1ec9bf29aafa48e441609"
    },
    {
      "sample_id": "req_0981567b6bd766149f2d",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_5ce015be1492062de2acae38",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 255,
      "request_key": "key_09b86b150e421851e88f2887bb7b54d6ef044785c374f31d910dc9ec8f087433",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d06",
        "source_self_shift": "d10",
        "source_external_shift": "d02",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d11",
        "memory_shift": "d03",
        "dependency_shift": "d01",
        "continuation_shift": "d07",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_5ce015be1492062de2acae38"
    },
    {
      "sample_id": "req_099d4ef0412087510bab",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_69c8c17fe12bf38b7b058402",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 276,
      "request_key": "key_1e9515c3ccd416994ea31b2c715b251ec9cd2743300beebc1b4e1a620530b15b",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d05",
        "source_self_shift": "d02",
        "source_external_shift": "d11",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d08",
        "memory_shift": "d06",
        "dependency_shift": "d04",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_69c8c17fe12bf38b7b058402"
    },
    {
      "sample_id": "req_0b73c9008411d803f3c3",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_f933f29ab590ec1ac9dcc87f",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 126,
      "request_key": "key_e9ce7e70d4bd9c4b73dc146b4aeaeea7d019055e8c3695f21d10644585f46962",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d11",
        "source_self_shift": "d08",
        "source_external_shift": "d01",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d06",
        "memory_shift": "d03",
        "dependency_shift": "d02",
        "continuation_shift": "d10",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_f933f29ab590ec1ac9dcc87f"
    },
    {
      "sample_id": "req_0e6389353fc92ddb7745",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_df3e9634f8b9e5febe778021",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 14,
      "request_key": "key_3c703dd618a7f5cc047a41147afc48d137707a8ccb8c914bbbb82f22ee31be34",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d03",
        "source_self_shift": "d04",
        "source_external_shift": "d02",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d08",
        "memory_shift": "d07",
        "dependency_shift": "d09",
        "continuation_shift": "d06",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_df3e9634f8b9e5febe778021"
    },
    {
      "sample_id": "req_114764687e99be3f0de0",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_5bda410b4f1d5cd0c5df4385",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 273,
      "request_key": "key_9b0b281a4a3977cbed2f98bca1a4d7d39dc30b1dc16569fadb965bde03e7d918",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d03",
        "source_external_shift": "d04",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d02",
        "memory_shift": "d07",
        "dependency_shift": "d05",
        "continuation_shift": "d08",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_5bda410b4f1d5cd0c5df4385"
    },
    {
      "sample_id": "req_121c2e82d7612a69d66a",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_79d6104aeacdc142725a3570",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 101,
      "request_key": "key_6aa9e93f4d234ebb0a08d586484b8ba1309315b6fd5e86a48e5c0de63137cc3a",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d04",
        "source_self_shift": "d08",
        "source_external_shift": "d07",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d03",
        "memory_shift": "d05",
        "dependency_shift": "d09",
        "continuation_shift": "d02",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_79d6104aeacdc142725a3570"
    },
    {
      "sample_id": "req_1273302e44d9a7a82c74",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_f44350ec35bd0e9b5c971180",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 118,
      "request_key": "key_56ddcaa864391d5fcf3985a36eb133791d8e2e3cea6bcda30ec4dc340fc19dc9",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d05",
        "source_self_shift": "d06",
        "source_external_shift": "d01",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d11",
        "memory_shift": "d09",
        "dependency_shift": "d03",
        "continuation_shift": "d04",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_f44350ec35bd0e9b5c971180"
    },
    {
      "sample_id": "req_13f79818372eacea6ad0",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_b33eb542863a24b75c498ab9",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 179,
      "request_key": "key_a469f2fa6611e6cdd565aebe9c8fb771111819115581bb311fbe0b93ba8e7f6d",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d01",
        "source_self_shift": "d02",
        "source_external_shift": "d06",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d07",
        "memory_shift": "d11",
        "dependency_shift": "d03",
        "continuation_shift": "d09",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_b33eb542863a24b75c498ab9"
    },
    {
      "sample_id": "req_14d11207d0a8b9508d04",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_b7c10cfc9ee418f55b4bd6ae",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 147,
      "request_key": "key_2da383d6f7bb37ffa761ec8809df2af72d4abb67044cb52e5317257044be417b",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d10",
        "source_self_shift": "d11",
        "source_external_shift": "d06",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d01",
        "memory_shift": "d02",
        "dependency_shift": "d04",
        "continuation_shift": "d08",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_b7c10cfc9ee418f55b4bd6ae"
    },
    {
      "sample_id": "req_1524712655c39ca75d24",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_67578f78bc70b77efeb4b809",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 143,
      "request_key": "key_08476a1e53ac1fbfc28ebb8bc722ea43cea21b8c650224706c19db1c169aa705",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d08",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d01",
        "memory_shift": "d05",
        "dependency_shift": "d07",
        "continuation_shift": "d10",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_67578f78bc70b77efeb4b809"
    },
    {
      "sample_id": "req_1581a0d2fc4626dcef5c",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_e5aa1c11afc0c415c4e5424c",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 115,
      "request_key": "key_d3c149cfe9c5ece0e5abe6590e70e7fd16f8cb85d7c18bd9c758fbd2e3b03646",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d06",
        "source_self_shift": "d07",
        "source_external_shift": "d05",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_e5aa1c11afc0c415c4e5424c"
    },
    {
      "sample_id": "req_16e3aff2b19e7fab3e2e",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_877ad4a6d7ad7509702730c8",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 60,
      "request_key": "key_b1f3b60b00e0e0c8c8106fc3644d54d5849409c9397b56ec354521f6ac6e0e7b",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d06",
        "source_self_shift": "d08",
        "source_external_shift": "d07",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d10",
        "continuation_shift": "d04",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_877ad4a6d7ad7509702730c8"
    },
    {
      "sample_id": "req_19511a665b160e6273f4",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_d783d694efe3b199cc60de59",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 63,
      "request_key": "key_9cfe42818cd11ab02dad0faf95c225eea903ecff77b653714038da891e7b6719",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d07",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d09",
        "memory_shift": "d05",
        "dependency_shift": "d01",
        "continuation_shift": "d08",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_d783d694efe3b199cc60de59"
    },
    {
      "sample_id": "req_197328d98681caf19eaf",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_342ae54cf26192efc78b2b90",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 39,
      "request_key": "key_56df9345e83a371940db95257c73575ef4d06baed6f5ab85307fc1fd4c818e24",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d04",
        "source_self_shift": "d03",
        "source_external_shift": "d06",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d02",
        "memory_shift": "d07",
        "dependency_shift": "d01",
        "continuation_shift": "d10",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_342ae54cf26192efc78b2b90"
    },
    {
      "sample_id": "req_198b054f982a9e741882",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_c9176e3e50d5ffcf1af3e57f",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 67,
      "request_key": "key_8355ffd9d5c95f2194d21dd4c0dd0009be8b454fb392bb83874906942fe9d543",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d04",
        "source_self_shift": "d05",
        "source_external_shift": "d03",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d06",
        "memory_shift": "d11",
        "dependency_shift": "d09",
        "continuation_shift": "d01",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_c9176e3e50d5ffcf1af3e57f"
    },
    {
      "sample_id": "req_1ad1f4c15c3aca290280",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_c3c55ccd9e0d50de520c600a",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 248,
      "request_key": "key_0d8764f9aeb3c1d7964b47da9c54fcdf041ce213e814703f17de914366c422ce",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d05",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d02",
        "memory_shift": "d06",
        "dependency_shift": "d07",
        "continuation_shift": "d01",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_c3c55ccd9e0d50de520c600a"
    },
    {
      "sample_id": "req_1b62da431fe061084242",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_b7e7294a30f3d9f18ca086c6",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 189,
      "request_key": "key_519077985248193c06e702eff635f421922cc8fcdce611f394986ad61234aa4a",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d09",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d08",
        "continuation_shift": "d03",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_b7e7294a30f3d9f18ca086c6"
    },
    {
      "sample_id": "req_1e2f350032f102b64f4f",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_09215a536801e882b4b9b1ac",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 86,
      "request_key": "key_4d783df2106b872ab029e7be9be65cf04b62c617c45134e48c1c205e2d5a7443",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d07",
        "source_self_shift": "d09",
        "source_external_shift": "d08",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d03",
        "memory_shift": "d06",
        "dependency_shift": "d02",
        "continuation_shift": "d01",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_09215a536801e882b4b9b1ac"
    },
    {
      "sample_id": "req_1f05e782b91ab751d1b1",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_085b4bb4861372428dbf4580",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 171,
      "request_key": "key_54c3ae6f9089ae24d16c38403824c081d9d3d087ded671244ba5104691254d5e",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d08",
        "source_self_shift": "d06",
        "source_external_shift": "d02",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d11",
        "memory_shift": "d10",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_085b4bb4861372428dbf4580"
    },
    {
      "sample_id": "req_1f3a606495b095e0e792",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_5b829abaca65624b3476f82d",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 153,
      "request_key": "key_7c99f97fc96d7254deaa8bb5a154f5949053477523431310c1038ff73ca4d732",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d07",
        "source_self_shift": "d04",
        "source_external_shift": "d01",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d11",
        "memory_shift": "d02",
        "dependency_shift": "d05",
        "continuation_shift": "d09",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_5b829abaca65624b3476f82d"
    },
    {
      "sample_id": "req_1f8fca0c68ab31c7d61f",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d0b041257c3e268000dbe5d9",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 190,
      "request_key": "key_4d07d9099c3635912e50bf8c87f011086392b9975d5bb786a7eed33e5b8fa9f9",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d11",
        "source_self_shift": "d01",
        "source_external_shift": "d10",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d03",
        "memory_shift": "d04",
        "dependency_shift": "d07",
        "continuation_shift": "d02",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_d0b041257c3e268000dbe5d9"
    },
    {
      "sample_id": "req_20360efa65b009f8be9b",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_a24f65403dccb6325866605d",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 237,
      "request_key": "key_e1f58af164963c058687aabd963b263899f35e70cf40d140f1cae3cde3807380",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d06",
        "source_self_shift": "d04",
        "source_external_shift": "d10",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d09",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d01",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_a24f65403dccb6325866605d"
    },
    {
      "sample_id": "req_208069aeca5494cafddf",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d8e4965d1e90a4fde2c0f864",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 309,
      "request_key": "key_cdcf776d9a082fdaec957f733ec3d6616520978d2f5b4cd79b437d28054369f9",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d05",
        "source_self_shift": "d02",
        "source_external_shift": "d01",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d10",
        "memory_shift": "d11",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_d8e4965d1e90a4fde2c0f864"
    },
    {
      "sample_id": "req_20b6c91c87e52accd128",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_b5d04a40b3de02e4628c3eff",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 1,
      "request_key": "key_e03d0bd5c4c9c44dd5e98074e961fc839afeb20026bdb623cca3dfc18e014ba4",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d10",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d11",
        "memory_shift": "d09",
        "dependency_shift": "d06",
        "continuation_shift": "d04",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_b5d04a40b3de02e4628c3eff"
    },
    {
      "sample_id": "req_22d54b3752cab2431040",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_329069e1e3d1025bb3b8793e",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 18,
      "request_key": "key_90971a030bafe0b8c8146298ed95712739d9574aab57c5336545781fb67fe5f6",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d11",
        "source_self_shift": "d07",
        "source_external_shift": "d02",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d03",
        "memory_shift": "d05",
        "dependency_shift": "d10",
        "continuation_shift": "d08",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_329069e1e3d1025bb3b8793e"
    },
    {
      "sample_id": "req_2376e50751514c8952e2",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_40ef8ef0c73300fbb45d8a3c",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 90,
      "request_key": "key_27cf6d29ea9a3c07771953e354cf9266093e4423c6f179e2ad850d312e7c01e2",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d07",
        "source_self_shift": "d10",
        "source_external_shift": "d02",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d06",
        "memory_shift": "d04",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_40ef8ef0c73300fbb45d8a3c"
    },
    {
      "sample_id": "req_239fbe508c885b3a96f4",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_292e273d99c72523fe3dbc38",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 105,
      "request_key": "key_0d92e275c9d98f42b34b8d101a16bb98e6d98e54bc09ce8652fe5c81cfeeb114",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d03",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d08",
        "continuation_shift": "d07",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_292e273d99c72523fe3dbc38"
    },
    {
      "sample_id": "req_249e7fbe2d97481b4f1d",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_a67938b6e6cb43f9d1cffff2",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 88,
      "request_key": "key_bf2abf5f1b90d98a201c4ae73896cb62be38ec322eabab12fc1c9ed78cf85ecc",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d09",
        "source_external_shift": "d05",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d03",
        "memory_shift": "d10",
        "dependency_shift": "d06",
        "continuation_shift": "d01",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_a67938b6e6cb43f9d1cffff2"
    },
    {
      "sample_id": "req_25c434d86876c1b4bdac",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_7d4beae966742b25a2d89dc5",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 302,
      "request_key": "key_31b09fb6eb0a2168ff459eb2ac5470760eb64a6a10f5ec94433bb8ccad950b89",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d04",
        "source_self_shift": "d10",
        "source_external_shift": "d09",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d08",
        "dependency_shift": "d03",
        "continuation_shift": "d06",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_7d4beae966742b25a2d89dc5"
    },
    {
      "sample_id": "req_278539e8edb9d41b32da",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_50c03e3be31479c9379412f2",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 148,
      "request_key": "key_b069da21d77974028649e8e62cd4cd5eda813ae0c4c695136ad76cf75eb5df54",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d06",
        "source_self_shift": "d07",
        "source_external_shift": "d10",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d04",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d05",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_50c03e3be31479c9379412f2"
    },
    {
      "sample_id": "req_27fdb77f3733c9b4af1e",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_d1e2050f4c9ec2b546035c75",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 183,
      "request_key": "key_8913965a2a059c1317bf6adde7a6a182a9b624ef0f28fa320fce804539a6ef8e",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d11",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d08",
        "memory_shift": "d04",
        "dependency_shift": "d10",
        "continuation_shift": "d06",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_d1e2050f4c9ec2b546035c75"
    },
    {
      "sample_id": "req_282fd10d7ead6c33bdf5",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_b048145346073281c12bb98e",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 241,
      "request_key": "key_0f9fdff55977c59acd7615d40d2531856694e60f226b5359c4484a2b3aaed452",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d04",
        "source_self_shift": "d09",
        "source_external_shift": "d03",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d10",
        "memory_shift": "d08",
        "dependency_shift": "d06",
        "continuation_shift": "d05",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_b048145346073281c12bb98e"
    },
    {
      "sample_id": "req_284c1618f8644d82e6e6",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_f13dab0c3d9ea1a8ecf194e0",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 66,
      "request_key": "key_06ee0a1ec03e29bf8501cb1dc960d77906dccdb409ef938711f095370513fb36",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d06",
        "source_self_shift": "d07",
        "source_external_shift": "d09",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d03",
        "memory_shift": "d08",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_f13dab0c3d9ea1a8ecf194e0"
    },
    {
      "sample_id": "req_288f285252b15ac8de2a",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_424306e050930047f4453eb3",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 308,
      "request_key": "key_13431ac92afe243ba2cdd8863ed61923b090689a47ca24445379d33057a9de38",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d11",
        "source_self_shift": "d07",
        "source_external_shift": "d03",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d08",
        "continuation_shift": "d09",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_424306e050930047f4453eb3"
    },
    {
      "sample_id": "req_29e5e033308787775b08",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_0e8d90f503e974b86cf2ce02",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 83,
      "request_key": "key_205aa7a82053c23358f032b68c3814c664dce63de7b3c3130beac6a24f993bf6",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d01",
        "source_self_shift": "d05",
        "source_external_shift": "d04",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d02",
        "memory_shift": "d09",
        "dependency_shift": "d11",
        "continuation_shift": "d03",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_0e8d90f503e974b86cf2ce02"
    },
    {
      "sample_id": "req_2a91d0cb81ceb71af67a",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_a633250348bfa5ab7988849c",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 129,
      "request_key": "key_a2f9efbf06a7292fad3eacded6cdc17592a2afd4eb55def786c5816b17c7a7cb",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d11",
        "source_self_shift": "d06",
        "source_external_shift": "d04",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d08",
        "memory_shift": "d07",
        "dependency_shift": "d10",
        "continuation_shift": "d09",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_a633250348bfa5ab7988849c"
    },
    {
      "sample_id": "req_2ad7cb5b197dca4fbe83",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_cf81bb82d25112b7dacdb9c3",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 307,
      "request_key": "key_bfaf9af6ceab68e05f314886ad8930a0813877167cfbee0de89844684f5637d5",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d08",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d02",
        "memory_shift": "d09",
        "dependency_shift": "d01",
        "continuation_shift": "d04",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_cf81bb82d25112b7dacdb9c3"
    },
    {
      "sample_id": "req_2c59a107967c4e04aad6",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_5a3263a66a6667106a104d8b",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 5,
      "request_key": "key_5b35717c25e65bed46444572af5dba2f916206cf3b770ad46c001441cf82466e",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d02",
        "source_self_shift": "d03",
        "source_external_shift": "d09",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d08",
        "memory_shift": "d10",
        "dependency_shift": "d05",
        "continuation_shift": "d06",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_5a3263a66a6667106a104d8b"
    },
    {
      "sample_id": "req_2c6fbb34968a1c959d58",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_0de396ffce1a894a5838071f",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 111,
      "request_key": "key_fa74d1fcfcb76b01a8133ba502a57e2a998d5303861eb8d2fd7953646b19a834",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d04",
        "source_self_shift": "d06",
        "source_external_shift": "d01",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d03",
        "memory_shift": "d07",
        "dependency_shift": "d11",
        "continuation_shift": "d05",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_0de396ffce1a894a5838071f"
    },
    {
      "sample_id": "req_2e13c5871d1931c7c5d7",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_b1a4043532df2434fef68e42",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 159,
      "request_key": "key_8667f5f6a7c4e54f85bacb9da6c47d2098cbc298060a1915cbdcb5c24c3bf3f1",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d10",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d11",
        "continuation_shift": "d03",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_b1a4043532df2434fef68e42"
    },
    {
      "sample_id": "req_2e77b728399190bd2e03",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_46488cdc83323b1c29273f0f",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 11,
      "request_key": "key_7b15d07f0b6ca43a0d72fdafcef82ee1a561ff472d1162ba68a23864d478b9e5",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d11",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d10",
        "memory_shift": "d07",
        "dependency_shift": "d03",
        "continuation_shift": "d06",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_46488cdc83323b1c29273f0f"
    },
    {
      "sample_id": "req_2eb4071fa23cc604bd1e",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_b7c10cfc9ee418f55b4bd6ae",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 185,
      "request_key": "key_400c4df859b863aaed8cab79b491dfac12e1d81452d3c645bbf23332f8e50827",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d10",
        "source_self_shift": "d11",
        "source_external_shift": "d06",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d01",
        "memory_shift": "d02",
        "dependency_shift": "d04",
        "continuation_shift": "d08",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_b7c10cfc9ee418f55b4bd6ae"
    },
    {
      "sample_id": "req_2fc189beaf8d4982e826",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_687d6bc4fdd95d3af0f8fa1b",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 195,
      "request_key": "key_40d88d56cddde6afe0c1d4bef39f920b4321630c701ef5e9f1f7740bcba680cd",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d05",
        "source_self_shift": "d03",
        "source_external_shift": "d08",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d09",
        "memory_shift": "d07",
        "dependency_shift": "d10",
        "continuation_shift": "d01",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_687d6bc4fdd95d3af0f8fa1b"
    },
    {
      "sample_id": "req_3014b9bfdea301cac6d4",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_d783d694efe3b199cc60de59",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 317,
      "request_key": "key_0ce1eceb89e6179da5a76ebb5fdbc61bc8b68674f4627f2ac54889dbc8196a62",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d07",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d09",
        "memory_shift": "d05",
        "dependency_shift": "d01",
        "continuation_shift": "d08",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_d783d694efe3b199cc60de59"
    },
    {
      "sample_id": "req_3021b9b5708f6b70f57b",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_fce8f56d11dd215371af21b8",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 2,
      "request_key": "key_0802cfa4b7db7ea1b323e86d9d28f60df8ec0b4f63b73afda910bd7182fe5940",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d06",
        "source_self_shift": "d02",
        "source_external_shift": "d04",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d01",
        "memory_shift": "d07",
        "dependency_shift": "d08",
        "continuation_shift": "d05",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_fce8f56d11dd215371af21b8"
    },
    {
      "sample_id": "req_3111cbc96d255597f1a1",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_3464902bbd081958f640b1f1",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 240,
      "request_key": "key_624dcb1012165e759f271738ab068ad8988bb237cdb3a454e9cc10e3b4acbad1",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d05",
        "source_self_shift": "d09",
        "source_external_shift": "d07",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d02",
        "memory_shift": "d08",
        "dependency_shift": "d01",
        "continuation_shift": "d06",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_3464902bbd081958f640b1f1"
    },
    {
      "sample_id": "req_314b3841761a4c0128af",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d7139b19f9822b4a78c3e227",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 209,
      "request_key": "key_c128bc30fe5d95ac00f7c39dbc7b4bbadf4a119d4d7a6f555b348df4738ca30a",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d02",
        "source_self_shift": "d11",
        "source_external_shift": "d08",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d04",
        "memory_shift": "d05",
        "dependency_shift": "d06",
        "continuation_shift": "d10",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_d7139b19f9822b4a78c3e227"
    },
    {
      "sample_id": "req_315d93ade963ca54a454",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_3cab8f2949ae06b16c0daa92",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 264,
      "request_key": "key_8cb6bd7a74b26d58e2b8416d707d9af8db1d8557f04d913d3d230227a9893b1b",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d07",
        "source_self_shift": "d01",
        "source_external_shift": "d02",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d08",
        "memory_shift": "d11",
        "dependency_shift": "d05",
        "continuation_shift": "d04",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_3cab8f2949ae06b16c0daa92"
    },
    {
      "sample_id": "req_31babd920a18abc9ea47",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_bc476d046cac8c0634dc8935",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 194,
      "request_key": "key_2393354f51fe16a50afe1c19a53a211dfce3bd0b50bb10a10a89cc0346544529",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d01",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d05",
        "memory_shift": "d10",
        "dependency_shift": "d02",
        "continuation_shift": "d09",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_bc476d046cac8c0634dc8935"
    },
    {
      "sample_id": "req_31d1354363ff9640f8a5",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_1ab18be4d84f3dfaebdaf70a",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 154,
      "request_key": "key_96e65b2de68e65438853dafe461232d2231932336b955f05bb8c50fe20de4fc5",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d05",
        "source_external_shift": "d08",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d02",
        "continuation_shift": "d06",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_1ab18be4d84f3dfaebdaf70a"
    },
    {
      "sample_id": "req_3207d5ac98b84cfc57f9",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_ec2c50da1418a9515c064a84",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 54,
      "request_key": "key_97e0ce64013f71e7cd02306b25f023b75d30abeaf3795d774922804c558750a3",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d10",
        "source_self_shift": "d11",
        "source_external_shift": "d07",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d04",
        "memory_shift": "d03",
        "dependency_shift": "d06",
        "continuation_shift": "d08",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_ec2c50da1418a9515c064a84"
    },
    {
      "sample_id": "req_325b12033bf18f48440d",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_fce8f56d11dd215371af21b8",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 125,
      "request_key": "key_27ce0907f2c78e725dfc1f1ec7e525ae73fda83fa9832f8b1dc6f4a0b14b574c",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d06",
        "source_self_shift": "d02",
        "source_external_shift": "d04",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d01",
        "memory_shift": "d07",
        "dependency_shift": "d08",
        "continuation_shift": "d05",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_fce8f56d11dd215371af21b8"
    },
    {
      "sample_id": "req_329c46e8edab6347e3de",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_8a498059e0bf230689289bdc",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 290,
      "request_key": "key_93ded5d44492c96bb9221ba6efa14befdfcda7f3c60ea04ab4adb4b74390ad68",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d02",
        "source_self_shift": "d05",
        "source_external_shift": "d09",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d01",
        "memory_shift": "d07",
        "dependency_shift": "d11",
        "continuation_shift": "d08",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_8a498059e0bf230689289bdc"
    },
    {
      "sample_id": "req_32afb1eaa50fdcb23ffe",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_25fbf94eb386b18c99dffa08",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 85,
      "request_key": "key_133ae3b1e63d3d9812c71f491ea9afe3398943fd4338544908bbeb12f07fe8d6",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d07",
        "source_external_shift": "d04",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d01",
        "memory_shift": "d05",
        "dependency_shift": "d08",
        "continuation_shift": "d02",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_25fbf94eb386b18c99dffa08"
    },
    {
      "sample_id": "req_32bf11e3ee63f0cd5312",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_f9cd7e7454793c6423708781",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 6,
      "request_key": "key_c119ff76f127efc7c8a484a7506c42ea70eed385d8ce0c69dd1675e4b5709bce",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d01",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d03",
        "memory_shift": "d09",
        "dependency_shift": "d11",
        "continuation_shift": "d10",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_f9cd7e7454793c6423708781"
    },
    {
      "sample_id": "req_347491bdd64c000c53cb",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_7be16b3c29e13f2e1656ee06",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 202,
      "request_key": "key_a607e0ced1c2c68a332e84b57375daea588cfcd06e10bbfab2588f320322e39b",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d03",
        "source_self_shift": "d01",
        "source_external_shift": "d08",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d09",
        "memory_shift": "d02",
        "dependency_shift": "d11",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_7be16b3c29e13f2e1656ee06"
    },
    {
      "sample_id": "req_34a43190d43b543b3db1",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_c3c55ccd9e0d50de520c600a",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 57,
      "request_key": "key_a659f20f2aff0cd74b90bd9f1a19ee41e760a54df64bb099f5db9c988c4cbeea",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d05",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d02",
        "memory_shift": "d06",
        "dependency_shift": "d07",
        "continuation_shift": "d01",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_c3c55ccd9e0d50de520c600a"
    },
    {
      "sample_id": "req_34db0daedc60b8341803",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_eafa1e015d8e07dbed49bf0b",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 260,
      "request_key": "key_7bae7b33b81b7f4e3ada88de712a968732f7c61bf68ae3ba17974f2adac7df36",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d03",
        "source_self_shift": "d07",
        "source_external_shift": "d05",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d11",
        "memory_shift": "d06",
        "dependency_shift": "d08",
        "continuation_shift": "d02",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_eafa1e015d8e07dbed49bf0b"
    },
    {
      "sample_id": "req_351d3219e3d38d0c680e",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_871bd289ee3846fb8d90c102",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 225,
      "request_key": "key_aa7bbcc221efa3c09485c08904f5928d06d543dad8e9ea8429ee5a546eb2d51b",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d06",
        "source_self_shift": "d07",
        "source_external_shift": "d09",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d10",
        "memory_shift": "d01",
        "dependency_shift": "d11",
        "continuation_shift": "d02",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_871bd289ee3846fb8d90c102"
    },
    {
      "sample_id": "req_35e62a086375d035505b",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_67578f78bc70b77efeb4b809",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 281,
      "request_key": "key_453fa93198e3e92ad4cee7858458502bc31916b9a869ff171c281939d5c2ce55",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d08",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d01",
        "memory_shift": "d05",
        "dependency_shift": "d07",
        "continuation_shift": "d10",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_67578f78bc70b77efeb4b809"
    },
    {
      "sample_id": "req_3a2263578febdc57f1ea",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_62073f24032d72672ba71847",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 32,
      "request_key": "key_4b3f2ab33255cabd8dcc1e8e36a109ceb7b8cb707a46b56167e09bc9ead2019e",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d02",
        "source_self_shift": "d01",
        "source_external_shift": "d08",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d10",
        "continuation_shift": "d06",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_62073f24032d72672ba71847"
    },
    {
      "sample_id": "req_3a6426b702659a61d9e1",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_d1e2050f4c9ec2b546035c75",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 52,
      "request_key": "key_3394ff391f4c451db33ac11e83752e6bf7d1834a226dbd0eb7de2da934c0b790",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d11",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d08",
        "memory_shift": "d04",
        "dependency_shift": "d10",
        "continuation_shift": "d06",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_d1e2050f4c9ec2b546035c75"
    },
    {
      "sample_id": "req_3ab0b8b1b7d100261b8f",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_25fbf94eb386b18c99dffa08",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 99,
      "request_key": "key_edd4d7b93a89d44966abb5458c5ed3eb268edeebcf733b13cd73bc260a54aa4f",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d07",
        "source_external_shift": "d04",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d01",
        "memory_shift": "d05",
        "dependency_shift": "d08",
        "continuation_shift": "d02",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_25fbf94eb386b18c99dffa08"
    },
    {
      "sample_id": "req_3b7b168fe0fd5c927a22",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_b44874aa613126f08123e315",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 21,
      "request_key": "key_2911cb29f6056011c808940faa8ef6350544e3362685659bfb25939b85a9dbd0",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d04",
        "source_self_shift": "d06",
        "source_external_shift": "d10",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d03",
        "memory_shift": "d02",
        "dependency_shift": "d07",
        "continuation_shift": "d08",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_b44874aa613126f08123e315"
    },
    {
      "sample_id": "req_3c8ed7cc6540fa0cf2b1",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_b42e3b157aa9f71fa1e01b2e",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 113,
      "request_key": "key_a889a454d4e22e005d16210aa5b9a6bd128f9ad292c01a5276876674d54ba237",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d05",
        "source_self_shift": "d01",
        "source_external_shift": "d03",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d07",
        "memory_shift": "d06",
        "dependency_shift": "d10",
        "continuation_shift": "d11",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_b42e3b157aa9f71fa1e01b2e"
    },
    {
      "sample_id": "req_3cd3c84f4fbe73c06002",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_bec9a71a9d53d8c311e8c98c",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 296,
      "request_key": "key_95b658442a63ea9be77cd27d167fb29a40059c1b41f881f5538fb897ab290bd5",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d11",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d06",
        "memory_shift": "d02",
        "dependency_shift": "d01",
        "continuation_shift": "d10",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_bec9a71a9d53d8c311e8c98c"
    },
    {
      "sample_id": "req_3cf19d364770fa930937",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_b333369ed62f5f101aedda55",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 80,
      "request_key": "key_cb2b25fc5b927baac9c48964e42763ca861a04345901a60b9d3c555f0d1cb17a",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d06",
        "source_external_shift": "d04",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d11",
        "memory_shift": "d08",
        "dependency_shift": "d09",
        "continuation_shift": "d05",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_b333369ed62f5f101aedda55"
    },
    {
      "sample_id": "req_3d965b13dd18b904a6a4",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_5a3263a66a6667106a104d8b",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 286,
      "request_key": "key_f0912d3285c07c787f553c0444bdae517813fb5f52abf512287602d1e3dea5b2",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d02",
        "source_self_shift": "d03",
        "source_external_shift": "d09",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d08",
        "memory_shift": "d10",
        "dependency_shift": "d05",
        "continuation_shift": "d06",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_5a3263a66a6667106a104d8b"
    },
    {
      "sample_id": "req_3e6e1071557119bdf38c",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_f171bfc6574b071b81d5df0f",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 212,
      "request_key": "key_13f61c4530a81fdad80298235a4bf4c2d682bcc02fe16212a2a3af89660da77e",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d07",
        "memory_shift": "d02",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_f171bfc6574b071b81d5df0f"
    },
    {
      "sample_id": "req_3ecf9cf9c02a49feaf13",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_42ad85f9ef386c1a044ce927",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 173,
      "request_key": "key_076a4f273eb87ff0238a5a6d1d394b6bfa747913e41e5b680a6b660726d53abd",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d04",
        "source_self_shift": "d03",
        "source_external_shift": "d10",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d09",
        "memory_shift": "d01",
        "dependency_shift": "d08",
        "continuation_shift": "d06",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_42ad85f9ef386c1a044ce927"
    },
    {
      "sample_id": "req_3f0d59c750081efb185e",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_ed8c073e53ba6b5aeb7ea97e",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 305,
      "request_key": "key_5f5f7de538b5c049b4822887fa226db78d52dc52f268ddbc218ffbe726500ceb",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d08",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d06",
        "memory_shift": "d04",
        "dependency_shift": "d09",
        "continuation_shift": "d01",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_ed8c073e53ba6b5aeb7ea97e"
    },
    {
      "sample_id": "req_3f1b74fbf5df94d795a7",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_f44350ec35bd0e9b5c971180",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 15,
      "request_key": "key_e28f4f8948c804e2e473a1221fa77b106fc101594bda439f6f07d9a257391c86",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d05",
        "source_self_shift": "d06",
        "source_external_shift": "d01",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d11",
        "memory_shift": "d09",
        "dependency_shift": "d03",
        "continuation_shift": "d04",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_f44350ec35bd0e9b5c971180"
    },
    {
      "sample_id": "req_406097e03b00cf067c68",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d8e4965d1e90a4fde2c0f864",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 192,
      "request_key": "key_83a3a6d7b957179ee8a5c3b5c6f55ae3f36d64c6afb64a14c333e7d3c0c2d68e",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d05",
        "source_self_shift": "d02",
        "source_external_shift": "d01",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d10",
        "memory_shift": "d11",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_d8e4965d1e90a4fde2c0f864"
    },
    {
      "sample_id": "req_427febb0fce87834d43b",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_945502f40e225c044b4ccd6c",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 228,
      "request_key": "key_6b66380aa572ba9de9f5a8382f93f433ee5677eb12cc859ac75a841f9fa0c9c4",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d07",
        "source_self_shift": "d11",
        "source_external_shift": "d05",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d06",
        "memory_shift": "d04",
        "dependency_shift": "d01",
        "continuation_shift": "d03",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_945502f40e225c044b4ccd6c"
    },
    {
      "sample_id": "req_442a62e35ee4d0c317cd",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_08c3d0caf624fe79eb415b9e",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 109,
      "request_key": "key_9e5cf3c8a47d1cfeffcd8d9119dd98a0561ca0ab0cda62e988fddca236bd7a93",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d11",
        "source_self_shift": "d04",
        "source_external_shift": "d07",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d10",
        "memory_shift": "d03",
        "dependency_shift": "d05",
        "continuation_shift": "d01",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_08c3d0caf624fe79eb415b9e"
    },
    {
      "sample_id": "req_463d3a907f879c9354d7",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_c90cf77ddc138fc94754180d",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 280,
      "request_key": "key_3f4fb0469aac87c31164957a137b62ce7e959c3c60f08a71e6d562b26eb0318e",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d10",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d01",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_c90cf77ddc138fc94754180d"
    },
    {
      "sample_id": "req_46512d94a42006b2a7db",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_4ce366e0ec3495f3503c3354",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 48,
      "request_key": "key_67774396af23c3025214851210c5460854f2a68ff0d6b2b6e861facd1e3236ba",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d08",
        "source_self_shift": "d07",
        "source_external_shift": "d10",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d11",
        "memory_shift": "d05",
        "dependency_shift": "d03",
        "continuation_shift": "d01",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_4ce366e0ec3495f3503c3354"
    },
    {
      "sample_id": "req_46ac2dbc79ed103a5a4d",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_72c47a5716e0a8346c05c841",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 314,
      "request_key": "key_1e949f15c9f6ca405436fd6bf532b30502f481d1a9a589c5076b0340044f72c2",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d10",
        "source_self_shift": "d09",
        "source_external_shift": "d05",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d08",
        "memory_shift": "d04",
        "dependency_shift": "d01",
        "continuation_shift": "d07",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_72c47a5716e0a8346c05c841"
    },
    {
      "sample_id": "req_478559db078b688d439d",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_b1b7ea6a7830ed9fe2663385",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 51,
      "request_key": "key_a86e91cea92a8482a35a900e51359c4b130ae95cf51987475fa5c95a6b787b1a",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d03",
        "source_self_shift": "d01",
        "source_external_shift": "d08",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d10",
        "memory_shift": "d07",
        "dependency_shift": "d06",
        "continuation_shift": "d02",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_b1b7ea6a7830ed9fe2663385"
    },
    {
      "sample_id": "req_4807b0f2cff04a7f25b0",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_ce9010180d22acbe8312464b",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 210,
      "request_key": "key_f1d549d9f5a0e39a19c83abd70e472c31ee39cc58e1891e02062f5a37182c5a8",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d11",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d02",
        "memory_shift": "d05",
        "dependency_shift": "d10",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_ce9010180d22acbe8312464b"
    },
    {
      "sample_id": "req_48e25c5e315ba04473f1",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_35d64383acd1daa7e0415b05",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 181,
      "request_key": "key_eb5fc2f7b1f89d2ac80deeb7a26a52b6229a212090cf53397ac466bc61259a3f",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d09",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d08",
        "memory_shift": "d04",
        "dependency_shift": "d11",
        "continuation_shift": "d02",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_35d64383acd1daa7e0415b05"
    },
    {
      "sample_id": "req_48f4f21134e27ee3df40",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_9357e87e021297487b9c1c38",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 242,
      "request_key": "key_358e2a877de3772dc40a66a0801b03e5d061f6c417745c12541fd429284ddf14",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d08",
        "source_self_shift": "d05",
        "source_external_shift": "d01",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d06",
        "memory_shift": "d03",
        "dependency_shift": "d11",
        "continuation_shift": "d09",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_9357e87e021297487b9c1c38"
    },
    {
      "sample_id": "req_49024635f443ed564edf",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_2b3317d323c523c9c206fa0f",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 75,
      "request_key": "key_af64efe198b4cdeea1c1478b21ab8974f37ce6f8479dbec475178700ba4c73a4",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d09",
        "source_self_shift": "d06",
        "source_external_shift": "d03",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d05",
        "memory_shift": "d01",
        "dependency_shift": "d02",
        "continuation_shift": "d11",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_2b3317d323c523c9c206fa0f"
    },
    {
      "sample_id": "req_4a416417b7033aaa831c",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_09215a536801e882b4b9b1ac",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 70,
      "request_key": "key_ad048e55f010e5502d5af331b4ed6ce6940cda14ee8163607acfd3d71a9a53a7",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d07",
        "source_self_shift": "d09",
        "source_external_shift": "d08",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d03",
        "memory_shift": "d06",
        "dependency_shift": "d02",
        "continuation_shift": "d01",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_09215a536801e882b4b9b1ac"
    },
    {
      "sample_id": "req_4b9977b322748c376c6f",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_bb4379680d48f15ce2bc2a36",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 252,
      "request_key": "key_0308b482b5743add7ba374eb64f03af7de59536ce7253996a2d69778c6d225d6",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d08",
        "source_self_shift": "d11",
        "source_external_shift": "d06",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d10",
        "memory_shift": "d05",
        "dependency_shift": "d09",
        "continuation_shift": "d07",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_bb4379680d48f15ce2bc2a36"
    },
    {
      "sample_id": "req_4c5b3475e686a4890836",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_5523c3ff44743324c8343183",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 199,
      "request_key": "key_640fe544b69699c57841e27c3f88ba9cb4775b48c001ca2b9c5f09eb8c101d8e",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d08",
        "source_self_shift": "d02",
        "source_external_shift": "d09",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d03",
        "memory_shift": "d05",
        "dependency_shift": "d01",
        "continuation_shift": "d10",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_5523c3ff44743324c8343183"
    },
    {
      "sample_id": "req_4da7279390b5b5597010",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_30589678a33f970f9a21bff6",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 250,
      "request_key": "key_52ab1e2902bb776fbf191557f6e90a5d1d649a562e3d50c1778eeddbd911cad9",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d09",
        "source_self_shift": "d08",
        "source_external_shift": "d11",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d02",
        "memory_shift": "d04",
        "dependency_shift": "d05",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_30589678a33f970f9a21bff6"
    },
    {
      "sample_id": "req_4e989d4788f96acb8d8e",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_a176719cfb212851d9602473",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 220,
      "request_key": "key_3000750ede6a7aa2d410598029bf2c3f6a23dd0441ed42b156d49414927a7041",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d03",
        "source_external_shift": "d01",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d05",
        "memory_shift": "d11",
        "dependency_shift": "d10",
        "continuation_shift": "d04",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_a176719cfb212851d9602473"
    },
    {
      "sample_id": "req_4ed75e57c75bfcb89f2a",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_02373c470841109170568a44",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 150,
      "request_key": "key_3b8e30c6b496a60ae9ff2ba942fcc7c5fe447eca6fdd3fe07bfa62ca1a78466d",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d01",
        "source_self_shift": "d08",
        "source_external_shift": "d02",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d03",
        "memory_shift": "d11",
        "dependency_shift": "d04",
        "continuation_shift": "d07",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_02373c470841109170568a44"
    },
    {
      "sample_id": "req_504e38ce3c7dc19cf8a7",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_bec9a71a9d53d8c311e8c98c",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 177,
      "request_key": "key_112d1707912dc469213195a6f8e81394d21f912d71b0cc289dbd838fac83a368",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d11",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d06",
        "memory_shift": "d02",
        "dependency_shift": "d01",
        "continuation_shift": "d10",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_bec9a71a9d53d8c311e8c98c"
    },
    {
      "sample_id": "req_512e5bcc9f865810bdf1",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_bacac0da173b88dd748c6009",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 29,
      "request_key": "key_392323324f043a8533a8e85674c451a61648613e5aed82c44c10a49c8ac509ef",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d03",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d11",
        "memory_shift": "d08",
        "dependency_shift": "d01",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_bacac0da173b88dd748c6009"
    },
    {
      "sample_id": "req_51507bed9ef0a963c1da",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_c90cf77ddc138fc94754180d",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 247,
      "request_key": "key_41fb0d773b18bf25cfd74f9e570d89260e9447aad657bde4f5e6ecb77911def2",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d10",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d01",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_c90cf77ddc138fc94754180d"
    },
    {
      "sample_id": "req_54495d6abd45997ff771",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_24a7445fcfe3dbf899877051",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 223,
      "request_key": "key_b6dd67d8e99f1086dbba33baabbdf468646c06178fc62db5afea4618971a9c93",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d08",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d07",
        "memory_shift": "d01",
        "dependency_shift": "d03",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_24a7445fcfe3dbf899877051"
    },
    {
      "sample_id": "req_55ddbaa936cf1c8210b3",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_a67938b6e6cb43f9d1cffff2",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 239,
      "request_key": "key_59eec7082fa4d9c638a09dad1cac8ccb0b18c40a60668c62263ebbb61a77da17",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d09",
        "source_external_shift": "d05",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d03",
        "memory_shift": "d10",
        "dependency_shift": "d06",
        "continuation_shift": "d01",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_a67938b6e6cb43f9d1cffff2"
    },
    {
      "sample_id": "req_5627ab303ef12aac6995",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_e5aa1c11afc0c415c4e5424c",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 20,
      "request_key": "key_dc7c278f10ba1e1b88568161501437cc0dc654c04f46ac1c94ab6c0ead16caf6",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d06",
        "source_self_shift": "d07",
        "source_external_shift": "d05",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_e5aa1c11afc0c415c4e5424c"
    },
    {
      "sample_id": "req_570cd4e31ffbfbe6c172",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_c9176e3e50d5ffcf1af3e57f",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 285,
      "request_key": "key_e71219eb5f7d85fe9d8caa9672e11b9692c5309300a7bba4b3f8e91349f6a5d0",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d04",
        "source_self_shift": "d05",
        "source_external_shift": "d03",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d06",
        "memory_shift": "d11",
        "dependency_shift": "d09",
        "continuation_shift": "d01",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_c9176e3e50d5ffcf1af3e57f"
    },
    {
      "sample_id": "req_57df0f99b769b5be303f",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_0c4a0553917392852a020807",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 79,
      "request_key": "key_c571f5a40e0f86912c40049f4c473288317cb51dabeb0772a00c091aa9c6b2d7",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d05",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d09",
        "memory_shift": "d08",
        "dependency_shift": "d02",
        "continuation_shift": "d07",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_0c4a0553917392852a020807"
    },
    {
      "sample_id": "req_58c5401f4b4b3f632f79",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_46630aee4fbf6cca10cbb026",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 235,
      "request_key": "key_4ca05ca1b495b5738c751fedf1f9c3cb0b0d18ce7cbf1f11b749814aa40cc35f",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d02",
        "source_self_shift": "d01",
        "source_external_shift": "d11",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d04",
        "memory_shift": "d08",
        "dependency_shift": "d05",
        "continuation_shift": "d06",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_46630aee4fbf6cca10cbb026"
    },
    {
      "sample_id": "req_58c9fa270343e0eb2f80",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_24a7445fcfe3dbf899877051",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 152,
      "request_key": "key_88617a9935ebd6f633afe42181339df7758cb602e38502abb91bbf187d1b4769",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d08",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d07",
        "memory_shift": "d01",
        "dependency_shift": "d03",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_24a7445fcfe3dbf899877051"
    },
    {
      "sample_id": "req_5a50efba8fa710628187",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_4b3bc5b15f88ba5a31fbb1ff",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 146,
      "request_key": "key_c90ad7a9fe5211246ae7c76441931949f3bc5fb55c6e0c70ec946d34c27378b8",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d08",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d07",
        "memory_shift": "d11",
        "dependency_shift": "d02",
        "continuation_shift": "d01",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_4b3bc5b15f88ba5a31fbb1ff"
    },
    {
      "sample_id": "req_5aabac65fda1c064b823",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_0c03578bf3f0ec1204021e5a",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 43,
      "request_key": "key_a9bb140dc0f78c07623e0f20b90950b2bad9dc417fc45047e6fbfdf3f1d12c18",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d04",
        "source_self_shift": "d09",
        "source_external_shift": "d11",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d08",
        "memory_shift": "d02",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_0c03578bf3f0ec1204021e5a"
    },
    {
      "sample_id": "req_5ab072eb7ff09e964bdb",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d0b041257c3e268000dbe5d9",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 271,
      "request_key": "key_6947ad70c1ae05f52f5d4adcef246bf44d5f098ff217976dd2172d57f8e642a6",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d11",
        "source_self_shift": "d01",
        "source_external_shift": "d10",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d03",
        "memory_shift": "d04",
        "dependency_shift": "d07",
        "continuation_shift": "d02",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_d0b041257c3e268000dbe5d9"
    },
    {
      "sample_id": "req_5abd24f41ac3c2d269c8",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_5ce015be1492062de2acae38",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 258,
      "request_key": "key_15c498dfda9186d3120293f593895bea5eabcb0d0c6b7de4a02e9fd9ca26e59e",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d06",
        "source_self_shift": "d10",
        "source_external_shift": "d02",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d11",
        "memory_shift": "d03",
        "dependency_shift": "d01",
        "continuation_shift": "d07",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_5ce015be1492062de2acae38"
    },
    {
      "sample_id": "req_5b83ef38cd52975a3357",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_cf81bb82d25112b7dacdb9c3",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 26,
      "request_key": "key_03303729f2f403b9114b3548d7cdbcef77ce5f06a9ddf1c2a026654f7bd66767",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d08",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d02",
        "memory_shift": "d09",
        "dependency_shift": "d01",
        "continuation_shift": "d04",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_cf81bb82d25112b7dacdb9c3"
    },
    {
      "sample_id": "req_5dd8a7ce82c4cb2c2bfc",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_877ad4a6d7ad7509702730c8",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 133,
      "request_key": "key_52cb3a87a8bd01172e9cebd65f830685d08e72628b33e58d9c6dbd5ba04846fb",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d06",
        "source_self_shift": "d08",
        "source_external_shift": "d07",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d10",
        "continuation_shift": "d04",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_877ad4a6d7ad7509702730c8"
    },
    {
      "sample_id": "req_5e30f1abdd9e0cffefbf",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_342ae54cf26192efc78b2b90",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 256,
      "request_key": "key_38834640baf9de5a6eef61e78197527aac4f5c6d15e78d469bd05b9fff9cdd62",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d04",
        "source_self_shift": "d03",
        "source_external_shift": "d06",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d02",
        "memory_shift": "d07",
        "dependency_shift": "d01",
        "continuation_shift": "d10",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_342ae54cf26192efc78b2b90"
    },
    {
      "sample_id": "req_5ff0309a811ce58ea951",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_f9cd7e7454793c6423708781",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 139,
      "request_key": "key_3bb567ffa54c0e6aefc02d1542184561377480c8acd93d730679070639e11094",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d01",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d03",
        "memory_shift": "d09",
        "dependency_shift": "d11",
        "continuation_shift": "d10",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_f9cd7e7454793c6423708781"
    },
    {
      "sample_id": "req_5ff1868315ea71bead29",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_9537766b06fa79cdd5886731",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 301,
      "request_key": "key_63cba36576966d98f5a12bbcfffbc9cae61d7dfefcfe70478128dba925b5095c",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d08",
        "source_self_shift": "d02",
        "source_external_shift": "d04",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d01",
        "memory_shift": "d06",
        "dependency_shift": "d03",
        "continuation_shift": "d11",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_9537766b06fa79cdd5886731"
    },
    {
      "sample_id": "req_60bc2532de25c20619d3",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_b1a8ec51155f135be20c9e2a",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 272,
      "request_key": "key_f8224082bf70150eff57f893c059ee1014e7ba93624fe2edfc0d2fd8893001c5",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d06",
        "source_self_shift": "d08",
        "source_external_shift": "d03",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d02",
        "memory_shift": "d04",
        "dependency_shift": "d05",
        "continuation_shift": "d01",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_b1a8ec51155f135be20c9e2a"
    },
    {
      "sample_id": "req_60c632f0b0e8f366113c",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_3c4455d94ecc78c3c4e4613c",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 37,
      "request_key": "key_e6eabe74ed20dec74ab3a7b6e3b3356c7fb4a366a5ff7fab15e52b2fd7081711",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d04",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d09",
        "memory_shift": "d03",
        "dependency_shift": "d08",
        "continuation_shift": "d02",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_3c4455d94ecc78c3c4e4613c"
    },
    {
      "sample_id": "req_60f2c4c7845807dd59a6",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_1478bc65d7711c4fa2cd75a1",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 244,
      "request_key": "key_c924d37ec8066e990f976d0728dfc106c22e7a7f5aad4307978ccce7ea5016e5",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d03",
        "source_self_shift": "d10",
        "source_external_shift": "d01",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d06",
        "memory_shift": "d05",
        "dependency_shift": "d02",
        "continuation_shift": "d11",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_1478bc65d7711c4fa2cd75a1"
    },
    {
      "sample_id": "req_616b217aab8cdf9352a6",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_d9164a3007008bc5e8edbbf8",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 161,
      "request_key": "key_b1d85cbeb712a6654b5231a8592fd3c20baa9fc84bea858c67b8a560b0cc88cc",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d08",
        "source_self_shift": "d06",
        "source_external_shift": "d10",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d02",
        "dependency_shift": "d05",
        "continuation_shift": "d03",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_d9164a3007008bc5e8edbbf8"
    },
    {
      "sample_id": "req_61953f23d6484e32b5c4",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_1b7932817aa2bcee927d61ad",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 23,
      "request_key": "key_c96bb26a6344d15b703841cab5f5b0c4ec0fe27ff2004e709723e7b210967e74",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d01",
        "source_self_shift": "d06",
        "source_external_shift": "d11",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d09",
        "memory_shift": "d03",
        "dependency_shift": "d05",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_1b7932817aa2bcee927d61ad"
    },
    {
      "sample_id": "req_62abf1eda499ceee3715",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_bc1dd03df5e4ac9c09cf154d",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 184,
      "request_key": "key_37c44fd91284dc3a04c00f4d08475d9a27009452c74ae818b5e1f889269becc4",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d05",
        "source_self_shift": "d06",
        "source_external_shift": "d10",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d03",
        "memory_shift": "d01",
        "dependency_shift": "d02",
        "continuation_shift": "d08",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_bc1dd03df5e4ac9c09cf154d"
    },
    {
      "sample_id": "req_630993f9d4113bca38e8",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_48c6a39ca53b26f5d1fdc09f",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 288,
      "request_key": "key_66e158ec182f1035dfa1fd98b12c8434d39f5f32f20db74022ef6c836325c919",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d04",
        "source_self_shift": "d06",
        "source_external_shift": "d02",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d05",
        "memory_shift": "d11",
        "dependency_shift": "d01",
        "continuation_shift": "d09",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_48c6a39ca53b26f5d1fdc09f"
    },
    {
      "sample_id": "req_6365ed5a5a1222452501",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_a7f53901b5b962d06332aa74",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 61,
      "request_key": "key_e9993063f55537fa2b6e5b93871612a611c07a64370f53c112448925c12867e3",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d07",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d02",
        "memory_shift": "d09",
        "dependency_shift": "d01",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_a7f53901b5b962d06332aa74"
    },
    {
      "sample_id": "req_64085da4c7a570a53038",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_35d64383acd1daa7e0415b05",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 7,
      "request_key": "key_0a8ead3d4ed77e27e255aa5b3d663dad468a677d2b85e880e6080349227927ef",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d09",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d08",
        "memory_shift": "d04",
        "dependency_shift": "d11",
        "continuation_shift": "d02",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_35d64383acd1daa7e0415b05"
    },
    {
      "sample_id": "req_64144cc3766ea410ad13",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_07c574d2e0c3abb734e315b4",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 50,
      "request_key": "key_a2497d92062f367aa41087e3bb9e2da8ef313d4f416051402337c827c7b2a569",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d11",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d01",
        "memory_shift": "d04",
        "dependency_shift": "d03",
        "continuation_shift": "d08",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_07c574d2e0c3abb734e315b4"
    },
    {
      "sample_id": "req_6447253fdb654dd8f128",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_5591c95ea97cf97be7e1c21f",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 229,
      "request_key": "key_49ef6e8c30747b3bc16dd079fd9ecdbb39b1140350f7bdffc4aff3943909e17e",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d05",
        "source_self_shift": "d11",
        "source_external_shift": "d10",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d04",
        "memory_shift": "d08",
        "dependency_shift": "d07",
        "continuation_shift": "d06",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_5591c95ea97cf97be7e1c21f"
    },
    {
      "sample_id": "req_64a211bc35caa80a4042",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_3464902bbd081958f640b1f1",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 24,
      "request_key": "key_e5054b321a243ede6a0fa3076d190b556bcab8589a501a2e9a9a4768b56ba54f",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d05",
        "source_self_shift": "d09",
        "source_external_shift": "d07",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d02",
        "memory_shift": "d08",
        "dependency_shift": "d01",
        "continuation_shift": "d06",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_3464902bbd081958f640b1f1"
    },
    {
      "sample_id": "req_64ddeda0528b39647763",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_b048145346073281c12bb98e",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 204,
      "request_key": "key_92748e6229030b8fcdb4d8a1b6343a3559796e0fd5bf97ad8454f2543c7f47ea",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d04",
        "source_self_shift": "d09",
        "source_external_shift": "d03",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d10",
        "memory_shift": "d08",
        "dependency_shift": "d06",
        "continuation_shift": "d05",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_b048145346073281c12bb98e"
    },
    {
      "sample_id": "req_66852d516e3d2e5c1ad6",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_fe905845124631036cc92e95",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 231,
      "request_key": "key_385603d278995dfc7efd9b3580eb8585bb5bde824b87b37497de55b3babacaac",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d08",
        "source_self_shift": "d02",
        "source_external_shift": "d03",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d06",
        "memory_shift": "d10",
        "dependency_shift": "d07",
        "continuation_shift": "d01",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_fe905845124631036cc92e95"
    },
    {
      "sample_id": "req_669a5f6dec0f26a45f46",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_487e1a0673aef9eae95b049d",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 303,
      "request_key": "key_0cfed4d78f4d6fd552fd61ec73f2f20c010648a45c9fcc3aae513b7ba4d60864",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d04",
        "source_self_shift": "d07",
        "source_external_shift": "d09",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d11",
        "memory_shift": "d02",
        "dependency_shift": "d01",
        "continuation_shift": "d08",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_487e1a0673aef9eae95b049d"
    },
    {
      "sample_id": "req_6792592184819bfcad19",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_0c4a0553917392852a020807",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 216,
      "request_key": "key_32c81d32ce2d2f108fa49fc637d61af82e2319c7d3ed5c08f245f4a64212aecb",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d05",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d09",
        "memory_shift": "d08",
        "dependency_shift": "d02",
        "continuation_shift": "d07",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_0c4a0553917392852a020807"
    },
    {
      "sample_id": "req_68af2879493c3d68ce77",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_b9e8a538417a84d96a6a9acb",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 310,
      "request_key": "key_d4f717505ba04eaedaabf48c49a6c43a4c56c64e857bb50f4fbc41568ed89a84",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d06",
        "source_self_shift": "d03",
        "source_external_shift": "d04",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d11",
        "memory_shift": "d02",
        "dependency_shift": "d01",
        "continuation_shift": "d05",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_b9e8a538417a84d96a6a9acb"
    },
    {
      "sample_id": "req_68ca131dce4845f93bff",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_c4bb80e1160c737ac8cb2d69",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 31,
      "request_key": "key_723f8231c22ba606309bd53f1b79bf2f73ee0bb88fda7eb190a4be0cb1d256ab",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d08",
        "source_self_shift": "d07",
        "source_external_shift": "d03",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d04",
        "continuation_shift": "d11",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_c4bb80e1160c737ac8cb2d69"
    },
    {
      "sample_id": "req_692146672c6f500f36f1",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_b1a4043532df2434fef68e42",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 176,
      "request_key": "key_2f85f5b0b1fda41d62a8770dfeb5e3158c52355c7d103aa3a1dd1ca2ba1f3e0d",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d10",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d11",
        "continuation_shift": "d03",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_b1a4043532df2434fef68e42"
    },
    {
      "sample_id": "req_6b0e1e3b719e107d1d7c",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_da18b0d9742f9267149196ce",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 28,
      "request_key": "key_e0dbea4d41695d77e0163a03d235e1dadd1d981da18679f5527f2870b3b92b70",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d10",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d04",
        "memory_shift": "d08",
        "dependency_shift": "d07",
        "continuation_shift": "d05",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_da18b0d9742f9267149196ce"
    },
    {
      "sample_id": "req_6b3b3d55359b34175796",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_00b38dfc67ffd122c60d42d5",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 119,
      "request_key": "key_4af3feaa3af7ad041e31c78abe9a19d1be54811514275357f09c1f592eaa3326",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d03",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d08",
        "memory_shift": "d07",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_00b38dfc67ffd122c60d42d5"
    },
    {
      "sample_id": "req_6d1e7671a2e47c39df21",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_48c6a39ca53b26f5d1fdc09f",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 298,
      "request_key": "key_623cc1f573864e3001f9fb4b4a4301a4a41bebe21a00cab68e43166f80daeeaa",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d04",
        "source_self_shift": "d06",
        "source_external_shift": "d02",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d05",
        "memory_shift": "d11",
        "dependency_shift": "d01",
        "continuation_shift": "d09",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_48c6a39ca53b26f5d1fdc09f"
    },
    {
      "sample_id": "req_6d493183578f6416ccb1",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_dc0e623355c3894f25e032ca",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 164,
      "request_key": "key_4a2a595ecf8936dc49747778164134061e6cb99e4e3190016ed0295702ce21b9",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d09",
        "source_self_shift": "d07",
        "source_external_shift": "d02",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d01",
        "memory_shift": "d10",
        "dependency_shift": "d05",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_dc0e623355c3894f25e032ca"
    },
    {
      "sample_id": "req_6ede24963f4ed6a5cc17",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d2cd7faa9c647946aea2501c",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 100,
      "request_key": "key_22782d0c4d710e40a952efd746cd14c8cb6e5260091024d6fdbd29f5b169f698",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d06",
        "source_self_shift": "d04",
        "source_external_shift": "d10",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d03",
        "memory_shift": "d02",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_d2cd7faa9c647946aea2501c"
    },
    {
      "sample_id": "req_6f4fa433fb8d752e7c02",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_b333369ed62f5f101aedda55",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 65,
      "request_key": "key_d94271b92192b5122a213f5b1bd002867458337fd45f3da4639994d613afab89",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d06",
        "source_external_shift": "d04",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d11",
        "memory_shift": "d08",
        "dependency_shift": "d09",
        "continuation_shift": "d05",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_b333369ed62f5f101aedda55"
    },
    {
      "sample_id": "req_6fcc3d98b1bafcc4d407",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_ff8db662b484565c6a45d9bb",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 108,
      "request_key": "key_070ea176c214248d44e4fc488eab2846d96c427725f9e877fc8c18e9e03de8fe",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d06",
        "source_self_shift": "d10",
        "source_external_shift": "d04",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d09",
        "memory_shift": "d03",
        "dependency_shift": "d05",
        "continuation_shift": "d08",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_ff8db662b484565c6a45d9bb"
    },
    {
      "sample_id": "req_700fa3e1bb8c19f7637d",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_543f7a6d695acccd8dd46b5a",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 34,
      "request_key": "key_20cbafd6b9e42e5abdc14657e38f728c2316b5b332bc61e9c9dafbb52444efa2",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d04",
        "source_self_shift": "d08",
        "source_external_shift": "d07",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d03",
        "memory_shift": "d05",
        "dependency_shift": "d11",
        "continuation_shift": "d02",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_543f7a6d695acccd8dd46b5a"
    },
    {
      "sample_id": "req_71df0dbabc3011f9b545",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_43a6b5d7bcc0121999c65ea7",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 293,
      "request_key": "key_736fdbbda4e29ba67e9e04674f8e75aaabff8a1a187ee83ae69cf6c0b98f9731",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d05",
        "source_self_shift": "d11",
        "source_external_shift": "d01",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d07",
        "memory_shift": "d02",
        "dependency_shift": "d09",
        "continuation_shift": "d06",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_43a6b5d7bcc0121999c65ea7"
    },
    {
      "sample_id": "req_738fffcd0f3f1bbd3c83",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_086216924462a1b521fdeb96",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 42,
      "request_key": "key_3ef31cea1180057481d7c500168db5e7afa0db1d27556976ee2d1e81b7540db3",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d07",
        "source_self_shift": "d01",
        "source_external_shift": "d10",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d04",
        "memory_shift": "d03",
        "dependency_shift": "d06",
        "continuation_shift": "d08",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_086216924462a1b521fdeb96"
    },
    {
      "sample_id": "req_739e842f44831dc28281",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_3c4455d94ecc78c3c4e4613c",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 265,
      "request_key": "key_e4d1d1d0cb66f288f4dc5f6cf27138488deeb769af002cdb1d161d0b89fe6458",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d04",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d09",
        "memory_shift": "d03",
        "dependency_shift": "d08",
        "continuation_shift": "d02",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_3c4455d94ecc78c3c4e4613c"
    },
    {
      "sample_id": "req_73a7d797612dba476d44",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_8819238ea370d2325f6ca896",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 98,
      "request_key": "key_cbe62a9848c60a82fb98c9867d0e2fef0fd26077966bb0dfd25566251f2e2748",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d05",
        "source_self_shift": "d07",
        "source_external_shift": "d11",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d04",
        "memory_shift": "d09",
        "dependency_shift": "d02",
        "continuation_shift": "d01",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_8819238ea370d2325f6ca896"
    },
    {
      "sample_id": "req_7484ce1d0191398bf488",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_798d84b18ee8e927939f647d",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 294,
      "request_key": "key_fd68f258cdca402b7adc06c9d46ef0c4a5e90b3c7e723fe60680d14e1e5392a0",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d01",
        "source_self_shift": "d08",
        "source_external_shift": "d05",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d11",
        "memory_shift": "d06",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_798d84b18ee8e927939f647d"
    },
    {
      "sample_id": "req_749a60a713c266df282e",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_b1b7ea6a7830ed9fe2663385",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 47,
      "request_key": "key_457cbd4733c956e479cf767b6d095ee61ea1fdc66ed70ea1aacaa0672a17d22f",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d03",
        "source_self_shift": "d01",
        "source_external_shift": "d08",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d10",
        "memory_shift": "d07",
        "dependency_shift": "d06",
        "continuation_shift": "d02",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_b1b7ea6a7830ed9fe2663385"
    },
    {
      "sample_id": "req_762efda2900c83e85a6b",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_5591c95ea97cf97be7e1c21f",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 68,
      "request_key": "key_a5c4773e964df10f42c0fa27ee7b1a47d99be40f890191de38e4efbb7e879509",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d05",
        "source_self_shift": "d11",
        "source_external_shift": "d10",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d04",
        "memory_shift": "d08",
        "dependency_shift": "d07",
        "continuation_shift": "d06",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_5591c95ea97cf97be7e1c21f"
    },
    {
      "sample_id": "req_78d071761b22c853ee69",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_297718116875bdca88148885",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 81,
      "request_key": "key_2f30a50165476269fbbad671221fd8a23203e888df087164985ef6c697891a2b",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d05",
        "source_external_shift": "d07",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d02",
        "memory_shift": "d09",
        "dependency_shift": "d10",
        "continuation_shift": "d08",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_297718116875bdca88148885"
    },
    {
      "sample_id": "req_7969acf8e420f1834c4a",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_ed9c853f1fc86ca61407722b",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 160,
      "request_key": "key_d6f8add0a68a3d4a4f861dc8e0efc2b72c9aa63780a6cb4b905b8a6ee22b6007",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d04",
        "source_self_shift": "d09",
        "source_external_shift": "d10",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d11",
        "memory_shift": "d03",
        "dependency_shift": "d08",
        "continuation_shift": "d07",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_ed9c853f1fc86ca61407722b"
    },
    {
      "sample_id": "req_7a042713a256739f2c43",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_6d99dbf187f10733d18381f9",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 36,
      "request_key": "key_0b1645c624a25f333a01e47729ec62630a059c276bd9c23d2d4aeaf6cbef6855",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d02",
        "source_self_shift": "d08",
        "source_external_shift": "d11",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_6d99dbf187f10733d18381f9"
    },
    {
      "sample_id": "req_7bbbf53ce1949a0ad308",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_9e76b878815e5f96d6080b64",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 144,
      "request_key": "key_e5ad3a024b83631f7067b212ad88c6929de7e6689e8909f1ab8841d2e16748d9",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d05",
        "source_self_shift": "d10",
        "source_external_shift": "d01",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d08",
        "dependency_shift": "d06",
        "continuation_shift": "d04",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_9e76b878815e5f96d6080b64"
    },
    {
      "sample_id": "req_7bee2c13635cfe67019e",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_687d6bc4fdd95d3af0f8fa1b",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 246,
      "request_key": "key_ff861d640f835b195d7f1c32d1edc487e0f555e9dc1e500ac9a1fbb40fe14506",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d05",
        "source_self_shift": "d03",
        "source_external_shift": "d08",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d09",
        "memory_shift": "d07",
        "dependency_shift": "d10",
        "continuation_shift": "d01",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_687d6bc4fdd95d3af0f8fa1b"
    },
    {
      "sample_id": "req_7d4c982929d9fcbdec32",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_633202982f7da94d91b5aad2",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 284,
      "request_key": "key_1c54fb258ec1e44a3976be9ed98e910e2bf16f168267c3c50e260cb8bdd96d81",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d10",
        "source_self_shift": "d07",
        "source_external_shift": "d06",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d05",
        "memory_shift": "d08",
        "dependency_shift": "d09",
        "continuation_shift": "d02",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_633202982f7da94d91b5aad2"
    },
    {
      "sample_id": "req_7f53ab4e0a0ac44dc9f0",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_f15ef2aabbe3ee7b950ee915",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 96,
      "request_key": "key_35286a4408a4d7c435384bfc0fb858b6bd2edfcf3a685f77082d39c502c0e93f",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d05",
        "source_self_shift": "d10",
        "source_external_shift": "d03",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d11",
        "memory_shift": "d01",
        "dependency_shift": "d07",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_f15ef2aabbe3ee7b950ee915"
    },
    {
      "sample_id": "req_7fcffe8a98863c7cfe06",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_45366d3840acdac1d1352666",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 22,
      "request_key": "key_7e34577e07210653da5f0b9349506e21b41973a47dfeb7725250d299b24deb07",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d09",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d10",
        "memory_shift": "d06",
        "dependency_shift": "d07",
        "continuation_shift": "d02",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_45366d3840acdac1d1352666"
    },
    {
      "sample_id": "req_80ae173a3c348456d1c4",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_e22b5ea1d014a464d9f91ea6",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 243,
      "request_key": "key_f1b6ee1f523a761b8bd5b4a9bef80e33a0a54f8150003a7c7e21e104fb2fda34",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d02",
        "source_self_shift": "d06",
        "source_external_shift": "d09",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d01",
        "memory_shift": "d07",
        "dependency_shift": "d08",
        "continuation_shift": "d03",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_e22b5ea1d014a464d9f91ea6"
    },
    {
      "sample_id": "req_814da8ba2e0791d7c07f",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_f3882227d243d960996ede1e",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 132,
      "request_key": "key_a3dfc8aa0a9957f6d1cf9a02767147edb14b82e1057847aeff5c2b21d84d52c1",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d05",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d07",
        "memory_shift": "d02",
        "dependency_shift": "d01",
        "continuation_shift": "d11",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_f3882227d243d960996ede1e"
    },
    {
      "sample_id": "req_85e87b7921d797c2ff9c",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_1549eddd8c1dcc62b6a2c163",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 167,
      "request_key": "key_c736d20aac8383b8ebeb3ad7101f58f1488f4a02c558ea37ab94d94ef2601f34",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d06",
        "source_external_shift": "d05",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d07",
        "memory_shift": "d04",
        "dependency_shift": "d09",
        "continuation_shift": "d03",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_1549eddd8c1dcc62b6a2c163"
    },
    {
      "sample_id": "req_8632a7a1c5a20bdf16b9",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_c4bb80e1160c737ac8cb2d69",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 263,
      "request_key": "key_53bb880e6ce8a551ca56e0ad7bde29781f6474049ade3d3b9ac09d0e6f0f82c7",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d08",
        "source_self_shift": "d07",
        "source_external_shift": "d03",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d04",
        "continuation_shift": "d11",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_c4bb80e1160c737ac8cb2d69"
    },
    {
      "sample_id": "req_86ccd8d6e12306cf2eeb",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_4b3bc5b15f88ba5a31fbb1ff",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 200,
      "request_key": "key_70f98233bdc3ad9e8c09552756cf5587c4e86466dce5ff5af7daa13e6b98183f",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d08",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d07",
        "memory_shift": "d11",
        "dependency_shift": "d02",
        "continuation_shift": "d01",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_4b3bc5b15f88ba5a31fbb1ff"
    },
    {
      "sample_id": "req_86d6958a7751cc67a4e6",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_ed8c073e53ba6b5aeb7ea97e",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 266,
      "request_key": "key_da4e45711ea78cae343e0a14ebc86233125a2c07fa94c5be5fee4613d44f30a4",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d08",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d06",
        "memory_shift": "d04",
        "dependency_shift": "d09",
        "continuation_shift": "d01",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_ed8c073e53ba6b5aeb7ea97e"
    },
    {
      "sample_id": "req_8795b0b982019e255c11",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_a88c6ce24c99f072d21edf0d",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 127,
      "request_key": "key_44ed8462ec71ef8b2b0ed5f7ee131d038bde784571429cfcac888d96e0bfd7f7",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d02",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d04",
        "memory_shift": "d09",
        "dependency_shift": "d07",
        "continuation_shift": "d08",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_a88c6ce24c99f072d21edf0d"
    },
    {
      "sample_id": "req_891736d0ffba4eec04f2",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_329069e1e3d1025bb3b8793e",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 274,
      "request_key": "key_4e5bfe2ea92af88c983c8dd97dd1686f7026d483ca1be32054c715e6ccd6ccaa",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d11",
        "source_self_shift": "d07",
        "source_external_shift": "d02",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d03",
        "memory_shift": "d05",
        "dependency_shift": "d10",
        "continuation_shift": "d08",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_329069e1e3d1025bb3b8793e"
    },
    {
      "sample_id": "req_8c965df9c221d9c36d88",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_424306e050930047f4453eb3",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 124,
      "request_key": "key_49ea9ba974cf352ac5dcfd0fed3f4d34b1279610598fbc3e15bf68e9d4581449",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d11",
        "source_self_shift": "d07",
        "source_external_shift": "d03",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d08",
        "continuation_shift": "d09",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_424306e050930047f4453eb3"
    },
    {
      "sample_id": "req_8d49750c477632e9306a",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_12254b0d8df69103efe5de2f",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 140,
      "request_key": "key_1ddf31c7e4476c2675d8dcad8650ec53c6ed5b3f00663acc140dc7e32fb2c479",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d04",
        "source_self_shift": "d03",
        "source_external_shift": "d08",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d05",
        "memory_shift": "d02",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_12254b0d8df69103efe5de2f"
    },
    {
      "sample_id": "req_8ec8bb70f75a29891c5d",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_2b3317d323c523c9c206fa0f",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 64,
      "request_key": "key_e056e96425b3196d15c2ff589dd546760e37b2628a5fdf8ce81ca76abffca16c",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d09",
        "source_self_shift": "d06",
        "source_external_shift": "d03",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d05",
        "memory_shift": "d01",
        "dependency_shift": "d02",
        "continuation_shift": "d11",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_2b3317d323c523c9c206fa0f"
    },
    {
      "sample_id": "req_8fc2bd449feab93aa113",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_9083943f46c6a0e51ec5dfe4",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 215,
      "request_key": "key_dce6ce0357e0a376c02dbcd274dda17245f2d43de2674bc42ab6ff3ebe4e07a7",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d03",
        "source_self_shift": "d01",
        "source_external_shift": "d04",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d09",
        "memory_shift": "d02",
        "dependency_shift": "d08",
        "continuation_shift": "d07",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_9083943f46c6a0e51ec5dfe4"
    },
    {
      "sample_id": "req_90c9bfd85c16584cc7f7",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_5ba3666bdc4c5a641b0540e0",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 245,
      "request_key": "key_650ed8a558831c2d6009cc5976f97cdcf12050f6a0679465e17336640d8967dd",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d02",
        "source_self_shift": "d10",
        "source_external_shift": "d05",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d06",
        "memory_shift": "d03",
        "dependency_shift": "d11",
        "continuation_shift": "d04",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_5ba3666bdc4c5a641b0540e0"
    },
    {
      "sample_id": "req_90d1c93b89a65f8ab397",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_d3546c723cae960c393daa53",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 214,
      "request_key": "key_172c5e6e4257ee7026146097d6dac96de151be35d93585efedd701202db67036",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d05",
        "source_self_shift": "d11",
        "source_external_shift": "d04",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d10",
        "memory_shift": "d08",
        "dependency_shift": "d06",
        "continuation_shift": "d07",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_d3546c723cae960c393daa53"
    },
    {
      "sample_id": "req_9387252a7c8500183b77",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_46630aee4fbf6cca10cbb026",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 74,
      "request_key": "key_923b3412cfc41acd8dc0c31b4eee0feaecfbc1543ed831fabde07c4b57102024",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d02",
        "source_self_shift": "d01",
        "source_external_shift": "d11",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d04",
        "memory_shift": "d08",
        "dependency_shift": "d05",
        "continuation_shift": "d06",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_46630aee4fbf6cca10cbb026"
    },
    {
      "sample_id": "req_94878f14057cb465b4f4",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_b1a8ec51155f135be20c9e2a",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 196,
      "request_key": "key_1b94f51e63bef7ef5e8760b2d118ac38aba5c41f83a29b396b1e2755e84fb326",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d06",
        "source_self_shift": "d08",
        "source_external_shift": "d03",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d02",
        "memory_shift": "d04",
        "dependency_shift": "d05",
        "continuation_shift": "d01",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_b1a8ec51155f135be20c9e2a"
    },
    {
      "sample_id": "req_94894c30624bafe40aa9",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_ff8db662b484565c6a45d9bb",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 10,
      "request_key": "key_4287fae8324cfadd9476bcc6ae97f6e39ff6ab39017d2c6c57591886516ee768",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d06",
        "source_self_shift": "d10",
        "source_external_shift": "d04",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d09",
        "memory_shift": "d03",
        "dependency_shift": "d05",
        "continuation_shift": "d08",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_ff8db662b484565c6a45d9bb"
    },
    {
      "sample_id": "req_94cceb18f7d9b9fcbfe5",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d1f11816042163ec63b20b9e",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 282,
      "request_key": "key_bdcf4b2e730a8945799a52c2d0830111249bb9dd78a4a7eb0d86f15bad1d0175",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d07",
        "source_self_shift": "d10",
        "source_external_shift": "d02",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d04",
        "memory_shift": "d05",
        "dependency_shift": "d11",
        "continuation_shift": "d03",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_d1f11816042163ec63b20b9e"
    },
    {
      "sample_id": "req_964755cceceeb555021e",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_b44874aa613126f08123e315",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 16,
      "request_key": "key_5c6230480c8b532a528f06b31fda900daabfbc2f37bcb6682a6d85283c08fac1",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d04",
        "source_self_shift": "d06",
        "source_external_shift": "d10",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d03",
        "memory_shift": "d02",
        "dependency_shift": "d07",
        "continuation_shift": "d08",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_b44874aa613126f08123e315"
    },
    {
      "sample_id": "req_9737e47eb7aff0596edb",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_dd03f58a3ab018307479e46a",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 304,
      "request_key": "key_97a0d844f9111c9930620a1583fa3c1e3f44fd49e781660360462c9252199712",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d04",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d08",
        "memory_shift": "d10",
        "dependency_shift": "d02",
        "continuation_shift": "d05",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_dd03f58a3ab018307479e46a"
    },
    {
      "sample_id": "req_984b332c8c3dd6c984ef",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_46488cdc83323b1c29273f0f",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 69,
      "request_key": "key_7e52b0eb1b2dfc12b32cc1d35e5d1a82f07d67b0854a61492685e5e0580a88b1",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d11",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d10",
        "memory_shift": "d07",
        "dependency_shift": "d03",
        "continuation_shift": "d06",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_46488cdc83323b1c29273f0f"
    },
    {
      "sample_id": "req_990c770af4bdf65307f2",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_ca0b7fb3c4a0be4088833509",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 78,
      "request_key": "key_dd4b050a3ca14ef8f768e0be750d2072fb39e8dac9ff4a3187ede78352244221",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d07",
        "source_self_shift": "d04",
        "source_external_shift": "d11",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d06",
        "memory_shift": "d03",
        "dependency_shift": "d02",
        "continuation_shift": "d08",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_ca0b7fb3c4a0be4088833509"
    },
    {
      "sample_id": "req_9948aad30875cd2a52b2",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_3d319674fe2b8e5844d3a2f7",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 122,
      "request_key": "key_9bc42c152f257d0c4220fd9df138b00aa9e19833f68ee0925fc860105b9b02e5",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d06",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d10",
        "memory_shift": "d08",
        "dependency_shift": "d03",
        "continuation_shift": "d11",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_3d319674fe2b8e5844d3a2f7"
    },
    {
      "sample_id": "req_9980b3ca315cdec45661",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_79d6104aeacdc142725a3570",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 315,
      "request_key": "key_e05f7c2baca29c5da5dc416e13e466183172fa9f9813dcac8964dacb381a0bd1",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d04",
        "source_self_shift": "d08",
        "source_external_shift": "d07",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d03",
        "memory_shift": "d05",
        "dependency_shift": "d09",
        "continuation_shift": "d02",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_79d6104aeacdc142725a3570"
    },
    {
      "sample_id": "req_998326c599fb4626ff0b",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_543f7a6d695acccd8dd46b5a",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 73,
      "request_key": "key_f0de7483ac69a21a7721699947ebc0d76b484df7557145306b7ff5c0335b2398",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d04",
        "source_self_shift": "d08",
        "source_external_shift": "d07",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d03",
        "memory_shift": "d05",
        "dependency_shift": "d11",
        "continuation_shift": "d02",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_543f7a6d695acccd8dd46b5a"
    },
    {
      "sample_id": "req_99dcdcaabc1c5a18d471",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_281bcc9932e0185c3a8910db",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 174,
      "request_key": "key_6ea78f288d201ab3f942c70af0fb8e629df2db8c08f9359329d97bc726c3363f",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d02",
        "source_self_shift": "d01",
        "source_external_shift": "d11",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d06",
        "memory_shift": "d04",
        "dependency_shift": "d05",
        "continuation_shift": "d03",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_281bcc9932e0185c3a8910db"
    },
    {
      "sample_id": "req_9a543f62fc9527462af3",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_dde8bdcd0f718eaef4de8e27",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 25,
      "request_key": "key_af04c83219aaf55426f8a100cbeb5008a83f4380a5245e5db1de3d89b21008f7",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d08",
        "source_self_shift": "d04",
        "source_external_shift": "d05",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d06",
        "dependency_shift": "d09",
        "continuation_shift": "d02",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_dde8bdcd0f718eaef4de8e27"
    },
    {
      "sample_id": "req_9a8f13a2f06305c89f6b",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_a633250348bfa5ab7988849c",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 217,
      "request_key": "key_acdb00aed099fe2a90da46782f3a8c9318b40883db7a42b9242820e7be0ee6ac",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d11",
        "source_self_shift": "d06",
        "source_external_shift": "d04",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d08",
        "memory_shift": "d07",
        "dependency_shift": "d10",
        "continuation_shift": "d09",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_a633250348bfa5ab7988849c"
    },
    {
      "sample_id": "req_9b107992ae90fb12027d",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_922d359178ac6ffa7eae4e67",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 213,
      "request_key": "key_065b0ff46e49e3e4e031dabf3f7f846d51e93f9d0e05e77123bb8d1a05ece458",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d06",
        "source_self_shift": "d02",
        "source_external_shift": "d09",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d01",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_922d359178ac6ffa7eae4e67"
    },
    {
      "sample_id": "req_9b1f83679afddcf04303",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_dd03f58a3ab018307479e46a",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 62,
      "request_key": "key_f2b5016405254a2b2e9668c75ad87fe8520409f12d8c5047c92933a0d6449474",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d04",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d08",
        "memory_shift": "d10",
        "dependency_shift": "d02",
        "continuation_shift": "d05",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_dd03f58a3ab018307479e46a"
    },
    {
      "sample_id": "req_9d01f15d555896d94c12",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_54eb1d4a9293587b77a57fbd",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 4,
      "request_key": "key_36200ba797797a5c1ece2a0b40ddadd4b302fecc94daed87522f292bb28f4408",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d02",
        "source_self_shift": "d05",
        "source_external_shift": "d07",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d01",
        "memory_shift": "d03",
        "dependency_shift": "d11",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_54eb1d4a9293587b77a57fbd"
    },
    {
      "sample_id": "req_9e4799b0c2d91e5f0bf4",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_af6b0e9deec280192dadb230",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 157,
      "request_key": "key_5697dd330a0084e759bae34e90020d5b5810c63fe1f2ad2f94b3e9d58e371fde",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d02",
        "source_self_shift": "d10",
        "source_external_shift": "d09",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d07",
        "memory_shift": "d06",
        "dependency_shift": "d05",
        "continuation_shift": "d08",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_af6b0e9deec280192dadb230"
    },
    {
      "sample_id": "req_a0ec742451c978bd2541",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_e22b5ea1d014a464d9f91ea6",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 110,
      "request_key": "key_144ccc47979f1f185f29209307f635c9e7d4c85652de1016faa0b9f749c8847c",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d02",
        "source_self_shift": "d06",
        "source_external_shift": "d09",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d01",
        "memory_shift": "d07",
        "dependency_shift": "d08",
        "continuation_shift": "d03",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_e22b5ea1d014a464d9f91ea6"
    },
    {
      "sample_id": "req_a234b82c6d4212077900",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_1545b9357c679b7d080911a6",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 92,
      "request_key": "key_acf3703ffdd3e375d2fc7e03e1d10bac389ffc73dcf0e780823a08913618b179",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d02",
        "source_self_shift": "d08",
        "source_external_shift": "d11",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d04",
        "memory_shift": "d10",
        "dependency_shift": "d09",
        "continuation_shift": "d06",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_1545b9357c679b7d080911a6"
    },
    {
      "sample_id": "req_a2a3b5bd0e77ef77ec47",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_6d1f19ca6cc93a567c6172f8",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 87,
      "request_key": "key_22fa840aaf474a68a474c988c50ae67db0804bd6a469caa4539c63a1b1e4bec3",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d09",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d07",
        "memory_shift": "d01",
        "dependency_shift": "d11",
        "continuation_shift": "d10",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_6d1f19ca6cc93a567c6172f8"
    },
    {
      "sample_id": "req_a45519f3a535a32727e8",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_b42e3b157aa9f71fa1e01b2e",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 227,
      "request_key": "key_68173e2be2431b892f0473a54f5adae0a9dc8d9fc0c27c2b5ec53c7cdc33f549",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d05",
        "source_self_shift": "d01",
        "source_external_shift": "d03",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d07",
        "memory_shift": "d06",
        "dependency_shift": "d10",
        "continuation_shift": "d11",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_b42e3b157aa9f71fa1e01b2e"
    },
    {
      "sample_id": "req_a491a9fcf162d879fb2e",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_0de396ffce1a894a5838071f",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 0,
      "request_key": "key_f4a38231ccfcd85473985617103b8e47e1d28cdd57988b652e57dc36db86976e",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d04",
        "source_self_shift": "d06",
        "source_external_shift": "d01",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d03",
        "memory_shift": "d07",
        "dependency_shift": "d11",
        "continuation_shift": "d05",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_0de396ffce1a894a5838071f"
    },
    {
      "sample_id": "req_a4eae1a9d829a2090118",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d1f11816042163ec63b20b9e",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 82,
      "request_key": "key_3a16aded365bf9133590a755fec76e204c7833019ac4995e86b5c718900c95b4",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d07",
        "source_self_shift": "d10",
        "source_external_shift": "d02",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d04",
        "memory_shift": "d05",
        "dependency_shift": "d11",
        "continuation_shift": "d03",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_d1f11816042163ec63b20b9e"
    },
    {
      "sample_id": "req_a4f80916224178b4af65",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_487e1a0673aef9eae95b049d",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 59,
      "request_key": "key_e3d1bddc18c50fc85239be518ad290c1cd10c9e5b9f7cf5c6d840423ee1e77a6",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d04",
        "source_self_shift": "d07",
        "source_external_shift": "d09",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d11",
        "memory_shift": "d02",
        "dependency_shift": "d01",
        "continuation_shift": "d08",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_487e1a0673aef9eae95b049d"
    },
    {
      "sample_id": "req_a53054f07480e688cef1",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_871bd289ee3846fb8d90c102",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 211,
      "request_key": "key_33f49f547320b2e8092673b902a3a03edc860b3cd51df1e172d3e97aaef4c404",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d06",
        "source_self_shift": "d07",
        "source_external_shift": "d09",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d10",
        "memory_shift": "d01",
        "dependency_shift": "d11",
        "continuation_shift": "d02",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_871bd289ee3846fb8d90c102"
    },
    {
      "sample_id": "req_a5a8f3bc84b277e42b5e",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_a75e2099a232e3de9481f1e3",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 35,
      "request_key": "key_406dea8584b62764d0fee7c7f7e98be9f319ea4c5dc761a0f0f70f6cc47ce327",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d03",
        "source_self_shift": "d02",
        "source_external_shift": "d01",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d08",
        "memory_shift": "d07",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_a75e2099a232e3de9481f1e3"
    },
    {
      "sample_id": "req_a5c3614de7d857c21b1a",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_dc0e623355c3894f25e032ca",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 175,
      "request_key": "key_650d964feae07d5259a0510642f3d3c373004df98bfa4c11317183810946d40b",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d09",
        "source_self_shift": "d07",
        "source_external_shift": "d02",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d01",
        "memory_shift": "d10",
        "dependency_shift": "d05",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_dc0e623355c3894f25e032ca"
    },
    {
      "sample_id": "req_a64ee47e0aa3f84feecc",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_ed9c853f1fc86ca61407722b",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 208,
      "request_key": "key_a7f0edbc5a312c31753177177fd6ef86b870083a45460acc51203bc966fd758b",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d04",
        "source_self_shift": "d09",
        "source_external_shift": "d10",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d11",
        "memory_shift": "d03",
        "dependency_shift": "d08",
        "continuation_shift": "d07",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_ed9c853f1fc86ca61407722b"
    },
    {
      "sample_id": "req_a7670323f4c591a1aba6",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_d4b6a53e5b38ca4345f6f30d",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 120,
      "request_key": "key_e0c6b3e3c7f1c53be7971136d87832602a467a0be125b4ec7c3712462070e44c",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d01",
        "source_self_shift": "d04",
        "source_external_shift": "d03",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d07",
        "memory_shift": "d05",
        "dependency_shift": "d08",
        "continuation_shift": "d02",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_d4b6a53e5b38ca4345f6f30d"
    },
    {
      "sample_id": "req_a78feca8401ff99eb5f2",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_5385546f5045e857026f8a82",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 40,
      "request_key": "key_86375056b348b19107f11a28e139b07ee53bcd6932850af25a8d39a1db28be0b",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d08",
        "source_self_shift": "d09",
        "source_external_shift": "d02",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d10",
        "memory_shift": "d01",
        "dependency_shift": "d03",
        "continuation_shift": "d11",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_5385546f5045e857026f8a82"
    },
    {
      "sample_id": "req_a7a086960b6e1e78ab44",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_4d38da7d224c82ca7932fee4",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 12,
      "request_key": "key_f65fd6e3a4290bf95d1add3bd1cc2bc1afb7781f3e333ce456c5277d1f8ff456",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d04",
        "source_self_shift": "d11",
        "source_external_shift": "d02",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d03",
        "memory_shift": "d06",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_4d38da7d224c82ca7932fee4"
    },
    {
      "sample_id": "req_a7c19b8640f68066dc24",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_8a498059e0bf230689289bdc",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 312,
      "request_key": "key_56c281d498ed457ab926223a7f2ae885d3734dcfb9e2dcd27afa5fa41120953e",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d02",
        "source_self_shift": "d05",
        "source_external_shift": "d09",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d01",
        "memory_shift": "d07",
        "dependency_shift": "d11",
        "continuation_shift": "d08",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_8a498059e0bf230689289bdc"
    },
    {
      "sample_id": "req_aa27c05c7de3916c9315",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_0c03578bf3f0ec1204021e5a",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 123,
      "request_key": "key_a9c0fb037b18a4c63c4b5314ac6d08614712e15bf62e560a7dd59fb38d44ecdd",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d04",
        "source_self_shift": "d09",
        "source_external_shift": "d11",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d08",
        "memory_shift": "d02",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_0c03578bf3f0ec1204021e5a"
    },
    {
      "sample_id": "req_aa31bb21b57dfd5dc0e3",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_9160d79d273128a47d0ddae1",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 56,
      "request_key": "key_75496d361cc8ff43a63ff84aa3c464ffbb119f26958344922f4ea78a952cee21",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d10",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d04",
        "memory_shift": "d05",
        "dependency_shift": "d03",
        "continuation_shift": "d11",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_9160d79d273128a47d0ddae1"
    },
    {
      "sample_id": "req_aa997b8122cb72e74d4c",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_df3e9634f8b9e5febe778021",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 106,
      "request_key": "key_9654a812e1b61c40022a50b43872001cbef3d00250b87a17df20585853c2eafc",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d03",
        "source_self_shift": "d04",
        "source_external_shift": "d02",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d08",
        "memory_shift": "d07",
        "dependency_shift": "d09",
        "continuation_shift": "d06",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_df3e9634f8b9e5febe778021"
    },
    {
      "sample_id": "req_acd4483ea1474c4aa9e7",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_b5d04a40b3de02e4628c3eff",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 218,
      "request_key": "key_fb37124f8209c1f2897714148a72e09f36270da255188104dbc8d485f496e21f",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d10",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d11",
        "memory_shift": "d09",
        "dependency_shift": "d06",
        "continuation_shift": "d04",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_b5d04a40b3de02e4628c3eff"
    },
    {
      "sample_id": "req_ad4bafc8287a561050f8",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_922d359178ac6ffa7eae4e67",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 46,
      "request_key": "key_b0babcc20381477400cd32de338bda76e2ba87508c2e5395225c30e5b8df137f",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d06",
        "source_self_shift": "d02",
        "source_external_shift": "d09",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d01",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_922d359178ac6ffa7eae4e67"
    },
    {
      "sample_id": "req_adbd93287f1c76771c41",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_452fbd6bde28bacf314a92d4",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 121,
      "request_key": "key_3d11bdc89a87d2227bdb0732d971f9e2b171c5563538b74c026ac1cc690122d1",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d04",
        "source_self_shift": "d08",
        "source_external_shift": "d10",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d06",
        "dependency_shift": "d01",
        "continuation_shift": "d05",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_452fbd6bde28bacf314a92d4"
    },
    {
      "sample_id": "req_affcea0f859fda7f66fd",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_6f77f11471d26713b6779794",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 117,
      "request_key": "key_32a48a9a483ef1b44a416c9a45254df35a4bcb08bfa69a46427f6efaa0644fae",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d11",
        "source_self_shift": "d01",
        "source_external_shift": "d05",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d02",
        "memory_shift": "d08",
        "dependency_shift": "d03",
        "continuation_shift": "d04",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_6f77f11471d26713b6779794"
    },
    {
      "sample_id": "req_b08306b358ca64472ee3",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_4ce366e0ec3495f3503c3354",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 49,
      "request_key": "key_9cd20f574e132e4269ab42c37888b55cfbae9f440944ffc96aac8a66b255074d",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d08",
        "source_self_shift": "d07",
        "source_external_shift": "d10",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d11",
        "memory_shift": "d05",
        "dependency_shift": "d03",
        "continuation_shift": "d01",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_4ce366e0ec3495f3503c3354"
    },
    {
      "sample_id": "req_b12b2691ceb2e1f988b5",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_633202982f7da94d91b5aad2",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 283,
      "request_key": "key_a4b93dda1535f9455f5d250db6edcaba7fd8548fa8f126ba63bf7dc395f5c248",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d10",
        "source_self_shift": "d07",
        "source_external_shift": "d06",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d05",
        "memory_shift": "d08",
        "dependency_shift": "d09",
        "continuation_shift": "d02",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_633202982f7da94d91b5aad2"
    },
    {
      "sample_id": "req_b1e91e13f678939a9dfe",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_085b4bb4861372428dbf4580",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 188,
      "request_key": "key_f552f33dd8280bff7a7975d98f2b1ec05f5e7ec4d6bd59f7c539e8f573c5c1c4",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d08",
        "source_self_shift": "d06",
        "source_external_shift": "d02",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d11",
        "memory_shift": "d10",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_085b4bb4861372428dbf4580"
    },
    {
      "sample_id": "req_b3a2ed5140522f86c89b",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_2bda685236bb1671bba29cf7",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 158,
      "request_key": "key_c659dd40430be0eb35ddfb4c48f674070dd260aa3a964f5b2a2ac1e352168971",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d09",
        "source_self_shift": "d05",
        "source_external_shift": "d10",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d01",
        "memory_shift": "d06",
        "dependency_shift": "d08",
        "continuation_shift": "d03",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_2bda685236bb1671bba29cf7"
    },
    {
      "sample_id": "req_b3fa098738b61e7729c6",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_16c9f6eb9a6d10c7e2d939fc",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 13,
      "request_key": "key_7d8ac3c4b76c55d24efc0a0723e3e59f12c1b582e3d3b9f961f12c69c46e6036",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d08",
        "source_self_shift": "d07",
        "source_external_shift": "d05",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d11",
        "memory_shift": "d01",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_16c9f6eb9a6d10c7e2d939fc"
    },
    {
      "sample_id": "req_b4f1b562762a161d7e33",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_452fbd6bde28bacf314a92d4",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 9,
      "request_key": "key_b16ae600e358429fa5c484e689be96ace1f7bedf8b85cd91afed31e30603a1e2",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d04",
        "source_self_shift": "d08",
        "source_external_shift": "d10",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d06",
        "dependency_shift": "d01",
        "continuation_shift": "d05",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_452fbd6bde28bacf314a92d4"
    },
    {
      "sample_id": "req_b572f867706416944d18",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_292e273d99c72523fe3dbc38",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 297,
      "request_key": "key_b22057e24c581759d17ad951f8293c83fde55832bf742888063b39ac6c7c39ea",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d03",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d08",
        "continuation_shift": "d07",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_292e273d99c72523fe3dbc38"
    },
    {
      "sample_id": "req_b68f7f4c0e277180b63a",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_bc476d046cac8c0634dc8935",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 134,
      "request_key": "key_f74a2c7cabe71892f6f52275a4e2aa43dbf4299d93d749bd1aeeea63bc9829c8",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d01",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d05",
        "memory_shift": "d10",
        "dependency_shift": "d02",
        "continuation_shift": "d09",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_bc476d046cac8c0634dc8935"
    },
    {
      "sample_id": "req_b6aace8f88c8ddb1f273",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_d9164a3007008bc5e8edbbf8",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 72,
      "request_key": "key_2727dd617931136befad8ee64883eb4fed63c96c094b91fb6ebe6c03db08c757",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d08",
        "source_self_shift": "d06",
        "source_external_shift": "d10",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d02",
        "dependency_shift": "d05",
        "continuation_shift": "d03",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_d9164a3007008bc5e8edbbf8"
    },
    {
      "sample_id": "req_b6cad82fcaf2125476ed",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_1ab18be4d84f3dfaebdaf70a",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 44,
      "request_key": "key_f5d18d7209794f483749f71f15d19658f7d0f8317511bc7f486fae1a84e2c7e2",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d10",
        "source_self_shift": "d05",
        "source_external_shift": "d08",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d02",
        "continuation_shift": "d06",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_1ab18be4d84f3dfaebdaf70a"
    },
    {
      "sample_id": "req_b6cd90f34429a9fd7ed5",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_c972388ef974fa18456fefa8",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 45,
      "request_key": "key_fbe69e0e132b544b254281758192c4293c037c4744f8bb022bf3f668113f02b3",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d04",
        "source_self_shift": "d08",
        "source_external_shift": "d11",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d01",
        "memory_shift": "d03",
        "dependency_shift": "d07",
        "continuation_shift": "d10",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_c972388ef974fa18456fefa8"
    },
    {
      "sample_id": "req_b74cda8b9c1cd1189b9c",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_5b829abaca65624b3476f82d",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 261,
      "request_key": "key_10d8bb6ffdb79598ef17b06ee1edfe1ee68f65a52be22c39bd7954b3a540ee56",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d07",
        "source_self_shift": "d04",
        "source_external_shift": "d01",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d11",
        "memory_shift": "d02",
        "dependency_shift": "d05",
        "continuation_shift": "d09",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_5b829abaca65624b3476f82d"
    },
    {
      "sample_id": "req_b861c660c6a6feea08e4",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_e50fe39b0b6544ab7d153800",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 226,
      "request_key": "key_c68075b204bab099fae32c25df3a40c80065f09626fcfd96d42e4f1287da9c1a",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d09",
        "source_self_shift": "d05",
        "source_external_shift": "d03",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d07",
        "memory_shift": "d10",
        "dependency_shift": "d01",
        "continuation_shift": "d04",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_e50fe39b0b6544ab7d153800"
    },
    {
      "sample_id": "req_b8a4aa4d48b41355b786",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_bb077395b632c16d022b0a55",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 313,
      "request_key": "key_8b78c08249b8506a3fa64edaa256a23f95d8897b42ef81e388cfb62d6b9b409f",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d02",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d03",
        "memory_shift": "d08",
        "dependency_shift": "d07",
        "continuation_shift": "d06",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_bb077395b632c16d022b0a55"
    },
    {
      "sample_id": "req_b8c019a9d6b4857dd6f1",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_f3882227d243d960996ede1e",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 38,
      "request_key": "key_810624a3c80e437d631d12df5745bc8082d0ec08a044d0d8a247288c2fb80a8d",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d05",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d07",
        "memory_shift": "d02",
        "dependency_shift": "d01",
        "continuation_shift": "d11",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_f3882227d243d960996ede1e"
    },
    {
      "sample_id": "req_b932c06a42f64a192593",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_ce9010180d22acbe8312464b",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 142,
      "request_key": "key_d8b42cb09ca0bcfb9d96c9820abd186095ad590cebfbbd627ea0f1f3d41ad3ec",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d11",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d02",
        "memory_shift": "d05",
        "dependency_shift": "d10",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_ce9010180d22acbe8312464b"
    },
    {
      "sample_id": "req_ba219ed35b1fb623bb73",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_7be16b3c29e13f2e1656ee06",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 163,
      "request_key": "key_efe0536897cc4b7f65547fcda790af427dd68f5d3ecf17968f31ec3d002a2bbe",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d03",
        "source_self_shift": "d01",
        "source_external_shift": "d08",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d09",
        "memory_shift": "d02",
        "dependency_shift": "d11",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_7be16b3c29e13f2e1656ee06"
    },
    {
      "sample_id": "req_bac95aa4e6fada79a163",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_297718116875bdca88148885",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 232,
      "request_key": "key_2a59366c0f6f5881f60717f827fd96e40850f879e2d5d6524521bf8ae93b657a",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d05",
        "source_external_shift": "d07",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d02",
        "memory_shift": "d09",
        "dependency_shift": "d10",
        "continuation_shift": "d08",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_297718116875bdca88148885"
    },
    {
      "sample_id": "req_bb16acf4896ff040cee1",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_1b7932817aa2bcee927d61ad",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 128,
      "request_key": "key_d296a16f5c516399f66b8712b934f3e623a95ba7713c18e83532d76032ae4c81",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d01",
        "source_self_shift": "d06",
        "source_external_shift": "d11",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d09",
        "memory_shift": "d03",
        "dependency_shift": "d05",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_1b7932817aa2bcee927d61ad"
    },
    {
      "sample_id": "req_bbe0ff54d5a6f225e57b",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_945502f40e225c044b4ccd6c",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 186,
      "request_key": "key_00e953849d1e0fee9ab9ec146f3013ee83524a3355d40dfee8d2e17cac0d7719",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d07",
        "source_self_shift": "d11",
        "source_external_shift": "d05",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d06",
        "memory_shift": "d04",
        "dependency_shift": "d01",
        "continuation_shift": "d03",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_945502f40e225c044b4ccd6c"
    },
    {
      "sample_id": "req_bdf586e952832d03f87e",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_a88c6ce24c99f072d21edf0d",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 155,
      "request_key": "key_c4e27bcf7062ab6c9d8fc59e253ed9f172582a4bca721f8aab5fa9c041bd5859",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d02",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d04",
        "memory_shift": "d09",
        "dependency_shift": "d07",
        "continuation_shift": "d08",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_a88c6ce24c99f072d21edf0d"
    },
    {
      "sample_id": "req_be1feaafdbda430ca76f",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_5385546f5045e857026f8a82",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 259,
      "request_key": "key_c96fbeb8b36158ac6dc9d9418a424ea79b5d304d8f3f0a18f3bd71550ab6de0e",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d08",
        "source_self_shift": "d09",
        "source_external_shift": "d02",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d10",
        "memory_shift": "d01",
        "dependency_shift": "d03",
        "continuation_shift": "d11",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_5385546f5045e857026f8a82"
    },
    {
      "sample_id": "req_bf69b6e49db27d6fc1a6",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_5ca8bb0ee6f49b90b4615751",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 257,
      "request_key": "key_a1f1508fa7d961adf43ea77f2a22b4927ae875765580c4fda7e8a8698700e244",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d09",
        "memory_shift": "d05",
        "dependency_shift": "d06",
        "continuation_shift": "d08",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_5ca8bb0ee6f49b90b4615751"
    },
    {
      "sample_id": "req_bf7ab518897caea61960",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_c5c8a156c6dc368c275486cc",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 93,
      "request_key": "key_6cae1dd34016bf7350de13f9eba0ec1328736f39a7170e4f405e51dbd123e57f",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d01",
        "source_self_shift": "d03",
        "source_external_shift": "d02",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d04",
        "memory_shift": "d11",
        "dependency_shift": "d06",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_c5c8a156c6dc368c275486cc"
    },
    {
      "sample_id": "req_bfebd821cd065c7099b8",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_1545b9357c679b7d080911a6",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 141,
      "request_key": "key_aec8e2843989250de57ec16e52da36d7812eecda8a980e8758e7a2dd6a28624d",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d02",
        "source_self_shift": "d08",
        "source_external_shift": "d11",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d04",
        "memory_shift": "d10",
        "dependency_shift": "d09",
        "continuation_shift": "d06",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_1545b9357c679b7d080911a6"
    },
    {
      "sample_id": "req_c0137b29532a04e87523",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_9537766b06fa79cdd5886731",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 77,
      "request_key": "key_c3ccb41f8216651a711ebec6bc0daccf33fcea5043e879016c52fbc595ec8152",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d08",
        "source_self_shift": "d02",
        "source_external_shift": "d04",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d01",
        "memory_shift": "d06",
        "dependency_shift": "d03",
        "continuation_shift": "d11",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_9537766b06fa79cdd5886731"
    },
    {
      "sample_id": "req_c0f7a28ee301973cf7d2",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_d83b4caa834bc74639d191f2",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 137,
      "request_key": "key_73f4bd799d4d6f2b6c7a612a22f5092bf8fa8b7b282024ccf7ffc8e1adf70ac0",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d08",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d07",
        "continuation_shift": "d10",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_d83b4caa834bc74639d191f2"
    },
    {
      "sample_id": "req_c10897d5a9ebbd2a4528",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_f13dab0c3d9ea1a8ecf194e0",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 104,
      "request_key": "key_c475bea57d3b190e9dcf72c7aef4d5a9cd9ab67edb0e9c8ce87daeccf75a7066",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d06",
        "source_self_shift": "d07",
        "source_external_shift": "d09",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d03",
        "memory_shift": "d08",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_f13dab0c3d9ea1a8ecf194e0"
    },
    {
      "sample_id": "req_c23e58d0e4dcb3fc34c8",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_a176719cfb212851d9602473",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 114,
      "request_key": "key_c69425de66967626ae8858d15a4b59b40f8da3b0f20f39fbd493db1b53973031",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d03",
        "source_external_shift": "d01",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d05",
        "memory_shift": "d11",
        "dependency_shift": "d10",
        "continuation_shift": "d04",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_a176719cfb212851d9602473"
    },
    {
      "sample_id": "req_c39aa8de03c6045fa41d",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_bb5601381e596940b499b7ec",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 206,
      "request_key": "key_1741443863806212202854b965a0733926b3fe83499eb8831d582d5c7ae4ab3c",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d10",
        "source_self_shift": "d09",
        "source_external_shift": "d05",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d04",
        "memory_shift": "d03",
        "dependency_shift": "d01",
        "continuation_shift": "d11",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_bb5601381e596940b499b7ec"
    },
    {
      "sample_id": "req_c3f550a2736a562b782c",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_086216924462a1b521fdeb96",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 103,
      "request_key": "key_a13fc57eb3dd126088991c6c4e98318f73bb431910b683de3a3668a8a9a7ae8d",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d07",
        "source_self_shift": "d01",
        "source_external_shift": "d10",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d04",
        "memory_shift": "d03",
        "dependency_shift": "d06",
        "continuation_shift": "d08",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_086216924462a1b521fdeb96"
    },
    {
      "sample_id": "req_c4fa7ec5d5cab12e1442",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_08035f6766aaee2a732cb2e2",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 253,
      "request_key": "key_490228ecc2d4172ad65d292f78c688d4bbe8662c6f04ba77168ca9e46508ca15",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d03",
        "source_self_shift": "d05",
        "source_external_shift": "d07",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d09",
        "memory_shift": "d01",
        "dependency_shift": "d06",
        "continuation_shift": "d08",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_08035f6766aaee2a732cb2e2"
    },
    {
      "sample_id": "req_c5849d0bd4f61971e6e3",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_13532bc2b7f4179d9b525972",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 230,
      "request_key": "key_792ff471e40f5795417eaca865e4cf56ef4dd6e515840a31937922e43a3c32ed",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d08",
        "source_self_shift": "d01",
        "source_external_shift": "d02",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d03",
        "memory_shift": "d06",
        "dependency_shift": "d07",
        "continuation_shift": "d05",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_13532bc2b7f4179d9b525972"
    },
    {
      "sample_id": "req_c5d1d35fd474ffbbd5ec",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_1458de9af77b40e0fbfedad2",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 165,
      "request_key": "key_81016f63ec8f0342fed06da7b56b7dcbfd13bd3a119c8a4943f799e5c05cb676",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d07",
        "source_self_shift": "d01",
        "source_external_shift": "d05",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d08",
        "memory_shift": "d06",
        "dependency_shift": "d11",
        "continuation_shift": "d10",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_1458de9af77b40e0fbfedad2"
    },
    {
      "sample_id": "req_c62e1e87eaa29c1180e3",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_62073f24032d72672ba71847",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 84,
      "request_key": "key_b1af6e48c74d54dcb4cc69e5c520ee88e1ac1148e9028b30128c7c0478546a2c",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d02",
        "source_self_shift": "d01",
        "source_external_shift": "d08",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d10",
        "continuation_shift": "d06",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_62073f24032d72672ba71847"
    },
    {
      "sample_id": "req_c67362f43835351d9212",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_12254b0d8df69103efe5de2f",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 182,
      "request_key": "key_02353358f15842c4369abdc7116ab36031448c465a5725c647a85154e4c0bc34",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d04",
        "source_self_shift": "d03",
        "source_external_shift": "d08",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d05",
        "memory_shift": "d02",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_12254b0d8df69103efe5de2f"
    },
    {
      "sample_id": "req_c6bcff551e078fe9392e",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_c5c8a156c6dc368c275486cc",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 102,
      "request_key": "key_0d3c73688961843e81751e6a6040878c291248dd9bcfec4916bf80c51302b0d2",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d01",
        "source_self_shift": "d03",
        "source_external_shift": "d02",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d04",
        "memory_shift": "d11",
        "dependency_shift": "d06",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_c5c8a156c6dc368c275486cc"
    },
    {
      "sample_id": "req_c73adaee142eac231cc4",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_fe905845124631036cc92e95",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 234,
      "request_key": "key_f3a730aba9e04660e2b9c402261a826b6ed076c7359941f72a90744029a450a0",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d08",
        "source_self_shift": "d02",
        "source_external_shift": "d03",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d06",
        "memory_shift": "d10",
        "dependency_shift": "d07",
        "continuation_shift": "d01",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_fe905845124631036cc92e95"
    },
    {
      "sample_id": "req_c84bd9df333a86932231",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_13532bc2b7f4179d9b525972",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 91,
      "request_key": "key_01e4341ebff4c68976d4e61937f821760840037f12c1831c7a4ef9ea30a11058",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d08",
        "source_self_shift": "d01",
        "source_external_shift": "d02",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d03",
        "memory_shift": "d06",
        "dependency_shift": "d07",
        "continuation_shift": "d05",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_13532bc2b7f4179d9b525972"
    },
    {
      "sample_id": "req_c92046d599541c172fe0",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_bb4379680d48f15ce2bc2a36",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 222,
      "request_key": "key_9efa67f724e79a04d11dd457189483e505674019f788d56cdf90c07231fbaca9",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d08",
        "source_self_shift": "d11",
        "source_external_shift": "d06",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d10",
        "memory_shift": "d05",
        "dependency_shift": "d09",
        "continuation_shift": "d07",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_bb4379680d48f15ce2bc2a36"
    },
    {
      "sample_id": "req_c95ace3e4604d3080319",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_2bda685236bb1671bba29cf7",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 156,
      "request_key": "key_32ff9735562a2447ccf73b58c14a8d6d4a89b4226c0eb806cf1e90f22973d3ac",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d09",
        "source_self_shift": "d05",
        "source_external_shift": "d10",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d01",
        "memory_shift": "d06",
        "dependency_shift": "d08",
        "continuation_shift": "d03",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_2bda685236bb1671bba29cf7"
    },
    {
      "sample_id": "req_c9a71327f78cf521c7a8",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_69a51bccf38ae1dfe523bb2a",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 193,
      "request_key": "key_cf0be462b0ff406b1ae87ae2d20778735768898c65fcdf03c47a67e1501150cd",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d02",
        "source_external_shift": "d05",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d10",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d09",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_69a51bccf38ae1dfe523bb2a"
    },
    {
      "sample_id": "req_c9a9208cd97ababe5d0a",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_40ef8ef0c73300fbb45d8a3c",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 89,
      "request_key": "key_725c87635082ead825592b6d52ce3b2efa494dc9859d439d08ee510aab65acba",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d07",
        "source_self_shift": "d10",
        "source_external_shift": "d02",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d06",
        "memory_shift": "d04",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_40ef8ef0c73300fbb45d8a3c"
    },
    {
      "sample_id": "req_c9f8f1361196fb11c3e7",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_30589678a33f970f9a21bff6",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 76,
      "request_key": "key_8d01c3dcf38c275cff9cfad017146d3a52733819c6bcce6750a7b4c05d62156a",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d09",
        "source_self_shift": "d08",
        "source_external_shift": "d11",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d02",
        "memory_shift": "d04",
        "dependency_shift": "d05",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_30589678a33f970f9a21bff6"
    },
    {
      "sample_id": "req_ca639ea00aafdcd3a892",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_eafa1e015d8e07dbed49bf0b",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 27,
      "request_key": "key_c6552f4f43767e087ec42206c3d4cad71cf45b91c9b29cbda6ed636c2c5fa8d2",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d03",
        "source_self_shift": "d07",
        "source_external_shift": "d05",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d11",
        "memory_shift": "d06",
        "dependency_shift": "d08",
        "continuation_shift": "d02",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_eafa1e015d8e07dbed49bf0b"
    },
    {
      "sample_id": "req_cad474497bbb2b78f890",
      "block_index": 0,
      "block_id": "v18-block-01",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_d4b6a53e5b38ca4345f6f30d",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 201,
      "request_key": "key_22a3edc23642ac65698fc242cbf474959376faa368fae2a665cbaf4def747a20",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d01",
        "source_self_shift": "d04",
        "source_external_shift": "d03",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d07",
        "memory_shift": "d05",
        "dependency_shift": "d08",
        "continuation_shift": "d02",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_d4b6a53e5b38ca4345f6f30d"
    },
    {
      "sample_id": "req_cb87f48971103b7fbbf1",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_4d38da7d224c82ca7932fee4",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 162,
      "request_key": "key_1a15cb92683e71c5465b57542d2de8d063b6d82ea3365ff3e8088eeaeaf381a8",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d04",
        "source_self_shift": "d11",
        "source_external_shift": "d02",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d03",
        "memory_shift": "d06",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_4d38da7d224c82ca7932fee4"
    },
    {
      "sample_id": "req_cc3ae825712997c15b8a",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_54eb1d4a9293587b77a57fbd",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 19,
      "request_key": "key_d8f88b9e79724c9c4ebc822740d23f9c9266c7686122d7b623a647733a9c785f",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d02",
        "source_self_shift": "d05",
        "source_external_shift": "d07",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d01",
        "memory_shift": "d03",
        "dependency_shift": "d11",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_54eb1d4a9293587b77a57fbd"
    },
    {
      "sample_id": "req_ccf3a434ebec8a6743e1",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_69c8c17fe12bf38b7b058402",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 299,
      "request_key": "key_4234478b861cee0a116a24a350e6935a3dce7d0a45eece1ae77e770fc6682950",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d05",
        "source_self_shift": "d02",
        "source_external_shift": "d11",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d08",
        "memory_shift": "d06",
        "dependency_shift": "d04",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_69c8c17fe12bf38b7b058402"
    },
    {
      "sample_id": "req_cd45c704b9fc5bbedf19",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_02373c470841109170568a44",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 170,
      "request_key": "key_d6073afb1f8e6913d3f792e4b49cd1a9851dd4af21fa5ef4cfe68f44c42236e0",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d01",
        "source_self_shift": "d08",
        "source_external_shift": "d02",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d03",
        "memory_shift": "d11",
        "dependency_shift": "d04",
        "continuation_shift": "d07",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_02373c470841109170568a44"
    },
    {
      "sample_id": "req_d2e27b5eb076da487244",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_b2f350acf44c0081e16ca9c0",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 203,
      "request_key": "key_093139ecc342602be5c19d0279af7ba529a879f8b070cb4c85780614d6160a62",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d01",
        "memory_shift": "d08",
        "dependency_shift": "d09",
        "continuation_shift": "d02",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_b2f350acf44c0081e16ca9c0"
    },
    {
      "sample_id": "req_d690fa7415aecae152f9",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_93db28dd12469a2200268e50",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 291,
      "request_key": "key_29b1bdb813db0118fc2b3514ba2e4f7727dee81e1ad23083e9356e27178c6e37",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d07",
        "source_self_shift": "d02",
        "source_external_shift": "d01",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d11",
        "memory_shift": "d09",
        "dependency_shift": "d10",
        "continuation_shift": "d03",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_93db28dd12469a2200268e50"
    },
    {
      "sample_id": "req_d6f3a9e6c67c5840bbf7",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_bb077395b632c16d022b0a55",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 130,
      "request_key": "key_6f7b1280e80cbd93469e411692b34945ccaa439dc4d71f191955b2afd903630a",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d02",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d03",
        "memory_shift": "d08",
        "dependency_shift": "d07",
        "continuation_shift": "d06",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_bb077395b632c16d022b0a55"
    },
    {
      "sample_id": "req_d7c5d97d8f9f401e60ce",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_7f61131e926dc40e3769e3c4",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 270,
      "request_key": "key_24f897847a7cded17e13689e93b709bae394cfc3ddebb1caf0cf35606a358fb0",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d01",
        "source_self_shift": "d10",
        "source_external_shift": "d04",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d03",
        "memory_shift": "d02",
        "dependency_shift": "d07",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_7f61131e926dc40e3769e3c4"
    },
    {
      "sample_id": "req_d7fd12eb85043f521b40",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_b7e7294a30f3d9f18ca086c6",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 55,
      "request_key": "key_d289add22f3c4c327124e65c5be51e2a4168117efa4e29464d50797851d66bfd",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d09",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d02",
        "memory_shift": "d01",
        "dependency_shift": "d08",
        "continuation_shift": "d03",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_b7e7294a30f3d9f18ca086c6"
    },
    {
      "sample_id": "req_da6c822803e040bec27e",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_07c574d2e0c3abb734e315b4",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 236,
      "request_key": "key_809bf369114139b9e417fc4b43bc231adf6be97abeaee44b3466ff67113dfd27",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d07",
        "source_self_shift": "d05",
        "source_external_shift": "d11",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d01",
        "memory_shift": "d04",
        "dependency_shift": "d03",
        "continuation_shift": "d08",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_07c574d2e0c3abb734e315b4"
    },
    {
      "sample_id": "req_da89f479177ef8569868",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_9ee28747ded6f96372f07f71",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 249,
      "request_key": "key_8346ed4da61425bcb8f83d638292ecd5b3338946264448987c078c3953b1baf5",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d02",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d03",
        "memory_shift": "d06",
        "dependency_shift": "d01",
        "continuation_shift": "d11",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_9ee28747ded6f96372f07f71"
    },
    {
      "sample_id": "req_dc0fb0305744b0878520",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_ec2c50da1418a9515c064a84",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 116,
      "request_key": "key_428df8ce98a6ffe81934fa8effd86afc35557a84e6abd5d08552c8814e3a923b",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d10",
        "source_self_shift": "d11",
        "source_external_shift": "d07",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d04",
        "memory_shift": "d03",
        "dependency_shift": "d06",
        "continuation_shift": "d08",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_ec2c50da1418a9515c064a84"
    },
    {
      "sample_id": "req_dcb0f0fe848a0c56295d",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d7139b19f9822b4a78c3e227",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 224,
      "request_key": "key_4846432b6e4ebf8c23f1f9a708b394255c10839ab7c9c9595e0090748f49dd6d",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d02",
        "source_self_shift": "d11",
        "source_external_shift": "d08",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d04",
        "memory_shift": "d05",
        "dependency_shift": "d06",
        "continuation_shift": "d10",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_d7139b19f9822b4a78c3e227"
    },
    {
      "sample_id": "req_dd3023f31e0edf26631b",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_a24f65403dccb6325866605d",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 94,
      "request_key": "key_8592af38c18dd60a0e05ea2be3214df821724e8f15340eec1fb2c530486edbc7",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d06",
        "source_self_shift": "d04",
        "source_external_shift": "d10",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d09",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d01",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_a24f65403dccb6325866605d"
    },
    {
      "sample_id": "req_df72601e502ab64cb009",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_bb5601381e596940b499b7ec",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 169,
      "request_key": "key_94e3ee2ba2e51aa059a71549726df914ba73081ae3054adf1c338351dac6372c",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d10",
        "source_self_shift": "d09",
        "source_external_shift": "d05",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d04",
        "memory_shift": "d03",
        "dependency_shift": "d01",
        "continuation_shift": "d11",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_bb5601381e596940b499b7ec"
    },
    {
      "sample_id": "req_df83c626332487bec202",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_5ca8bb0ee6f49b90b4615751",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 277,
      "request_key": "key_a6815b9fdf98e24ded8cea3e7d1ce2df719bdc9f3603ceab615bb4856125235a",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d01",
        "source_external_shift": "d07",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d09",
        "memory_shift": "d05",
        "dependency_shift": "d06",
        "continuation_shift": "d08",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_5ca8bb0ee6f49b90b4615751"
    },
    {
      "sample_id": "req_df8c097c7eb347f24149",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_0e8d90f503e974b86cf2ce02",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 269,
      "request_key": "key_11c0a48fe8060eb26e66bbfc46c7cd0efe4f9aa06a2d6e0b1180343c42195ca5",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d01",
        "source_self_shift": "d05",
        "source_external_shift": "d04",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d02",
        "memory_shift": "d09",
        "dependency_shift": "d11",
        "continuation_shift": "d03",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_0e8d90f503e974b86cf2ce02"
    },
    {
      "sample_id": "req_dfd382dcd18e64ea262e",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_d83b4caa834bc74639d191f2",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 262,
      "request_key": "key_b5093b08da3eccf17443c5e19a8ce39366d873f4969480dc1a405190a8ce1808",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d08",
        "source_self_shift": "d05",
        "source_external_shift": "d06",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d09",
        "memory_shift": "d04",
        "dependency_shift": "d07",
        "continuation_shift": "d10",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_d83b4caa834bc74639d191f2"
    },
    {
      "sample_id": "req_e02f8248522b61bc09cb",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_5ba3666bdc4c5a641b0540e0",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 221,
      "request_key": "key_f8113bc2418897842aca1ef91fc14a9c7d7bb8d2e3ecf9ba4aa586ed3b6ad6e6",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d02",
        "source_self_shift": "d10",
        "source_external_shift": "d05",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d06",
        "memory_shift": "d03",
        "dependency_shift": "d11",
        "continuation_shift": "d04",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d01"
      },
      "operator_key": "axis_5ba3666bdc4c5a641b0540e0"
    },
    {
      "sample_id": "req_e0855709d41d76cd042c",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_1478bc65d7711c4fa2cd75a1",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 268,
      "request_key": "key_f3e8e9bd79880e5ef38f31547b45b620f20cd796e928b10bbf4cfcb3fd3a1e5e",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d03",
        "source_self_shift": "d10",
        "source_external_shift": "d01",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d06",
        "memory_shift": "d05",
        "dependency_shift": "d02",
        "continuation_shift": "d11",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_1478bc65d7711c4fa2cd75a1"
    },
    {
      "sample_id": "req_e15fcc10d0bed560af40",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_ca0b7fb3c4a0be4088833509",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 219,
      "request_key": "key_56784b0ad88e7453d1de35599d89e5e82df40ca5c7c373ca2a1e6a522a784c56",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d07",
        "source_self_shift": "d04",
        "source_external_shift": "d11",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d06",
        "memory_shift": "d03",
        "dependency_shift": "d02",
        "continuation_shift": "d08",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_ca0b7fb3c4a0be4088833509"
    },
    {
      "sample_id": "req_e16094310292cde14abd",
      "block_index": 15,
      "block_id": "v18-block-16",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_bacac0da173b88dd748c6009",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 136,
      "request_key": "key_6a057214392a6e341d21a8f4b63dbef1ecad4fdfb6e9544f6008721bfbda3e91",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d03",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d11",
        "memory_shift": "d08",
        "dependency_shift": "d01",
        "continuation_shift": "d07",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_bacac0da173b88dd748c6009"
    },
    {
      "sample_id": "req_e18902d7d88f81e80567",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_16c9f6eb9a6d10c7e2d939fc",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 151,
      "request_key": "key_a846e4bebc439945e60d5986c0705147fe3cf2f2e6f5675b35ee8e3558d8374a",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d08",
        "source_self_shift": "d07",
        "source_external_shift": "d05",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d11",
        "memory_shift": "d01",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_16c9f6eb9a6d10c7e2d939fc"
    },
    {
      "sample_id": "req_e3519951cc75285745cc",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_f933f29ab590ec1ac9dcc87f",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 311,
      "request_key": "key_654c6147f99dd8b2f8cdb9758c295051012f54f6619ce1e8662607db1144d4c8",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d11",
        "source_self_shift": "d08",
        "source_external_shift": "d01",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d06",
        "memory_shift": "d03",
        "dependency_shift": "d02",
        "continuation_shift": "d10",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_f933f29ab590ec1ac9dcc87f"
    },
    {
      "sample_id": "req_e36d17341b6686e26350",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_a75e2099a232e3de9481f1e3",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 289,
      "request_key": "key_ccceffd9bb1016536a7e7bff28f3e2a140097986d3ad8ce46bf1c17604a2b7b2",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d03",
        "source_self_shift": "d02",
        "source_external_shift": "d01",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d08",
        "memory_shift": "d07",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d06"
      },
      "operator_key": "axis_a75e2099a232e3de9481f1e3"
    },
    {
      "sample_id": "req_e37787e841e3179f0997",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_9ee28747ded6f96372f07f71",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 17,
      "request_key": "key_594b18de196d01c7e68aaaf162b8850a83fa70650eee3509a83897f2ca10a712",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d02",
        "source_self_shift": "d09",
        "source_external_shift": "d04",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d03",
        "memory_shift": "d06",
        "dependency_shift": "d01",
        "continuation_shift": "d11",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_9ee28747ded6f96372f07f71"
    },
    {
      "sample_id": "req_e54f15c474332b30708b",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_8819238ea370d2325f6ca896",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 187,
      "request_key": "key_1d967747eb5570fb6e9c7e5e1a7c62f4f4bd632e9d476e677a0bf6ad1855bfb7",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d05",
        "source_self_shift": "d07",
        "source_external_shift": "d11",
        "source_mixed_shift": "d03",
        "source_unknown_shift": "d04",
        "memory_shift": "d09",
        "dependency_shift": "d02",
        "continuation_shift": "d01",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_8819238ea370d2325f6ca896"
    },
    {
      "sample_id": "req_e6c7918299d0db53bf27",
      "block_index": 8,
      "block_id": "v18-block-09",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_69a51bccf38ae1dfe523bb2a",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 178,
      "request_key": "key_f1fdf4cc56b63664f0338b2504d7626e9db18a8180b101e7ee02bc6124da1eb6",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d03",
        "source_self_shift": "d02",
        "source_external_shift": "d05",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d10",
        "memory_shift": "d11",
        "dependency_shift": "d08",
        "continuation_shift": "d09",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_69a51bccf38ae1dfe523bb2a"
    },
    {
      "sample_id": "req_e739d819afdd97a93b84",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_08c3d0caf624fe79eb415b9e",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 97,
      "request_key": "key_1dc35fa327cf47777e8668f5c53307e5da32cc0251bcdd3e95bbe3649e474a8e",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d11",
        "source_self_shift": "d04",
        "source_external_shift": "d07",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d10",
        "memory_shift": "d03",
        "dependency_shift": "d05",
        "continuation_shift": "d01",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_08c3d0caf624fe79eb415b9e"
    },
    {
      "sample_id": "req_e8f7e5daf6f3adb93af1",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_9e76b878815e5f96d6080b64",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 4,
      "schedule_position": 53,
      "request_key": "key_edcbdc091262980d1c2c7347ceffa73040169ef89938e1178735504e104e2e31",
      "output_slots": {
        "belief_shift": "d02",
        "forecast_shift": "d05",
        "source_self_shift": "d10",
        "source_external_shift": "d01",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d08",
        "dependency_shift": "d06",
        "continuation_shift": "d04",
        "update_gain_departure": "d03",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_9e76b878815e5f96d6080b64"
    },
    {
      "sample_id": "req_eaab3336deb8038988e6",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_a7f53901b5b962d06332aa74",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 168,
      "request_key": "key_d07c657186eabf3a95387a4b94b697dbf42ee00719e5f595adc295290307f677",
      "output_slots": {
        "belief_shift": "d05",
        "forecast_shift": "d07",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d02",
        "memory_shift": "d09",
        "dependency_shift": "d01",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_a7f53901b5b962d06332aa74"
    },
    {
      "sample_id": "req_eb2c5d3413a1115918c5",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_b2f350acf44c0081e16ca9c0",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 306,
      "request_key": "key_028c188c38f17900bc81c25198fa328ff321f7d995cbae81e6f0c9fcff9227c2",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d01",
        "memory_shift": "d08",
        "dependency_shift": "d09",
        "continuation_shift": "d02",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_b2f350acf44c0081e16ca9c0"
    },
    {
      "sample_id": "req_eb37b58baae13f52dc25",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_d2cd7faa9c647946aea2501c",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 95,
      "request_key": "key_eb99dbe3cc04e14f186b5f8bf43e233800c07ed6b7ffdf475ec87b9c4e2fba87",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d06",
        "source_self_shift": "d04",
        "source_external_shift": "d10",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d03",
        "memory_shift": "d02",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_d2cd7faa9c647946aea2501c"
    },
    {
      "sample_id": "req_ecf68e37ea088daf64f6",
      "block_index": 11,
      "block_id": "v18-block-12",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_b33eb542863a24b75c498ab9",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 233,
      "request_key": "key_f8fd10aecaaa7475058b9ca0cb68153444fb2f9274d36419ea72bcea5fe44593",
      "output_slots": {
        "belief_shift": "d04",
        "forecast_shift": "d01",
        "source_self_shift": "d02",
        "source_external_shift": "d06",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d07",
        "memory_shift": "d11",
        "dependency_shift": "d03",
        "continuation_shift": "d09",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_b33eb542863a24b75c498ab9"
    },
    {
      "sample_id": "req_ed0c0bfe23742da6aeb2",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_00b38dfc67ffd122c60d42d5",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 71,
      "request_key": "key_45ce6eeafe30af12f64f7697d393fd618b96b34fcf55432928ea6fe3fc2299be",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d03",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d08",
        "memory_shift": "d07",
        "dependency_shift": "d11",
        "continuation_shift": "d01",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_00b38dfc67ffd122c60d42d5"
    },
    {
      "sample_id": "req_ed1aa4a60f410cf45af3",
      "block_index": 6,
      "block_id": "v18-block-07",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_dde8bdcd0f718eaef4de8e27",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 0,
      "schedule_position": 107,
      "request_key": "key_fcc5e402c3296d4bed69d815750aea2e686a52e7bf493fb698020007a0627a11",
      "output_slots": {
        "belief_shift": "d10",
        "forecast_shift": "d08",
        "source_self_shift": "d04",
        "source_external_shift": "d05",
        "source_mixed_shift": "d11",
        "source_unknown_shift": "d07",
        "memory_shift": "d06",
        "dependency_shift": "d09",
        "continuation_shift": "d02",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_dde8bdcd0f718eaef4de8e27"
    },
    {
      "sample_id": "req_ed68d09870bd298fd734",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_45366d3840acdac1d1352666",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 318,
      "request_key": "key_31d5a0ad3827284a86b59ed4430a814ad063321afc56a2850507ece4e811b999",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d09",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d10",
        "memory_shift": "d06",
        "dependency_shift": "d07",
        "continuation_shift": "d02",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_45366d3840acdac1d1352666"
    },
    {
      "sample_id": "req_ee14afb491fb64cf6851",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_e50fe39b0b6544ab7d153800",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 112,
      "request_key": "key_a817cea8ef51f0dd6397048680828359b12aa2103b7513905d1256ea0020d4cb",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d09",
        "source_self_shift": "d05",
        "source_external_shift": "d03",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d07",
        "memory_shift": "d10",
        "dependency_shift": "d01",
        "continuation_shift": "d04",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d08"
      },
      "operator_key": "axis_e50fe39b0b6544ab7d153800"
    },
    {
      "sample_id": "req_ee61b9e1b72748fb1498",
      "block_index": 7,
      "block_id": "v18-block-08",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_08035f6766aaee2a732cb2e2",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 295,
      "request_key": "key_6fe0dd48052931d0cc82eeb57c27235e2a3ada223d95d34b3849b8e0f91ea6fc",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d03",
        "source_self_shift": "d05",
        "source_external_shift": "d07",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d09",
        "memory_shift": "d01",
        "dependency_shift": "d06",
        "continuation_shift": "d08",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d02"
      },
      "operator_key": "axis_08035f6766aaee2a732cb2e2"
    },
    {
      "sample_id": "req_f0779c0bd281a60e5d22",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "comparator",
      "opaque_family_id": "axis_798d84b18ee8e927939f647d",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 278,
      "request_key": "key_ef331bbd570afa258d422f4007577a4bbce09e293ef49b9be3b75a026ccb4579",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d01",
        "source_self_shift": "d08",
        "source_external_shift": "d05",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d11",
        "memory_shift": "d06",
        "dependency_shift": "d09",
        "continuation_shift": "d04",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_798d84b18ee8e927939f647d"
    },
    {
      "sample_id": "req_f161f1a630c4bd612d73",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "precision_weighting",
      "opaque_family_id": "axis_9083943f46c6a0e51ec5dfe4",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 172,
      "request_key": "key_df586006125a6d3b480e77f998ebb42cb249e471fb8ff4d3b28219206165e335",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d03",
        "source_self_shift": "d01",
        "source_external_shift": "d04",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d09",
        "memory_shift": "d02",
        "dependency_shift": "d08",
        "continuation_shift": "d07",
        "update_gain_departure": "d11",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_9083943f46c6a0e51ec5dfe4"
    },
    {
      "sample_id": "req_f23f758d25f8c61956db",
      "block_index": 13,
      "block_id": "v18-block-14",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_c972388ef974fa18456fefa8",
      "rendering": "R1",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 149,
      "request_key": "key_73256c5f164b51dd8bccb34177f61f0bf3b4d98acc889cee0c116d5765b4799a",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d04",
        "source_self_shift": "d08",
        "source_external_shift": "d11",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d01",
        "memory_shift": "d03",
        "dependency_shift": "d07",
        "continuation_shift": "d10",
        "update_gain_departure": "d05",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_c972388ef974fa18456fefa8"
    },
    {
      "sample_id": "req_f24acafd8ef8872d396e",
      "block_index": 4,
      "block_id": "v18-block-05",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "decision_threshold",
      "opaque_family_id": "axis_bc1dd03df5e4ac9c09cf154d",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 3,
      "schedule_position": 135,
      "request_key": "key_00a46eda34b4e9ddd28f2e0e33c7b77b709bd723dec5a3d798582e5eafada47b",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d05",
        "source_self_shift": "d06",
        "source_external_shift": "d10",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d03",
        "memory_shift": "d01",
        "dependency_shift": "d02",
        "continuation_shift": "d08",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_bc1dd03df5e4ac9c09cf154d"
    },
    {
      "sample_id": "req_f2f6849d7554a500fd4e",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_281bcc9932e0185c3a8910db",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 166,
      "request_key": "key_c77cb9d9e1fe9a800b59b38922fd24b35251d846b654b141e7c4f838ca3d0eb6",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d02",
        "source_self_shift": "d01",
        "source_external_shift": "d11",
        "source_mixed_shift": "d08",
        "source_unknown_shift": "d06",
        "memory_shift": "d04",
        "dependency_shift": "d05",
        "continuation_shift": "d03",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_281bcc9932e0185c3a8910db"
    },
    {
      "sample_id": "req_f32adf01fa749fe893a2",
      "block_index": 9,
      "block_id": "v18-block-10",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_b9e8a538417a84d96a6a9acb",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 1,
      "schedule_position": 8,
      "request_key": "key_7d20813b5fe470013290b7e373a6ee3eb7f57bc06b32543d0a873fa97a863643",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d06",
        "source_self_shift": "d03",
        "source_external_shift": "d04",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d11",
        "memory_shift": "d02",
        "dependency_shift": "d01",
        "continuation_shift": "d05",
        "update_gain_departure": "d07",
        "stop_boundary_shift": "d10"
      },
      "operator_key": "axis_b9e8a538417a84d96a6a9acb"
    },
    {
      "sample_id": "req_f3352641d2a67e13e395",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "source_monitoring",
      "opaque_family_id": "axis_72c47a5716e0a8346c05c841",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 138,
      "request_key": "key_c5589feae9b3695cbef6e394bfef882a47a7347b7c404c825710dde6059bc59b",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d10",
        "source_self_shift": "d09",
        "source_external_shift": "d05",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d08",
        "memory_shift": "d04",
        "dependency_shift": "d01",
        "continuation_shift": "d07",
        "update_gain_departure": "d06",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_72c47a5716e0a8346c05c841"
    },
    {
      "sample_id": "req_f569a2ebd78f5a8ef763",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_93db28dd12469a2200268e50",
      "rendering": "R2",
      "rendering_relation": "R1_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 254,
      "request_key": "key_b5c314c981c3a07e76b4ba7ed2127996a745735f27c47ea283fdd7767f21fe68",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d07",
        "source_self_shift": "d02",
        "source_external_shift": "d01",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d11",
        "memory_shift": "d09",
        "dependency_shift": "d10",
        "continuation_shift": "d03",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_93db28dd12469a2200268e50"
    },
    {
      "sample_id": "req_f649a1902c688ac2b4eb",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_6d1f19ca6cc93a567c6172f8",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 238,
      "request_key": "key_326c4703353134a78ca9d532888117e9f65b3b7cb053bde21ac1eb7c0912ee0b",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d03",
        "source_self_shift": "d06",
        "source_external_shift": "d09",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d07",
        "memory_shift": "d01",
        "dependency_shift": "d11",
        "continuation_shift": "d10",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_6d1f19ca6cc93a567c6172f8"
    },
    {
      "sample_id": "req_f80f96d911b12f8aba06",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "source_monitoring",
      "opaque_family_id": "axis_7f61131e926dc40e3769e3c4",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 4,
      "schedule_position": 197,
      "request_key": "key_855f21cc6b8969975eae2ebd2914c62b302caec82c08f293922f2c7f9d312fb1",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d01",
        "source_self_shift": "d10",
        "source_external_shift": "d04",
        "source_mixed_shift": "d05",
        "source_unknown_shift": "d03",
        "memory_shift": "d02",
        "dependency_shift": "d07",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_7f61131e926dc40e3769e3c4"
    },
    {
      "sample_id": "req_f82a9086c238d4287504",
      "block_index": 3,
      "block_id": "v18-block-04",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_42ad85f9ef386c1a044ce927",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 198,
      "request_key": "key_e249ae35c5574fba0fbd0a5ed0b8c50c705df85cc794c68cd94ccd87184d067f",
      "output_slots": {
        "belief_shift": "d11",
        "forecast_shift": "d04",
        "source_self_shift": "d03",
        "source_external_shift": "d10",
        "source_mixed_shift": "d07",
        "source_unknown_shift": "d09",
        "memory_shift": "d01",
        "dependency_shift": "d08",
        "continuation_shift": "d06",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d05"
      },
      "operator_key": "axis_42ad85f9ef386c1a044ce927"
    },
    {
      "sample_id": "req_f8fe525357ce0608685b",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_da18b0d9742f9267149196ce",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "narrative",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 275,
      "request_key": "key_5a1442b9a0da3d70a53e4c04d339da6ce8623fdb61c2cbb48e498c70682747cb",
      "output_slots": {
        "belief_shift": "d03",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d10",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d04",
        "memory_shift": "d08",
        "dependency_shift": "d07",
        "continuation_shift": "d05",
        "update_gain_departure": "d01",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_da18b0d9742f9267149196ce"
    },
    {
      "sample_id": "req_f962d44a5509753bd6a0",
      "block_index": 2,
      "block_id": "v18-block-03",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_f15ef2aabbe3ee7b950ee915",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 0,
      "schedule_position": 191,
      "request_key": "key_d89f335f880e27bf0268d9f2729d5d448bdf34d6ff980b480dc6adedab2a12e8",
      "output_slots": {
        "belief_shift": "d09",
        "forecast_shift": "d05",
        "source_self_shift": "d10",
        "source_external_shift": "d03",
        "source_mixed_shift": "d02",
        "source_unknown_shift": "d11",
        "memory_shift": "d01",
        "dependency_shift": "d07",
        "continuation_shift": "d06",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_f15ef2aabbe3ee7b950ee915"
    },
    {
      "sample_id": "req_fa3fc9fc65c26cfe2f62",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "precision_weighting",
      "opaque_family_id": "axis_5523c3ff44743324c8343183",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 205,
      "request_key": "key_44bbe17e7f9d085f063d6cdcc1240e642ea3736c7d3563685ca227e09a6a092c",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d08",
        "source_self_shift": "d02",
        "source_external_shift": "d09",
        "source_mixed_shift": "d06",
        "source_unknown_shift": "d03",
        "memory_shift": "d05",
        "dependency_shift": "d01",
        "continuation_shift": "d10",
        "update_gain_departure": "d04",
        "stop_boundary_shift": "d11"
      },
      "operator_key": "axis_5523c3ff44743324c8343183"
    },
    {
      "sample_id": "req_fa6d982ad60fe68db92a",
      "block_index": 12,
      "block_id": "v18-block-13",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "comparator",
      "opaque_family_id": "axis_d3546c723cae960c393daa53",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 316,
      "request_key": "key_3b0936e42601f6f2c4f42a11c2a3a270766cfc7b4f974270511f40259af4f278",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d05",
        "source_self_shift": "d11",
        "source_external_shift": "d04",
        "source_mixed_shift": "d09",
        "source_unknown_shift": "d10",
        "memory_shift": "d08",
        "dependency_shift": "d06",
        "continuation_shift": "d07",
        "update_gain_departure": "d02",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_d3546c723cae960c393daa53"
    },
    {
      "sample_id": "req_fc460f6d507aaaee0b7a",
      "block_index": 10,
      "block_id": "v18-block-11",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_f171bfc6574b071b81d5df0f",
      "rendering": "R1",
      "rendering_relation": "R1_R2",
      "arm": "narrative",
      "arm_slot": "slot_u",
      "axis_position": 2,
      "schedule_position": 207,
      "request_key": "key_790440705178f30b8fd4f53ef73180f7eca4d91101cb9df7ea8f006fbbbddf04",
      "output_slots": {
        "belief_shift": "d01",
        "forecast_shift": "d06",
        "source_self_shift": "d11",
        "source_external_shift": "d03",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d07",
        "memory_shift": "d02",
        "dependency_shift": "d05",
        "continuation_shift": "d10",
        "update_gain_departure": "d08",
        "stop_boundary_shift": "d09"
      },
      "operator_key": "axis_f171bfc6574b071b81d5df0f"
    },
    {
      "sample_id": "req_fdd4828f982d4368fa56",
      "block_index": 14,
      "block_id": "v18-block-15",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "circular_inference",
      "opaque_family_id": "axis_6f77f11471d26713b6779794",
      "rendering": "R2",
      "rendering_relation": "R2_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_u",
      "axis_position": 1,
      "schedule_position": 30,
      "request_key": "key_2bb4be28b0aa828ee1efdb7eba5d711a571522c245c6fb5d39894c843aa8a51e",
      "output_slots": {
        "belief_shift": "d06",
        "forecast_shift": "d11",
        "source_self_shift": "d01",
        "source_external_shift": "d05",
        "source_mixed_shift": "d10",
        "source_unknown_shift": "d02",
        "memory_shift": "d08",
        "dependency_shift": "d03",
        "continuation_shift": "d04",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d07"
      },
      "operator_key": "axis_6f77f11471d26713b6779794"
    },
    {
      "sample_id": "req_fe362ce6fc951905a89d",
      "block_index": 1,
      "block_id": "v18-block-02",
      "model_side": "side_r",
      "model_family": "gpt41",
      "model": "gpt-4.1-2025-04-14",
      "family": "circular_inference",
      "opaque_family_id": "axis_3d319674fe2b8e5844d3a2f7",
      "rendering": "R1",
      "rendering_relation": "R1_R1",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 3,
      "schedule_position": 145,
      "request_key": "key_18ba5b6d43c65e41eaba2b0a8d1fbe37366259b65f759963d85d3f4b39102ea8",
      "output_slots": {
        "belief_shift": "d07",
        "forecast_shift": "d06",
        "source_self_shift": "d05",
        "source_external_shift": "d02",
        "source_mixed_shift": "d01",
        "source_unknown_shift": "d10",
        "memory_shift": "d08",
        "dependency_shift": "d03",
        "continuation_shift": "d11",
        "update_gain_departure": "d09",
        "stop_boundary_shift": "d04"
      },
      "operator_key": "axis_3d319674fe2b8e5844d3a2f7"
    },
    {
      "sample_id": "req_ff5fcb3718948bc2ae31",
      "block_index": 5,
      "block_id": "v18-block-06",
      "model_side": "side_l",
      "model_family": "gpt54",
      "model": "gpt-5.4-2026-03-05",
      "family": "decision_threshold",
      "opaque_family_id": "axis_43a6b5d7bcc0121999c65ea7",
      "rendering": "R2",
      "rendering_relation": "R2_R2",
      "arm": "causal_invariants",
      "arm_slot": "slot_v",
      "axis_position": 2,
      "schedule_position": 180,
      "request_key": "key_5bee1347868a699e66c2d5f8f91f171c3e687d217253915c8c5a2eaebc9ab287",
      "output_slots": {
        "belief_shift": "d08",
        "forecast_shift": "d05",
        "source_self_shift": "d11",
        "source_external_shift": "d01",
        "source_mixed_shift": "d04",
        "source_unknown_shift": "d07",
        "memory_shift": "d02",
        "dependency_shift": "d09",
        "continuation_shift": "d06",
        "update_gain_departure": "d10",
        "stop_boundary_shift": "d03"
      },
      "operator_key": "axis_43a6b5d7bcc0121999c65ea7"
    }
  ]
}


==> anc/wp0_evidence/outputs/wp0/paper/LATEX_PAPER_BUILD_RESULTS.json <==
{
  "task": "publication-facing native LaTeX paper",
  "generated_utc": "2026-08-31T18:23:27Z",
  "timestamp_semantics": "declared release reproducibility epoch; not wall-clock execution time",
  "generated_by": "code/build_wp0_latex_paper.py",
  "scientific_computation_run": false,
  "evidence_added": false,
  "build_environment": {
    "source_date_epoch": 1788200607,
    "timezone": "UTC",
    "xelatex_executable": "xelatex.exe",
    "xelatex_sha256": "fb567aa4245111d930f7936d08a8d59a07259aacd4ffb1718ba618720f84330f",
    "xelatex_version": "XeTeX 3.141592653-2.6-0.999998 (TeX Live 2026)",
    "bibtex_executable": "bibtex.exe",
    "bibtex_sha256": "e8a0481e3e826ea889b973caff79f5f298628afe1fc022ea07002db81f438264",
    "bibtex_version": "BibTeX 0.99e (TeX Live 2026)"
  },
  "inputs": {
    "outputs/wp0/fingerprints/GROUPED_ANALYSIS_RESULTS.json": "42177cec6f4d2a3c2b4e2daa7bc954fbcaae83fe574157bc68cf1d0908f178e1",
    "outputs/wp0/fingerprints/INCREMENTAL_GEOMETRY_RESULTS.json": "60dfaaab6df5256caf30df2b154d1448d4636c1da96a97675766dcc4aa417a81",
    "outputs/wp0/closures/CLOSURE_RESULTS.json": "f85dc983ec56d0954d633e57d6fd9954979bb64ea8d725930fbb76c1ac70ebe1",
    "outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json": "d4faeb0229a63c0f3ee77ed1c449d472e5ccc88bce5f904ef1f6c64cc27b0144",
    "outputs/wp0/V18_COMPATIBILITY_COUNTS.json": "75170fabca72684891946188615e9bb4904eb7c433c27e17744771ca7af27d03",
    "outputs/wp0/V18_GRAMMAR_FACTS.json": "8abcb80d452a19b11e4560a7b2529f888139681f52f891d9dae94ad50e3eb32f"
  },
  "figures": {
    "papers/v18_local_geometry/submission/figures/fig1_formalization_pipeline.pdf": "9deba37d907edc0183f4919b9435fb9c218115f7487b2914e23df45fcffd9efe",
    "papers/v18_local_geometry/submission/figures/fig2_recoverable_signatures.pdf": "587c2e06528c6b2113455d58c59ec49cce846ff370a76a24c71d46bed1709aa6",
    "papers/v18_local_geometry/submission/figures/fig3_incremental_geometry.pdf": "f3879aa0aaf1acf24e3b21c5b2e765623d609453935e7a64b18299a68a6ea6b4",
    "papers/v18_local_geometry/submission/figures/fig4_recurrence_mechanisms.pdf": "e01fe21e87299dc58dd97a7adeae44b3d5499a56cfee90dca0aec37d03bfd8f6",
    "papers/v18_local_geometry/submission/figures/fig5_rank_concordance.pdf": "9acf040c68645c6d0e06697b4c12c147a8ae805e3be7acd0de58dd4f9402abaf",
    "papers/v18_local_geometry/submission/figures/figS1_local_long_horizon_bridge.pdf": "9a55a18840ec18df04f822f9630db56897339f7036297c9c00d24b97410408b1"
  },
  "result_macros": {
    "ProgramCount": 320,
    "AccountCount": 5,
    "FormalizerCount": 2,
    "BlockCount": 16,
    "MatchedPairCount": 160,
    "ContextCount": 120,
    "EquationCount": 11,
    "FeatureVocabularyCount": 40,
    "LegalMonomialCount": 823,
    "TermsPerEquation": 6,
    "AllFeatureCount": 236,
    "GeometryFeatureCount": 221,
    "SizeFeatureCount": 15,
    "AccountChancePct": "20.0\\%",
    "AccountAllPct": "78.8\\%",
    "AccountGeometryPct": "73.4\\%",
    "AccountSizePct": "75.6\\%",
    "AccountPairPct": "80.0\\%",
    "FormalizerChancePct": "50.0\\%",
    "FormalizerAllPct": "96.3\\%",
    "FormalizerGeometryPct": "93.8\\%",
    "FormalizerSizePct": "94.7\\%",
    "FormalizerUnitPct": "100.0\\%",
    "RendererAllPct": "55.0\\%",
    "RendererGeometryPct": "57.8\\%",
    "RendererSizePct": "57.8\\%",
    "PermutationFloor": "$p<0.001$",
    "AccountVariancePct": "7.6\\%",
    "FormalizerVariancePct": "6.9\\%",
    "BlockVariancePct": "4.4\\%",
    "ResidualVariancePct": "81.2\\%",
    "LogLossD": "-0.019",
    "LogLossLo": "-0.150",
    "LogLossHi": "0.111",
    "LogLossCalibration": "0.754",
    "LogLossFavBlocks": 9,
    "AccuracyD": "+0.053",
    "AccuracyLo": "-0.003",
    "AccuracyHi": "0.109",
    "AccuracyCalibration": "0.081",
    "AccuracyFavBlocks": 8,
    "SizeRowAccuracyPct": "75.3\\%",
    "CombinedRowAccuracyPct": "80.6\\%",
    "ClosureCount": 5,
    "ClosureConfigCount": 33,
    "Horizon": 600,
    "TrajectoryEvaluationCount": "1,013,760",
    "EndpointMedian": "0.73",
    "EscapeMedian": "0.58",
    "GuardMedian": "0.38",
    "SettledMedian": "0.05",
    "EndpointStrongPct": "38.1\\%",
    "EscapeStrongPct": "28.8\\%",
    "GuardStrongPct": "10.8\\%",
    "SettledStrongPct": "5.9\\%",
    "EndpointUsablePairs": 528,
    "EscapeUsablePairs": 66,
    "GuardUsablePairs": 325,
    "SettledUsablePairs": 253,
    "ImmediateEscapeLowPct": "56.2\\%",
    "ImmediateEscapeHighPct": "90.7\\%",
    "ImmediatePinnedLowPct": "29.9\\%",
    "ImmediatePinnedHighPct": "69.4\\%",
    "LeakyConvergedLowPct": "97.9\\%",
    "LeakyConvergedHighPct": "100.0\\%",
    "PinnedResponseNormFloor": "0.058",
    "LeakRatioMin": "1.25",
    "LeakRatioMax": "20",
    "LeakDisplacementShareMinPct": "5.9\\%",
    "LeakDisplacementShareMaxPct": "140.3\\%",
    "LeakConvergenceMinPct": "40.7\\%",
    "LeakConvergenceMaxPct": "100.0\\%",
    "LeakEscapeMaxPct": "26.6\\%",
    "AtomicLocalPct": "29.4\\%",
    "AtomicClosurePct": "1.1\\%",
    "InteractionLocalPct": "0.01\\%",
    "InteractionClosurePct": "1.0\\%",
    "ScreenedModelCount": 68,
    "ExactRepresentableCount": 0,
    "AdapterComparableCount": 65
  },
  "checks": {
    "internal_workflow_vocabulary_absent": true,
    "figure_digests_match": true,
    "scientific_sources_unchanged": true,
    "undefined_references": 0,
    "overfull_boxes": 0,
    "latex_intermediates_removed": 10
  },
  "removed_latex_intermediates": [
    "papers/v18_local_geometry/submission/latex/main.aux",
    "papers/v18_local_geometry/submission/latex/main.bbl",
    "papers/v18_local_geometry/submission/latex/main.blg",
    "papers/v18_local_geometry/submission/latex/main.log",
    "papers/v18_local_geometry/submission/latex/main.out",
    "papers/v18_local_geometry/submission/latex/supplement.aux",
    "papers/v18_local_geometry/submission/latex/supplement.bbl",
    "papers/v18_local_geometry/submission/latex/supplement.blg",
    "papers/v18_local_geometry/submission/latex/supplement.log",
    "papers/v18_local_geometry/submission/latex/supplement.out"
  ],
  "outputs": {
    "papers/v18_local_geometry/submission/PAPER1_MANUSCRIPT.pdf": {
      "bytes": 283272,
      "sha256": "ec4f6f19c388c67ff030eb9b2a13f9e556278ecfc91968c4ba46043a713d4a36"
    },
    "papers/v18_local_geometry/submission/PAPER1_SUPPLEMENT.pdf": {
      "bytes": 93808,
      "sha256": "3bcc0b5003c37e3895f4dd6d9035776568e4481268117f2b1a8f138131b4ff2c"
    },
    "papers/v18_local_geometry/submission/latex/results_macros.tex": {
      "bytes": 3299,
      "sha256": "9a57ec2daf130cd76e1e034dc355e296131fbf49163239b8eefc5ad6cdefeef5"
    }
  }
}


==> anc/wp0_evidence/outputs/wp0/paper/PUBLICATION_FIGURE_BUILD_RESULTS.json <==
{
  "task": "publication figure rendering",
  "generated_utc": "2026-08-31T18:23:27Z",
  "timestamp_semantics": "declared release reproducibility epoch; not wall-clock execution time",
  "generated_by": "code/build_wp0_publication_figures.py",
  "scientific_computation_run": false,
  "evidence_added": false,
  "source_digests": {
    "outputs/wp0/fingerprints/GROUPED_ANALYSIS_RESULTS.json": "42177cec6f4d2a3c2b4e2daa7bc954fbcaae83fe574157bc68cf1d0908f178e1",
    "outputs/wp0/fingerprints/INCREMENTAL_GEOMETRY_RESULTS.json": "60dfaaab6df5256caf30df2b154d1448d4636c1da96a97675766dcc4aa417a81",
    "outputs/wp0/closures/CLOSURE_RESULTS.json": "f85dc983ec56d0954d633e57d6fd9954979bb64ea8d725930fbb76c1ac70ebe1",
    "outputs/wp0/fingerprints/H1_H2_BRIDGE_RESULTS.json": "d4faeb0229a63c0f3ee77ed1c449d472e5ccc88bce5f904ef1f6c64cc27b0144"
  },
  "outputs": {
    "papers/v18_local_geometry/submission/figures/fig1_formalization_pipeline.png": {
      "sha256": "8b877730f654ad74212554a536f5781987fbca6a64dabfa02054713c44e573d9",
      "bytes": 506590
    },
    "papers/v18_local_geometry/submission/figures/fig1_formalization_pipeline.svg": {
      "sha256": "927a23a8040466d755053eeeb833f8b01ad5dca679bb1acb3371d5d6d8e1c8f7",
      "bytes": 75812
    },
    "papers/v18_local_geometry/submission/figures/fig1_formalization_pipeline.pdf": {
      "sha256": "9deba37d907edc0183f4919b9435fb9c218115f7487b2914e23df45fcffd9efe",
      "bytes": 55083
    },
    "papers/v18_local_geometry/submission/figures/fig2_recoverable_signatures.png": {
      "sha256": "49416fed43103c34d03c4c416ddcf8654a4ca8df449c1c71b7b26a693f567d97",
      "bytes": 315620
    },
    "papers/v18_local_geometry/submission/figures/fig2_recoverable_signatures.svg": {
      "sha256": "4b0febe66a124b687173985c3320fd2894dc076f50aa2a4ca09beea829430ecd",
      "bytes": 31580
    },
    "papers/v18_local_geometry/submission/figures/fig2_recoverable_signatures.pdf": {
      "sha256": "587c2e06528c6b2113455d58c59ec49cce846ff370a76a24c71d46bed1709aa6",
      "bytes": 27604
    },
    "papers/v18_local_geometry/submission/figures/fig3_incremental_geometry.png": {
      "sha256": "fa1894c465e64a7057ff3f1ed4bf3d028dd56796caccc534e8fb906053cd39bb",
      "bytes": 301605
    },
    "papers/v18_local_geometry/submission/figures/fig3_incremental_geometry.svg": {
      "sha256": "5e3f33f7693be6aa6569f3cb5e9edbbb601f6a4b77a8f701b543455f9825faa0",
      "bytes": 33938
    },
    "papers/v18_local_geometry/submission/figures/fig3_incremental_geometry.pdf": {
      "sha256": "f3879aa0aaf1acf24e3b21c5b2e765623d609453935e7a64b18299a68a6ea6b4",
      "bytes": 32497
    },
    "papers/v18_local_geometry/submission/figures/fig4_recurrence_mechanisms.png": {
      "sha256": "8c5c837c8b5072ab905890803f7ee946607fa1b5a4170f68f3461f668c1683b6",
      "bytes": 270296
    },
    "papers/v18_local_geometry/submission/figures/fig4_recurrence_mechanisms.svg": {
      "sha256": "ac5e7ac1bb16f5c927ef7c820350ec6a4fc08db4ad74af17ca86ebaf694cd61f",
      "bytes": 53747
    },
    "papers/v18_local_geometry/submission/figures/fig4_recurrence_mechanisms.pdf": {
      "sha256": "e01fe21e87299dc58dd97a7adeae44b3d5499a56cfee90dca0aec37d03bfd8f6",
      "bytes": 44933
    },
    "papers/v18_local_geometry/submission/figures/fig5_rank_concordance.png": {
      "sha256": "8e855714418960e94f2dd31daddcef8736467ec082c9e242375d2007f43d6ca9",
      "bytes": 202070
    },
    "papers/v18_local_geometry/submission/figures/fig5_rank_concordance.svg": {
      "sha256": "b049949eeb7a1137d844c864d230694d7a6b2758d59c991b1e9dd38504733cb3",
      "bytes": 27239
    },
    "papers/v18_local_geometry/submission/figures/fig5_rank_concordance.pdf": {
      "sha256": "9acf040c68645c6d0e06697b4c12c147a8ae805e3be7acd0de58dd4f9402abaf",
      "bytes": 32199
    },
    "papers/v18_local_geometry/submission/figures/figS1_local_long_horizon_bridge.png": {
      "sha256": "f61975c488cee2dcacae0b3f845714e3756c1af41e2ce90c8f5b09789a60cfd7",
      "bytes": 141933
    },
    "papers/v18_local_geometry/submission/figures/figS1_local_long_horizon_bridge.svg": {
      "sha256": "05fe761bfffd5ff4444781b331d66966966efec03f84e040d72f2222864a2ed6",
      "bytes": 41596
    },
    "papers/v18_local_geometry/submission/figures/figS1_local_long_horizon_bridge.pdf": {
      "sha256": "9a55a18840ec18df04f822f9630db56897339f7036297c9c00d24b97410408b1",
      "bytes": 27873
    }
  }
}


==> anc/wp0_evidence/requirements.txt <==
matplotlib==3.11.1
numpy==2.3.5
pandas==3.0.5
pyarrow==25.0.0

